Constructions and Upper Bounds for Trifferent Codes

A ternary code of blocklength $n$ is trifferent if every three distinct codewords have a coordinate at which they take all three values. Let $T(n)$ be the largest size of such a code. We prove that $T(n)=\Omega(1.162579^n)$ and $T(n)=O(n^{-1/2}(3/2)^n)$. The lower bound improves the exponential base $(9/5)^{1/4}=1.15829\ldots$ of K\"orner and Marton. It comes from a random system of overlapping local constraints, in which every position is read two or three times, followed by thinning and the deletion of nearby pairs and of the remaining triples that violate trifference. The required estimates reduce to finitely many inequalities, which we verify rigorously by computer. The upper bound improves our earlier bound $O(n^{-2/5}(3/2)^n)$.

==> anc/CLAIMS.md <==
# Claims, sources, and verification scope

Prepared 29 October 2026, updated 23 November 2026. Repository: https://github.com/siddharthsb/trifference.
All named independent reviews are AI reviews. They and exact executions do
not constitute human peer review or proof-assistant formalization.

## Construction

**Statement.** `T(n)=Omega(1.162579^n)` for ordinary ternary codes. At
`n=124k` the size is at least `(1-o(1))*1.162579^n`, and the codes also have
minimum distance at least `9n/32` (a by-product, not part of the theorem).
This is an existence result, not a linear construction or an efficient
deterministic encoder.

**Source.** `proofs/abstract-constraint-construction.md`; proof-changing
commit `ed32e8e90a25bfcecfdce4759e7445908b9241b5`. The exact construction
proof and certificates are identical across the inventoried current
research branches and main. The manuscript reorders the explanation but
retains the same joint expected thinning/deletion argument.

**Comparison.** Körner–Marton (1988) and Han–Sun–Ge
[2607.26376v2](https://arxiv.org/html/2607.26376v2) have exponential base
`(9/5)^(1/4)`; the latter improves its polynomial factor by `sqrt(n)`.
Our claim is an exponential construction improvement over these results.

**Evidence.** Full rational pair/triple certificate replay; fresh recount
of 87 Q and 5 auxiliary P cases; independent pair histograms and collision
faces. The pair slack is below `-1.7306249751957152e-5`, and the triple
slack below `-1.2823988323994884e-8`, per incidence. An independent reviewer
checked expectation normalization, boundary coverage, and the final
cardinality-preserving four-coordinate encoding. The full triple verifier
was independently reviewed and executed, not independently reimplemented.
The manuscript transcription received a separate read-only review.

## General upper bound

**Statement.** All ordinary ternary trifferent codes satisfy
`T(n)=O(n^(-1/2)*(3/2)^n)`. The proof also yields the leading constant
`8+o(1)`. It does not lower the exponential base.

**Source.** `archive/2026-10-27/global-three-point-pivot/hole-coherence-general-bound.md`
at preserved commit `1cbfbd803628a37246757de6c602f8544f5be91a`.
The manuscript gives the complete analytic argument, not an inference
from the finite verifiers.

**Comparison and attribution.** Bhandari–Khetan
[2402.02390v1, Theorem 1.1](https://arxiv.org/html/2402.02390v1)
proves the `n^(-2/5)` factor; Han–Sun–Ge v2 still cites that upper bound.
Della Fiore [2608.04256v1, Lemma 1](https://arxiv.org/html/2608.04256v1)
already gives centered packing in the vector setting, including the
discrete specialization used here. The new step is simultaneous
hole coherence and its global charge, not the packing inequality.
A targeted current-source search found no stronger general polynomial
bound; no exhaustive priority claim follows from search absence.

**Evidence.** Independent symbolic reviews checked normalization,
four-coordinate classification, exclusion of constant-A nonconflicts,
shared-hole coherence, isolated counting, collision diagonal, and asymptotic
conversion. A fresh raw enumeration found 24 ordinary local extensions
among 22,464 candidates, of which 6 constant-A extensions cannot create a
conflict; the 18 genuine attachment patterns have no ordinary different-hole
join. Other independent tests included all 4,882 labeled ordinary codes at
lengths 1–3, including empty codes, plus 760 seeded examples through length 8.
These larger independent audit programs are not all included in this small
supplement; the included checkers and universal proof have their own stated
scope. The independent algebra audit is recorded on branch
`research/parallel-algebra-2026-10-27`, commit
`da3496d19a029b23359327fec2dd384d7d86fd0b`, file
`archive/2026-10-27/parallel-algebra/HOLE-COHERENCE-ADVERSARIAL-AUDIT.md`.

## What is not a manuscript theorem

No fixed exponential improvement below `3/2` for general codes has been
proved in this work. Conditional reductions, restricted-family statements,
and paused exploratory drafts do not count as such an improvement.
The two results above are independent and do not rely on those drafts.


==> anc/PROVENANCE.json <==
{
  "source_repository": "https://github.com/siddharthsb/trifference",
  "date": "2026-10-29",
  "copy_policy": "Byte-identical copies; no merged branches. Source commits identify audited repository snapshots.",
  "files": [
    {
      "path": "construction/local_counts.py",
      "source": "papers/correlated-distributions/anc/supplement/local_counts.py",
      "source_commit": "bb90d2a6f7ba6748a3d501f7c51f0f57d34ee069",
      "sha256": "a9ad9c15b79f17e050c924835107f659921aadfe30e27fc7a4a24911d36570cb",
      "bytes": 4734
    },
    {
      "path": "construction/research/type_search/four_state_43.json",
      "source": "papers/correlated-distributions/anc/supplement/research/type_search/four_state_43.json",
      "source_commit": "bb90d2a6f7ba6748a3d501f7c51f0f57d34ee069",
      "sha256": "7c87abffdc14beec8a9fb65dc38492702768ae63178d50a8a0f1daab69b89a0b",
      "bytes": 987804
    },
    {
      "path": "construction/research/type_search/four_state_p12.json",
      "source": "papers/correlated-distributions/anc/supplement/research/type_search/four_state_p12.json",
      "source_commit": "bb90d2a6f7ba6748a3d501f7c51f0f57d34ee069",
      "sha256": "4749365b5c256a8980b094992637b86cb9222797361999fd0faa74ac6223aa5e",
      "bytes": 85667
    },
    {
      "path": "construction/research/type_search/search_types.py",
      "source": "papers/correlated-distributions/anc/supplement/research/type_search/search_types.py",
      "source_commit": "bb90d2a6f7ba6748a3d501f7c51f0f57d34ee069",
      "sha256": "793d33771c30719bce222f37f67cdd11d7cd2d829dc1622e15ac53026be9766b",
      "bytes": 3297
    },
    {
      "path": "construction/research/type_search/four_state_dp.cpp",
      "source": "papers/correlated-distributions/anc/supplement/research/type_search/four_state_dp.cpp",
      "source_commit": "bb90d2a6f7ba6748a3d501f7c51f0f57d34ee069",
      "sha256": "b7525fd64b8d93d2981a0510e56a4a97717efd24b4ddf1ade683d71de1fac8b7",
      "bytes": 3603
    },
    {
      "path": "construction/research/upper_side/recursive_pair_histograms.json",
      "source": "papers/correlated-distributions/anc/supplement/research/upper_side/recursive_pair_histograms.json",
      "source_commit": "bb90d2a6f7ba6748a3d501f7c51f0f57d34ee069",
      "sha256": "d452e1232ae6d5a240adf969cb5be7c0f81d3420417465048b027f6503426a1c",
      "bytes": 371
    },
    {
      "path": "construction/research/new_relations/frontier/entropy_cells_11_14_pair.json",
      "source": "papers/correlated-distributions/anc/supplement/research/new_relations/frontier/entropy_cells_11_14_pair.json",
      "source_commit": "bb90d2a6f7ba6748a3d501f7c51f0f57d34ee069",
      "sha256": "77c8f2029344304fa1d458dfcbe21a1311678dba0a1f325e5b37b3c4d1802b95",
      "bytes": 2384
    },
    {
      "path": "construction/research/new_relations/frontier/entropy_cells_11_14_triple.json",
      "source": "papers/correlated-distributions/anc/supplement/research/new_relations/frontier/entropy_cells_11_14_triple.json",
      "source_commit": "bb90d2a6f7ba6748a3d501f7c51f0f57d34ee069",
      "sha256": "2ac3740128171b2bb5bc8820152c627b29bcbe60588f42aaaacfd6fac4c78f60",
      "bytes": 5436617
    },
    {
      "path": "construction/research/new_relations/frontier/rational_log.py",
      "source": "papers/correlated-distributions/anc/supplement/research/new_relations/frontier/rational_log.py",
      "source_commit": "bb90d2a6f7ba6748a3d501f7c51f0f57d34ee069",
      "sha256": "3a09105c985eba8fb294a0343787535303cffa77d9cf7a1eabf5aa523e22a9fe",
      "bytes": 3461
    },
    {
      "path": "construction/research/new_relations/frontier/replay_entropy_cells.py",
      "source": "papers/correlated-distributions/anc/supplement/research/new_relations/frontier/replay_entropy_cells.py",
      "source_commit": "bb90d2a6f7ba6748a3d501f7c51f0f57d34ee069",
      "sha256": "1c91d5f022fb12024ecd6f957fb6b420ae6daae85d8c3f160e055c8154f4282e",
      "bytes": 8295
    },
    {
      "path": "general/verify_hole_components.py",
      "source": "archive/2026-10-27/global-three-point-pivot/verify_hole_components.py",
      "source_commit": "1cbfbd803628a37246757de6c602f8544f5be91a",
      "sha256": "f840dd276a65bb2a04c213d4c1daa8b7247f8c2cc7459b700a897705290052e0",
      "bytes": 10068
    },
    {
      "path": "general/verify_coordinate_exchange.py",
      "source": "archive/2026-10-27/global-three-point-pivot/verify_coordinate_exchange.py",
      "source_commit": "1cbfbd803628a37246757de6c602f8544f5be91a",
      "sha256": "3436fa8ea3a51490015ec5c5f426fb2a66639b9d17fa8a1012d59a870ed489b8",
      "bytes": 5833
    },
    {
      "path": "general/verify_gluing_potential.py",
      "source": "archive/2026-10-27/global-three-point-pivot/verify_gluing_potential.py",
      "source_commit": "1cbfbd803628a37246757de6c602f8544f5be91a",
      "sha256": "4ef2c5bd4e71f9bde346d2ade6c7fbba36acc01c80b167c60ce52cba95d4ff3f",
      "bytes": 9825
    },
    {
      "path": "general/verify_hole_attachment_independent.py",
      "source": "archive/2026-10-27/global-three-point-pivot/verify_hole_attachment_independent.py",
      "source_commit": "1cbfbd803628a37246757de6c602f8544f5be91a",
      "sha256": "f52786e543dbf9790759b10483a080e24cefbcb7e51cb64fd928e62943e8d1cf",
      "bytes": 5028
    }
  ]
}


==> anc/README.md <==
# Portable verification supplement

The manuscript contains the analytic arguments. This directory supplies
all source code and finite inputs needed to reproduce its construction
certificates, and finite corroboration of the general proof.
It requires no original repository or network access after dependencies
have been installed. [PROVENANCE.json](PROVENANCE.json) lists every copied
file's source, commit, byte size, and SHA-256. [CLAIMS.md](CLAIMS.md)
records the theorem scope and independent review provenance.

## Default replay

From the manuscript directory:

```bash
python3 anc/verify.py --recount --output /tmp/trifference-replay
```

Requirements: Python 3.10+ and a GCC/Clang C++17 compiler with `unsigned __int128`
(`g++` by default; override with `--compiler clang++`). Without `--recount`,
only the standard Python library is needed. **Do not use Python `-O`**:
assertions in the construction routines are part of the exact checks.
The wrapper refuses optimized mode. All replay runs use temporary copies;
delivered certificate inputs are not modified.

This command:

1. Checks the hashes of every copied input.
2. Checks Q and auxiliary P polynomial normalization, orbit weights,
   triple-state symmetry, whole-word collision faces, and independently
   counts pair histograms by the rook-polynomial method.
3. With `--recount`, compiles the integer dynamic program and freshly
   recounts all 87 Q cases and 5 auxiliary P cases. P is a calibration
   retained from the original audit, not an extra construction hypothesis.
   The recount reruns the same C++ program that produced the stored table;
   its message "independently reran" means rerun from source, not an
   independent method. The pair histograms and the collision face are the
   independent checks.
4. Replays both full rational cell certificates at base `1162579/1000000`:
   10 pair leaves and 11,713 triple leaves, with all coverage and boundary
   checks and the first-moment budget. This is not an optimizer replay.
   The wrapper also asserts the uniform margins stated in Appendix A.3
   (largest upper endpoint below `-1e-5` for pairs and `-1e-8` for triples).
   The docstring of `replay_entropy_cells.py` refers to
   `../abstract/TILTED_CELL_CERTIFICATE.md`, a file of the original research
   archive that is not bundled; the finite bound it describes is Lemma 2.12
   and Proposition 2.13 of the paper. The script is kept byte-identical to
   its source, as recorded in `PROVENANCE.json`.
5. Runs the general proof's component and attachment checks. These are
   **finite corroboration**, not the universal proof of hole coherence.
   It also runs `general/check_section3_tables.py`, which recomputes the finite
   claims stated in Section 3.3 and in the proof of Lemma 3.2 (the eight-word
   configuration, its four objects and central hole, the prefixes, the witness
   table and the contradiction in each row). This script is new to this
   supplement and has no upstream source, so it is not in `PROVENANCE.json`.

Logs and summary are written only when `--output` is supplied. The saved
[verification-record](verification-record/README.md) is evidence of a run;
the wrapper reconstructs checks rather than trusting its PASS fields.

## Input layout

- `construction/`: exact P/Q counting data, a recount helper (it reruns the
  same dynamic program that produced the data),
  and complete pair/triple subdivisions with rational logarithm routines.
- `general/`: finite component and attachment checks plus their dependency
  closure. No unbundled import from the original research archive remains.

The paper's source package is self-contained for these claims. Earlier
energy results, exploratory numerical optimizers, and paused exponential
research are deliberately outside its scope.


==> anc/construction/local_counts.py <==
"""Reconstruct local P/Q counts; adapted from the archived enumeration verifier."""
from pathlib import Path
from fractions import Fraction as F
from collections import Counter
import importlib.util
import itertools
import json
import math
import subprocess

ROOT = Path(__file__).resolve().parent
RESULTS = ROOT / "verification-results"
DATA = ROOT / "research/type_search"

def load(path):
    return json.loads(path.read_text())

def multiply(a,b):
    c = [F(0)]*(len(a)+len(b)-1)
    for i,x in enumerate(a):
        for j,y in enumerate(b): c[i+j] += x*y
    return c

def agreement_histogram(profile):
    """Independent selected-position/rook-polynomial pair counter."""
    m = sum(profile)
    D = [F(0)]*(m+1)
    for counts in set(itertools.permutations(profile)):
        p = [F(1)]
        for ni,mi in zip(profile,counts):
            p = multiply(p,[F(math.comb(ni,k),math.factorial(mi-k))
                            for k in range(min(ni,mi)+1)])
        for j,c in enumerate(p): D[j] += math.factorial(m-j)*c
    h = [sum(D[j]*math.comb(j,k)*(-1)**(j-k) for j in range(k,m+1))
         for k in range(m+1)]
    assert all(x.denominator == 1 and x >= 0 for x in h)
    return list(map(int,h))

def polynomial_inputs():
    spec = importlib.util.spec_from_file_location('count_input_enumerator',DATA/'search_types.py')
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    histograms = load(ROOT/'research/upper_side/recursive_pair_histograms.json')
    documents = []
    for name,histname in (('p12','P'),('43','Q43')):
        d = load(DATA/f'four_state_{name}.json')
        profile,m = d['profile'],d['m']
        assert len(profile) == 9 and sum(profile) == m
        n_single = math.factorial(m)//math.prod(math.factorial(x) for x in profile)
        orbit = math.factorial(9)//math.prod(math.factorial(v) for v in Counter(profile).values())
        N = orbit*n_single
        assert d['N'] == N and d['denominator'] == N*N
        assert n_single*n_single < 2**64
        powers = [(a,b,c,m-a-b-c) for a in range(m+1)
                  for b in range(m-a+1) for c in range(m-a-b+1)]
        assert [tuple(t['powers']) for t in d['terms']] == powers
        assert all(isinstance(t['coefficient'],int) and t['coefficient'] >= 0
                   for t in d['terms'])
        states,S = module.initial_states(profile)
        assert S == orbit and len(states) == len(d['cases'])
        total = [0]*len(powers)
        for (triples,weight),case in zip(states,d['cases']):
            assert list(map(list,triples)) == case['triples']
            assert weight == case['weight']
            assert len(case['coefficients']) == len(powers)
            assert all(isinstance(c,int) and 0 <= c < 2**64 for c in case['coefficients'])
            for i,c in enumerate(case['coefficients']): total[i] += weight*c
        assert total == [t['coefficient'] for t in d['terms']]
        terms = dict(zip(powers,total))
        for z,c in terms.items():
            for perm in itertools.permutations(z[1:]): assert terms[(z[0],)+perm] == c
        h = agreement_histogram(profile)
        assert h == histograms[histname] and sum(h) == N
        # Entire-word collision face gives a second, independent link
        # from the full triple polynomial to the freshly counted pair law.
        assert [terms[(j,m-j,0,0)] for j in range(m+1)] == h
        documents.append((name,d))
        print(f'PASS: {name} polynomial normalization, {len(states)} case weights, '
              f'{len(powers)} aggregate coefficients, B symmetry, and independent pair histogram.',flush=True)
    return documents

def recount(documents,compiler):
    binary = RESULTS/'four_state_dp'
    subprocess.run([compiler,'-std=c++17','-O2',str(DATA/'four_state_dp.cpp'),
                    '-o',str(binary)],check=True,cwd=ROOT)
    cases = []
    lines = []
    for name,d in documents:
        for case in d['cases']:
            i = len(cases)
            cases.append((name,case))
            lines.append(str(i)+' '+' '.join(str(x) for tr in case['triples'] for x in tr))
    result = subprocess.run([str(binary)],input='\n'.join(lines)+'\n',text=True,
                            capture_output=True,check=True,cwd=ROOT)
    (RESULTS/'four_state_recount.stderr.txt').write_text(result.stderr)
    rows = result.stdout.splitlines()
    assert len(rows) == len(cases)
    for i,(row,(name,case)) in enumerate(zip(rows,cases)):
        number,coefficients,_,_ = row.split()
        assert int(number) == i
        assert list(map(int,coefficients.split(','))) == case['coefficients'],(name,i)
    print(f'PASS: independently reran all {len(cases)} exact P/Q counting cases from C++ source.',flush=True)



==> anc/construction/research/new_relations/frontier/entropy_cells_11_14_pair.json <==
{"status":"COMPLETE","kind":"pair","alpha":"11/14","delta":"3/8","g":"1162579/1000000","remaining":0,"leaves":[{"path":"011011","kind":"N","z":["1","5697893118718211/100000000000000000"],"x":["1121130684502847/2000000000000000","1"],"t":["1"],"vertices":[["1","0"],["3/4","1/4"]],"float_upper":-0.23354699792196953},{"path":"011010011011","kind":"N","z":["1","2368186284346627/25000000000000000"],"x":["3534744431166091/10000000000000000","1"],"t":["1"],"vertices":[["3/4","1/4"],["11/16","5/16"]],"float_upper":-0.249546226337924},{"path":"011010011010011","kind":"N","z":["1","203617654158763/2000000000000000"],"x":["669821210820547/2000000000000000","1"],"t":["1"],"vertices":[["11/16","5/16"],["21/32","11/32"]],"float_upper":-0.2327781144970018},{"path":"011010011010010011","kind":"N","z":["1","1055692425564311/10000000000000000"],"x":["1474980417285101/5000000000000000","1"],"t":["7567190383879433/10000000000000000"],"vertices":[["21/32","11/32"],["41/64","23/64"]],"float_upper":-0.22431997815776605},{"path":"011010011010010010011","kind":"N","z":["1","1075132922153431/10000000000000000"],"x":["1923965367124671/10000000000000000","1"],"t":["2402575656956661/10000000000000000"],"vertices":[["41/64","23/64"],["81/128","47/128"]],"float_upper":-0.2224190312815082},{"path":"011010011010010010010011011","kind":"N","z":["1","538797447534431/5000000000000000"],"x":["455985473765799/2500000000000000","1"],"t":["208096423263927/1000000000000000"],"vertices":[["81/128","47/128"],["323/512","189/512"]],"float_upper":-0.22239183996161627},{"path":"011010011010010010010011010","kind":"N","z":["1","1080064141193959/10000000000000000"],"x":["1728969223678821/10000000000000000","1"],"t":["225223837990923/1250000000000000"],"vertices":[["323/512","189/512"],["161/256","95/256"]],"float_upper":-0.22244607833062902},{"path":"011010011010010010010010","kind":"N","z":["1","1085024674558633/10000000000000000"],"x":["776507219463931/5000000000000000","1"],"t":["674465331888307/5000000000000000"],"vertices":[["161/256","95/256"],["5/8","3/8"]],"float_upper":-0.22267481955445678},{"path":"011010010","kind":"N","z":["1","1095035471474559/10000000000000000"],"x":["31250000251101/250000000000000","1"],"t":["7500000146912307/100000000000000000"],"vertices":[["5/8","3/8"],["1/2","1/2"]],"float_upper":-0.2237426599866288},{"path":"010","kind":"X","cut":0}],"leaves_count":10}


==> anc/construction/research/new_relations/frontier/rational_log.py <==
"""Rigorous logarithm enclosures using only Python integers and Fraction.

An interval (lo, hi) represents [lo / SCALE, hi / SCALE].  Binary reduction
puts the argument in [1, 2).  For t=(u-1)/(u+1), hence 0<=t<1/3,

    log(u) = 2 sum_{j=0}^{N-1} t^(2j+1)/(2j+1) + remainder,
    0 <= remainder <= 9 / (4*(2*N+1)*3^(2*N+1)).

Every arithmetic operation below rounds outwards by integer division.
The same series at t=1/3 encloses log(2).  No floating-point result is used
in any verification decision.  Witnesses supplied as decimal strings are
interpreted as exact rationals, not as binary floats.
"""
from fractions import Fraction
from functools import lru_cache

BITS = 160
SCALE = 1 << BITS
NTERMS = 80


def ceildiv(n, d):
    assert d > 0
    return -((-n) // d)


def add(a, b):
    return a[0] + b[0], a[1] + b[1]


def times(a, c):
    c = Fraction(c)
    n, d = c.numerator, c.denominator
    if n < 0:
        return n * a[1] // d, ceildiv(n * a[0], d)
    return n * a[0] // d, ceildiv(n * a[1], d)


def _positive_product(a, b):
    assert a[0] >= 0 and b[0] >= 0
    return a[0] * b[0] // SCALE, ceildiv(a[1] * b[1], SCALE)


def _atanh_log(t):
    assert 0 <= t <= Fraction(1, 3)
    ti = (t.numerator * SCALE // t.denominator,
          ceildiv(t.numerator * SCALE, t.denominator))
    t2 = _positive_product(ti, ti)
    power = ti
    out = (0, 0)
    for j in range(NTERMS):
        out = add(out, times(power, Fraction(2, 2 * j + 1)))
        power = _positive_product(power, t2)
    tail = ceildiv(9 * SCALE,
                   4 * (2 * NTERMS + 1) * 3 ** (2 * NTERMS + 1))
    return out[0], out[1] + tail


LOG_TWO = _atanh_log(Fraction(1, 3))


@lru_cache(maxsize=200000)
def log_interval(value):
    value = Fraction(value)
    assert value > 0
    if value == 1:
        return 0, 0
    n, d = value.numerator, value.denominator
    k = n.bit_length() - d.bit_length()
    if k >= 0:
        u = Fraction(n, d << k)
    else:
        u = Fraction(n << (-k), d)
    if u < 1:
        k -= 1
        u *= 2
    elif u >= 2:
        k += 1
        u /= 2
    assert 1 <= u < 2
    return add(_atanh_log((u - 1) / (u + 1)), times(LOG_TWO, k))


def log_product_interval(terms):
    """Enclose log(product(base**exponent)), for exact rational inputs."""
    out = (0, 0)
    for base, exponent in terms:
        exponent = Fraction(exponent)
        if exponent:
            out = add(out, times(log_interval(Fraction(base)), exponent))
    return out


if __name__ == '__main__':
    # Independent high-precision check of extreme scales, signs, and rounding.
    # This smoke check is not used as a mathematical certificate.
    import random
    from decimal import Decimal, localcontext
    rng = random.Random(91372)
    vals = [Fraction(1), Fraction(2), Fraction(1, 2),
            Fraction(1, 10**500), Fraction(10**500),
            Fraction(2**500 - 1, 2**500)]
    vals += [Fraction(rng.randrange(1, 10**40), rng.randrange(1, 10**40))
             for _ in range(200)]
    with localcontext() as ctx:
        ctx.prec = 220
        for x in vals:
            lo, hi = log_interval(x)
            y = (Decimal(x.numerator) / x.denominator).ln()
            assert Decimal(lo) / SCALE <= y <= Decimal(hi) / SCALE
    for a, b in zip(vals[::2], vals[1::2]):
        lo, hi = log_product_interval([(a, 1), (b, 1), (a*b, -1)])
        assert lo <= 0 <= hi
    print('PASS: 206 independent logarithm checks and 103 product identities')


==> anc/construction/research/new_relations/frontier/replay_entropy_cells.py <==
"""Exact rational/integer replay of adaptive coefficient-bound cells.

The discovery optimizer only supplies positive rational witnesses. Every
accepted cell is independently checked, including coverage, symmetry,
domain exclusions, polynomial evaluations, and outward-rounded logarithms.
See ../abstract/TILTED_CELL_CERTIFICATE.md for the finite bound.
"""
import argparse
from fractions import Fraction as Q
from pathlib import Path
import hashlib
import itertools
import json
import math
import time
from rational_log import SCALE, log_interval, times, add

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]


def polynomial_at(terms, denominator, degree, values):
    common = math.lcm(*(v.denominator for v in values))
    nums = [v.numerator * (common // v.denominator) for v in values]
    powers = [[n**j for j in range(degree + 1)] for n in nums]
    total = sum(int(c) * math.prod(powers[i][p] for i, p in enumerate(exp))
                for exp, c in terms)
    return Q(total, denominator * common**degree)


def parse_path(path):
    if isinstance(path, list):
        if path and isinstance(path[0], (list, tuple)):
            return ''.join(''.join(map(str, p)) for p in path)
        return ''.join(map(str, path))
    return path


def main(filename):
    start = time.time()
    path = Path(filename)
    data = json.loads(path.read_text())
    # Do not replay an intermediate checkpoint as if discovery had finished.
    # Complete geometric coverage is checked independently below as well.
    assert data.get('status') in ('DISCOVERY_COMPLETE', 'COMPLETE'), 'discovery is incomplete'
    assert data.get('remaining') == 0, 'discovery has unresolved cells'
    alpha, delta, g = (Q(data[k]) for k in ('alpha', 'delta', 'g'))
    assert 0 <= alpha <= 1 and 0 < delta < 1 and g > 1
    e = (1-alpha)/2 + alpha/3
    kind = data['kind']
    assert kind in ('triple', 'pair')
    if kind == 'triple':
        source = ROOT/'type_search/four_state_43.json'
        f = json.loads(source.read_text())
        terms = [(tuple(t['powers']), int(t['coefficient'])) for t in f['terms']]
        coeff = dict(terms)
        for perm in itertools.permutations((1, 2, 3)):
            for exp, c in terms:
                assert coeff[(exp[0],)+tuple(exp[i] for i in perm)] == c
        denominator = int(f['denominator'])
        support_size = int(f['N'])
        assert denominator == support_size**2
        c = [Q(1,81), Q(8,81), Q(8,81), Q(8,81)]
        rows = [[0,1,1,0], [0,1,0,1], [0,0,1,1]]
        initial = [(Q(1),Q(0),Q(0),Q(0)),
                   (Q(0),Q(1),Q(0),Q(0)),
                   (Q(0),Q(1,2),Q(1,2),Q(0)),
                   (Q(0),Q(1,3),Q(1,3),Q(1,3))]
        cc = 2*e*delta
        threshold = max(cc, (alpha+3*cc-1)/2)
        cutrows = rows + [[-1,0,0,0]]
        cutrhs = [threshold]*3 + [-(3-alpha-Q(9,2)*cc)/2]
        for i in range(1,4):
            v = [-2,0,0,0]; v[i] = 3
            cutrows.append(v); cutrhs.append(-(3-alpha-6*cc))
        rate_penalty = 8*e
    else:
        source = ROOT/'upper_side/recursive_pair_histograms.json'
        hist = json.loads(source.read_text())['Q43']
        terms = [((j,14-j), int(v)) for j,v in enumerate(hist) if v]
        denominator = sum(hist)
        support_size = denominator
        c = [Q(1,9), Q(8,9)]
        rows = [[0,1]]
        initial = [(Q(1),Q(0)), (Q(0),Q(1))]
        cutrows = [[0,-1]]
        cutrhs = [-min(3*e*delta, 2*e*delta+alpha/3)]
        rate_penalty = 4*e

    # Exact first-moment feasibility, independent of any normalization bound.
    D = math.lcm(14, ((1-alpha)/2).denominator, (alpha/3).denominator)
    r, n2, n3 = D//14, int(D*(1-alpha)/2), int(D*alpha/3)
    m = n2+n3; n = 4*m
    assert 2*n2+3*n3 == D
    assert support_size**r * g.denominator**n > 9**(D-m)*g.numerator**n

    leaves = {}
    for leaf in data['leaves']:
        p = parse_path(leaf['path'])
        assert p not in leaves
        assert len(p)%3 == 0 and all(ch in '0123' for ch in p)
        leaves[p] = leaf
    assert leaves
    internal = {p[:j] for p in leaves for j in range(0,len(p),3)}
    assert not set(leaves)&internal
    branches = {}
    for prefix in internal:
        children = {p[len(prefix):len(prefix)+3] for p in leaves
                    if p.startswith(prefix) and len(p)>len(prefix)}
        assert len(children) == 2
        left, right = sorted(children)
        assert left[:2] == right[:2] and left[2] == '0' and right[2] == '1'
        i,j = map(int,left[:2]); assert 0 <= i < j < len(initial)
        branches[prefix] = i,j

    stack = [('', initial)]
    count = excluded = checked_vertices = 0
    largest_upper = None
    while stack:
        prefix, vertices = stack.pop()
        if prefix not in leaves:
            assert prefix in branches
            i,j = branches[prefix]
            midpoint = tuple((a+b)/2 for a,b in zip(vertices[i],vertices[j]))
            for bit, replace in ((0,i),(1,j)):
                child = vertices.copy(); child[replace] = midpoint
                stack.append((prefix+f'{i}{j}{bit}',child))
            continue
        leaf = leaves[prefix]
        if 'vertices' in leaf:
            supplied = [tuple(Q(x) for x in v) for v in leaf['vertices']]
            assert supplied == vertices, ('vertices',prefix)
        if leaf['kind'] == 'X':
            # Derive an exclusion ourselves; no need to trust its named cut.
            cuts = [max(sum(a*b for a,b in zip(row,v))-rhs for v in vertices)
                    for row,rhs in zip(cutrows,cutrhs)]
            assert min(cuts) < 0, ('invalid exclusion',prefix,cuts)
            excluded += 1
        else:
            assert leaf['kind'] == 'N'
            z,x,t = ([Q(v) for v in leaf[k]] for k in ('z','x','t'))
            assert len(z) == len(x) == len(c) and len(t) == len(rows)
            assert all(v>0 for v in z+x+t)
            assert all(v>=1 for v in t) if kind=='triple' else all(v<=1 for v in t)
            tau = [math.prod(t[j]**rows[j][s] for j in range(len(rows)))
                   for s in range(len(c))]
            F = polynomial_at(terms,denominator,14,z)
            assert F>0
            constant = times(log_interval(F),Q(1,14))
            for d, frac in ((2,1-alpha),(3,alpha)):
                R = sum(c[s]**(1-d)*tau[s]*x[s]**d for s in range(len(c)))
                constant = add(constant,times(log_interval(R),frac/d))
            for v in t:
                constant = add(constant,times(log_interval(v),-delta*e))
            constant = add(constant,times(log_interval(g),rate_penalty))
            zxlogs = [log_interval(a*b) for a,b in zip(z,x)]
            for vertex in vertices:
                bound = constant
                for h,zx in zip(vertex,zxlogs):
                    if h:
                        bound = add(bound,times(log_interval(h),h))
                        bound = add(bound,times(zx,-h))
                assert bound[1] < 0, ('failed strict bound',prefix,str(Q(bound[1],SCALE)))
                largest_upper = bound[1] if largest_upper is None else max(largest_upper,bound[1])
                checked_vertices += 1
        count += 1
        if count%100 == 0:
            print('checked',count,'excluded',excluded,'seconds',time.time()-start,flush=True)
    assert count == len(leaves)
    out = {'passed':True,'kind':kind,'alpha':str(alpha),'delta':str(delta),'g':str(g),
           'leaves':count,'excluded_leaves':excluded,'checked_vertices':checked_vertices,
           'largest_log_upper_numerator':largest_upper,'log_scale':SCALE,
           'arithmetic':'Exact rationals, integer fixed-point outward log bounds',
           'first_moment_passed':True,
           'period_counts':{'ports':D,'constraints':r,'degree2':n2,'degree3':n3,
                            'label_length':m,'ternary_length':n},
           'source_sha256':hashlib.sha256(source.read_bytes()).hexdigest(),
           'cells_sha256':hashlib.sha256(path.read_bytes()).hexdigest(),
           'seconds':time.time()-start}
    dest = path.with_name(path.stem+'_exact_certificate.json')
    dest.write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out),flush=True)


if __name__ == '__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('cells')
    main(parser.parse_args().cells)


==> anc/construction/research/type_search/four_state_43.json <==
{
  "profile": [
    4,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1
  ],
  "m": 14,
  "N": 43589145600,
  "denominator": 1900013614137999360000,
  "variables": [
    "A_all_same",
    "B12_x_equals_y",
    "B13_x_equals_z",
    "B23_y_equals_z"
  ],
  "terms": [
    {
      "powers": [
        0,
        0,
        0,
        14
      ],
      "coefficient": 8384898759
    },
    {
      "powers": [
        0,
        0,
        1,
        13
      ],
      "coefficient": 4301729540
    },
    {
      "powers": [
        0,
        0,
        2,
        12
      ],
      "coefficient": 17150793088
    },
    {
      "powers": [
        0,
        0,
        3,
        11
      ],
      "coefficient": 25870127468
    },
    {
      "powers": [
        0,
        0,
        4,
        10
      ],
      "coefficient": 41132361966
    },
    {
      "powers": [
        0,
        0,
        5,
        9
      ],
      "coefficient": 55465061500
    },
    {
      "powers": [
        0,
        0,
        6,
        8
      ],
      "coefficient": 66371077643
    },
    {
      "powers": [
        0,
        0,
        7,
        7
      ],
      "coefficient": 70382198696
    },
    {
      "powers": [
        0,
        0,
        8,
        6
      ],
      "coefficient": 66371077643
    },
    {
      "powers": [
        0,
        0,
        9,
        5
      ],
      "coefficient": 55465061500
    },
    {
      "powers": [
        0,
        0,
        10,
        4
      ],
      "coefficient": 41132361966
    },
    {
      "powers": [
        0,
        0,
        11,
        3
      ],
      "coefficient": 25870127468
    },
    {
      "powers": [
        0,
        0,
        12,
        2
      ],
      "coefficient": 17150793088
    },
    {
      "powers": [
        0,
        0,
        13,
        1
      ],
      "coefficient": 4301729540
    },
    {
      "powers": [
        0,
        0,
        14,
        0
      ],
      "coefficient": 8384898759
    },
    {
      "powers": [
        0,
        1,
        0,
        13
      ],
      "coefficient": 4301729540
    },
    {
      "powers": [
        0,
        1,
        1,
        12
      ],
      "coefficient": 32095530266
    },
    {
      "powers": [
        0,
        1,
        2,
        11
      ],
      "coefficient": 72115067058
    },
    {
      "powers": [
        0,
        1,
        3,
        10
      ],
      "coefficient": 147993899640
    },
    {
      "powers": [
        0,
        1,
        4,
        9
      ],
      "coefficient": 240172687152
    },
    {
      "powers": [
        0,
        1,
        5,
        8
      ],
      "coefficient": 327955320450
    },
    {
      "powers": [
        0,
        1,
        6,
        7
      ],
      "coefficient": 381026975654
    },
    {
      "powers": [
        0,
        1,
        7,
        6
      ],
      "coefficient": 381026975654
    },
    {
      "powers": [
        0,
        1,
        8,
        5
      ],
      "coefficient": 327955320450
    },
    {
      "powers": [
        0,
        1,
        9,
        4
      ],
      "coefficient": 240172687152
    },
    {
      "powers": [
        0,
        1,
        10,
        3
      ],
      "coefficient": 147993899640
    },
    {
      "powers": [
        0,
        1,
        11,
        2
      ],
      "coefficient": 72115067058
    },
    {
      "powers": [
        0,
        1,
        12,
        1
      ],
      "coefficient": 32095530266
    },
    {
      "powers": [
        0,
        1,
        13,
        0
      ],
      "coefficient": 4301729540
    },
    {
      "powers": [
        0,
        2,
        0,
        12
      ],
      "coefficient": 17150793088
    },
    {
      "powers": [
        0,
        2,
        1,
        11
      ],
      "coefficient": 72115067058
    },
    {
      "powers": [
        0,
        2,
        2,
        10
      ],
      "coefficient": 209995887414
    },
    {
      "powers": [
        0,
        2,
        3,
        9
      ],
      "coefficient": 435057491314
    },
    {
      "powers": [
        0,
        2,
        4,
        8
      ],
      "coefficient": 706953277344
    },
    {
      "powers": [
        0,
        2,
        5,
        7
      ],
      "coefficient": 930852930492
    },
    {
      "powers": [
        0,
        2,
        6,
        6
      ],
      "coefficient": 1017491876436
    },
    {
      "powers": [
        0,
        2,
        7,
        5
      ],
      "coefficient": 930852930492
    },
    {
      "powers": [
        0,
        2,
        8,
        4
      ],
      "coefficient": 706953277344
    },
    {
      "powers": [
        0,
        2,
        9,
        3
      ],
      "coefficient": 435057491314
    },
    {
      "powers": [
        0,
        2,
        10,
        2
      ],
      "coefficient": 209995887414
    },
    {
      "powers": [
        0,
        2,
        11,
        1
      ],
      "coefficient": 72115067058
    },
    {
      "powers": [
        0,
        2,
        12,
        0
      ],
      "coefficient": 17150793088
    },
    {
      "powers": [
        0,
        3,
        0,
        11
      ],
      "coefficient": 25870127468
    },
    {
      "powers": [
        0,
        3,
        1,
        10
      ],
      "coefficient": 147993899640
    },
    {
      "powers": [
        0,
        3,
        2,
        9
      ],
      "coefficient": 435057491314
    },
    {
      "powers": [
        0,
        3,
        3,
        8
      ],
      "coefficient": 890598061576
    },
    {
      "powers": [
        0,
        3,
        4,
        7
      ],
      "coefficient": 1380172637504
    },
    {
      "powers": [
        0,
        3,
        5,
        6
      ],
      "coefficient": 1699512504018
    },
    {
      "powers": [
        0,
        3,
        6,
        5
      ],
      "coefficient": 1699512504018
    },
    {
      "powers": [
        0,
        3,
        7,
        4
      ],
      "coefficient": 1380172637504
    },
    {
      "powers": [
        0,
        3,
        8,
        3
      ],
      "coefficient": 890598061576
    },
    {
      "powers": [
        0,
        3,
        9,
        2
      ],
      "coefficient": 435057491314
    },
    {
      "powers": [
        0,
        3,
        10,
        1
      ],
      "coefficient": 147993899640
    },
    {
      "powers": [
        0,
        3,
        11,
        0
      ],
      "coefficient": 25870127468
    },
    {
      "powers": [
        0,
        4,
        0,
        10
      ],
      "coefficient": 41132361966
    },
    {
      "powers": [
        0,
        4,
        1,
        9
      ],
      "coefficient": 240172687152
    },
    {
      "powers": [
        0,
        4,
        2,
        8
      ],
      "coefficient": 706953277344
    },
    {
      "powers": [
        0,
        4,
        3,
        7
      ],
      "coefficient": 1380172637504
    },
    {
      "powers": [
        0,
        4,
        4,
        6
      ],
      "coefficient": 1992919760762
    },
    {
      "powers": [
        0,
        4,
        5,
        5
      ],
      "coefficient": 2241488839632
    },
    {
      "powers": [
        0,
        4,
        6,
        4
      ],
      "coefficient": 1992919760762
    },
    {
      "powers": [
        0,
        4,
        7,
        3
      ],
      "coefficient": 1380172637504
    },
    {
      "powers": [
        0,
        4,
        8,
        2
      ],
      "coefficient": 706953277344
    },
    {
      "powers": [
        0,
        4,
        9,
        1
      ],
      "coefficient": 240172687152
    },
    {
      "powers": [
        0,
        4,
        10,
        0
      ],
      "coefficient": 41132361966
    },
    {
      "powers": [
        0,
        5,
        0,
        9
      ],
      "coefficient": 55465061500
    },
    {
      "powers": [
        0,
        5,
        1,
        8
      ],
      "coefficient": 327955320450
    },
    {
      "powers": [
        0,
        5,
        2,
        7
      ],
      "coefficient": 930852930492
    },
    {
      "powers": [
        0,
        5,
        3,
        6
      ],
      "coefficient": 1699512504018
    },
    {
      "powers": [
        0,
        5,
        4,
        5
      ],
      "coefficient": 2241488839632
    },
    {
      "powers": [
        0,
        5,
        5,
        4
      ],
      "coefficient": 2241488839632
    },
    {
      "powers": [
        0,
        5,
        6,
        3
      ],
      "coefficient": 1699512504018
    },
    {
      "powers": [
        0,
        5,
        7,
        2
      ],
      "coefficient": 930852930492
    },
    {
      "powers": [
        0,
        5,
        8,
        1
      ],
      "coefficient": 327955320450
    },
    {
      "powers": [
        0,
        5,
        9,
        0
      ],
      "coefficient": 55465061500
    },
    {
      "powers": [
        0,
        6,
        0,
        8
      ],
      "coefficient": 66371077643
    },
    {
      "powers": [
        0,
        6,
        1,
        7
      ],
      "coefficient": 381026975654
    },
    {
      "powers": [
        0,
        6,
        2,
        6
      ],
      "coefficient": 1017491876436
    },
    {
      "powers": [
        0,
        6,
        3,
        5
      ],
      "coefficient": 1699512504018
    },
    {
      "powers": [
        0,
        6,
        4,
        4
      ],
      "coefficient": 1992919760762
    },
    {
      "powers": [
        0,
        6,
        5,
        3
      ],
      "coefficient": 1699512504018
    },
    {
      "powers": [
        0,
        6,
        6,
        2
      ],
      "coefficient": 1017491876436
    },
    {
      "powers": [
        0,
        6,
        7,
        1
      ],
      "coefficient": 381026975654
    },
    {
      "powers": [
        0,
        6,
        8,
        0
      ],
      "coefficient": 66371077643
    },
    {
      "powers": [
        0,
        7,
        0,
        7
      ],
      "coefficient": 70382198696
    },
    {
      "powers": [
        0,
        7,
        1,
        6
      ],
      "coefficient": 381026975654
    },
    {
      "powers": [
        0,
        7,
        2,
        5
      ],
      "coefficient": 930852930492
    },
    {
      "powers": [
        0,
        7,
        3,
        4
      ],
      "coefficient": 1380172637504
    },
    {
      "powers": [
        0,
        7,
        4,
        3
      ],
      "coefficient": 1380172637504
    },
    {
      "powers": [
        0,
        7,
        5,
        2
      ],
      "coefficient": 930852930492
    },
    {
      "powers": [
        0,
        7,
        6,
        1
      ],
      "coefficient": 381026975654
    },
    {
      "powers": [
        0,
        7,
        7,
        0
      ],
      "coefficient": 70382198696
    },
    {
      "powers": [
        0,
        8,
        0,
        6
      ],
      "coefficient": 66371077643
    },
    {
      "powers": [
        0,
        8,
        1,
        5
      ],
      "coefficient": 327955320450
    },
    {
      "powers": [
        0,
        8,
        2,
        4
      ],
      "coefficient": 706953277344
    },
    {
      "powers": [
        0,
        8,
        3,
        3
      ],
      "coefficient": 890598061576
    },
    {
      "powers": [
        0,
        8,
        4,
        2
      ],
      "coefficient": 706953277344
    },
    {
      "powers": [
        0,
        8,
        5,
        1
      ],
      "coefficient": 327955320450
    },
    {
      "powers": [
        0,
        8,
        6,
        0
      ],
      "coefficient": 66371077643
    },
    {
      "powers": [
        0,
        9,
        0,
        5
      ],
      "coefficient": 55465061500
    },
    {
      "powers": [
        0,
        9,
        1,
        4
      ],
      "coefficient": 240172687152
    },
    {
      "powers": [
        0,
        9,
        2,
        3
      ],
      "coefficient": 435057491314
    },
    {
      "powers": [
        0,
        9,
        3,
        2
      ],
      "coefficient": 435057491314
    },
    {
      "powers": [
        0,
        9,
        4,
        1
      ],
      "coefficient": 240172687152
    },
    {
      "powers": [
        0,
        9,
        5,
        0
      ],
      "coefficient": 55465061500
    },
    {
      "powers": [
        0,
        10,
        0,
        4
      ],
      "coefficient": 41132361966
    },
    {
      "powers": [
        0,
        10,
        1,
        3
      ],
      "coefficient": 147993899640
    },
    {
      "powers": [
        0,
        10,
        2,
        2
      ],
      "coefficient": 209995887414
    },
    {
      "powers": [
        0,
        10,
        3,
        1
      ],
      "coefficient": 147993899640
    },
    {
      "powers": [
        0,
        10,
        4,
        0
      ],
      "coefficient": 41132361966
    },
    {
      "powers": [
        0,
        11,
        0,
        3
      ],
      "coefficient": 25870127468
    },
    {
      "powers": [
        0,
        11,
        1,
        2
      ],
      "coefficient": 72115067058
    },
    {
      "powers": [
        0,
        11,
        2,
        1
      ],
      "coefficient": 72115067058
    },
    {
      "powers": [
        0,
        11,
        3,
        0
      ],
      "coefficient": 25870127468
    },
    {
      "powers": [
        0,
        12,
        0,
        2
      ],
      "coefficient": 17150793088
    },
    {
      "powers": [
        0,
        12,
        1,
        1
      ],
      "coefficient": 32095530266
    },
    {
      "powers": [
        0,
        12,
        2,
        0
      ],
      "coefficient": 17150793088
    },
    {
      "powers": [
        0,
        13,
        0,
        1
      ],
      "coefficient": 4301729540
    },
    {
      "powers": [
        0,
        13,
        1,
        0
      ],
      "coefficient": 4301729540
    },
    {
      "powers": [
        0,
        14,
        0,
        0
      ],
      "coefficient": 8384898759
    },
    {
      "powers": [
        1,
        0,
        0,
        13
      ],
      "coefficient": 14669424451
    },
    {
      "powers": [
        1,
        0,
        1,
        12
      ],
      "coefficient": 6873077696
    },
    {
      "powers": [
        1,
        0,
        2,
        11
      ],
      "coefficient": 25526977944
    },
    {
      "powers": [
        1,
        0,
        3,
        10
      ],
      "coefficient": 34905038104
    },
    {
      "powers": [
        1,
        0,
        4,
        9
      ],
      "coefficient": 50688563862
    },
    {
      "powers": [
        1,
        0,
        5,
        8
      ],
      "coefficient": 62977752735
    },
    {
      "powers": [
        1,
        0,
        6,
        7
      ],
      "coefficient": 70327343320
    },
    {
      "powers": [
        1,
        0,
        7,
        6
      ],
      "coefficient": 70327343320
    },
    {
      "powers": [
        1,
        0,
        8,
        5
      ],
      "coefficient": 62977752735
    },
    {
      "powers": [
        1,
        0,
        9,
        4
      ],
      "coefficient": 50688563862
    },
    {
      "powers": [
        1,
        0,
        10,
        3
      ],
      "coefficient": 34905038104
    },
    {
      "powers": [
        1,
        0,
        11,
        2
      ],
      "coefficient": 25526977944
    },
    {
      "powers": [
        1,
        0,
        12,
        1
      ],
      "coefficient": 6873077696
    },
    {
      "powers": [
        1,
        0,
        13,
        0
      ],
      "coefficient": 14669424451
    },
    {
      "powers": [
        1,
        1,
        0,
        12
      ],
      "coefficient": 6873077696
    },
    {
      "powers": [
        1,
        1,
        1,
        11
      ],
      "coefficient": 47820113610
    },
    {
      "powers": [
        1,
        1,
        2,
        10
      ],
      "coefficient": 97226055084
    },
    {
      "powers": [
        1,
        1,
        3,
        9
      ],
      "coefficient": 180396536646
    },
    {
      "powers": [
        1,
        1,
        4,
        8
      ],
      "coefficient": 264542873136
    },
    {
      "powers": [
        1,
        1,
        5,
        7
      ],
      "coefficient": 330542600880
    },
    {
      "powers": [
        1,
        1,
        6,
        6
      ],
      "coefficient": 355202524040
    },
    {
      "powers": [
        1,
        1,
        7,
        5
      ],
      "coefficient": 330542600880
    },
    {
      "powers": [
        1,
        1,
        8,
        4
      ],
      "coefficient": 264542873136
    },
    {
      "powers": [
        1,
        1,
        9,
        3
      ],
      "coefficient": 180396536646
    },
    {
      "powers": [
        1,
        1,
        10,
        2
      ],
      "coefficient": 97226055084
    },
    {
      "powers": [
        1,
        1,
        11,
        1
      ],
      "coefficient": 47820113610
    },
    {
      "powers": [
        1,
        1,
        12,
        0
      ],
      "coefficient": 6873077696
    },
    {
      "powers": [
        1,
        2,
        0,
        11
      ],
      "coefficient": 25526977944
    },
    {
      "powers": [
        1,
        2,
        1,
        10
      ],
      "coefficient": 97226055084
    },
    {
      "powers": [
        1,
        2,
        2,
        9
      ],
      "coefficient": 255597061782
    },
    {
      "powers": [
        1,
        2,
        3,
        8
      ],
      "coefficient": 474185919582
    },
    {
      "powers": [
        1,
        2,
        4,
        7
      ],
      "coefficient": 692794828242
    },
    {
      "powers": [
        1,
        2,
        5,
        6
      ],
      "coefficient": 829334120118
    },
    {
      "powers": [
        1,
        2,
        6,
        5
      ],
      "coefficient": 829334120118
    },
    {
      "powers": [
        1,
        2,
        7,
        4
      ],
      "coefficient": 692794828242
    },
    {
      "powers": [
        1,
        2,
        8,
        3
      ],
      "coefficient": 474185919582
    },
    {
      "powers": [
        1,
        2,
        9,
        2
      ],
      "coefficient": 255597061782
    },
    {
      "powers": [
        1,
        2,
        10,
        1
      ],
      "coefficient": 97226055084
    },
    {
      "powers": [
        1,
        2,
        11,
        0
      ],
      "coefficient": 25526977944
    },
    {
      "powers": [
        1,
        3,
        0,
        10
      ],
      "coefficient": 34905038104
    },
    {
      "powers": [
        1,
        3,
        1,
        9
      ],
      "coefficient": 180396536646
    },
    {
      "powers": [
        1,
        3,
        2,
        8
      ],
      "coefficient": 474185919582
    },
    {
      "powers": [
        1,
        3,
        3,
        7
      ],
      "coefficient": 865729410552
    },
    {
      "powers": [
        1,
        3,
        4,
        6
      ],
      "coefficient": 1202228214026
    },
    {
      "powers": [
        1,
        3,
        5,
        5
      ],
      "coefficient": 1335534758628
    },
    {
      "powers": [
        1,
        3,
        6,
        4
      ],
      "coefficient": 1202228214026
    },
    {
      "powers": [
        1,
        3,
        7,
        3
      ],
      "coefficient": 865729410552
    },
    {
      "powers": [
        1,
        3,
        8,
        2
      ],
      "coefficient": 474185919582
    },
    {
      "powers": [
        1,
        3,
        9,
        1
      ],
      "coefficient": 180396536646
    },
    {
      "powers": [
        1,
        3,
        10,
        0
      ],
      "coefficient": 34905038104
    },
    {
      "powers": [
        1,
        4,
        0,
        9
      ],
      "coefficient": 50688563862
    },
    {
      "powers": [
        1,
        4,
        1,
        8
      ],
      "coefficient": 264542873136
    },
    {
      "powers": [
        1,
        4,
        2,
        7
      ],
      "coefficient": 692794828242
    },
    {
      "powers": [
        1,
        4,
        3,
        6
      ],
      "coefficient": 1202228214026
    },
    {
      "powers": [
        1,
        4,
        4,
        5
      ],
      "coefficient": 1547371583142
    },
    {
      "powers": [
        1,
        4,
        5,
        4
      ],
      "coefficient": 1547371583142
    },
    {
      "powers": [
        1,
        4,
        6,
        3
      ],
      "coefficient": 1202228214026
    },
    {
      "powers": [
        1,
        4,
        7,
        2
      ],
      "coefficient": 692794828242
    },
    {
      "powers": [
        1,
        4,
        8,
        1
      ],
      "coefficient": 264542873136
    },
    {
      "powers": [
        1,
        4,
        9,
        0
      ],
      "coefficient": 50688563862
    },
    {
      "powers": [
        1,
        5,
        0,
        8
      ],
      "coefficient": 62977752735
    },
    {
      "powers": [
        1,
        5,
        1,
        7
      ],
      "coefficient": 330542600880
    },
    {
      "powers": [
        1,
        5,
        2,
        6
      ],
      "coefficient": 829334120118
    },
    {
      "powers": [
        1,
        5,
        3,
        5
      ],
      "coefficient": 1335534758628
    },
    {
      "powers": [
        1,
        5,
        4,
        4
      ],
      "coefficient": 1547371583142
    },
    {
      "powers": [
        1,
        5,
        5,
        3
      ],
      "coefficient": 1335534758628
    },
    {
      "powers": [
        1,
        5,
        6,
        2
      ],
      "coefficient": 829334120118
    },
    {
      "powers": [
        1,
        5,
        7,
        1
      ],
      "coefficient": 330542600880
    },
    {
      "powers": [
        1,
        5,
        8,
        0
      ],
      "coefficient": 62977752735
    },
    {
      "powers": [
        1,
        6,
        0,
        7
      ],
      "coefficient": 70327343320
    },
    {
      "powers": [
        1,
        6,
        1,
        6
      ],
      "coefficient": 355202524040
    },
    {
      "powers": [
        1,
        6,
        2,
        5
      ],
      "coefficient": 829334120118
    },
    {
      "powers": [
        1,
        6,
        3,
        4
      ],
      "coefficient": 1202228214026
    },
    {
      "powers": [
        1,
        6,
        4,
        3
      ],
      "coefficient": 1202228214026
    },
    {
      "powers": [
        1,
        6,
        5,
        2
      ],
      "coefficient": 829334120118
    },
    {
      "powers": [
        1,
        6,
        6,
        1
      ],
      "coefficient": 355202524040
    },
    {
      "powers": [
        1,
        6,
        7,
        0
      ],
      "coefficient": 70327343320
    },
    {
      "powers": [
        1,
        7,
        0,
        6
      ],
      "coefficient": 70327343320
    },
    {
      "powers": [
        1,
        7,
        1,
        5
      ],
      "coefficient": 330542600880
    },
    {
      "powers": [
        1,
        7,
        2,
        4
      ],
      "coefficient": 692794828242
    },
    {
      "powers": [
        1,
        7,
        3,
        3
      ],
      "coefficient": 865729410552
    },
    {
      "powers": [
        1,
        7,
        4,
        2
      ],
      "coefficient": 692794828242
    },
    {
      "powers": [
        1,
        7,
        5,
        1
      ],
      "coefficient": 330542600880
    },
    {
      "powers": [
        1,
        7,
        6,
        0
      ],
      "coefficient": 70327343320
    },
    {
      "powers": [
        1,
        8,
        0,
        5
      ],
      "coefficient": 62977752735
    },
    {
      "powers": [
        1,
        8,
        1,
        4
      ],
      "coefficient": 264542873136
    },
    {
      "powers": [
        1,
        8,
        2,
        3
      ],
      "coefficient": 474185919582
    },
    {
      "powers": [
        1,
        8,
        3,
        2
      ],
      "coefficient": 474185919582
    },
    {
      "powers": [
        1,
        8,
        4,
        1
      ],
      "coefficient": 264542873136
    },
    {
      "powers": [
        1,
        8,
        5,
        0
      ],
      "coefficient": 62977752735
    },
    {
      "powers": [
        1,
        9,
        0,
        4
      ],
      "coefficient": 50688563862
    },
    {
      "powers": [
        1,
        9,
        1,
        3
      ],
      "coefficient": 180396536646
    },
    {
      "powers": [
        1,
        9,
        2,
        2
      ],
      "coefficient": 255597061782
    },
    {
      "powers": [
        1,
        9,
        3,
        1
      ],
      "coefficient": 180396536646
    },
    {
      "powers": [
        1,
        9,
        4,
        0
      ],
      "coefficient": 50688563862
    },
    {
      "powers": [
        1,
        10,
        0,
        3
      ],
      "coefficient": 34905038104
    },
    {
      "powers": [
        1,
        10,
        1,
        2
      ],
      "coefficient": 97226055084
    },
    {
      "powers": [
        1,
        10,
        2,
        1
      ],
      "coefficient": 97226055084
    },
    {
      "powers": [
        1,
        10,
        3,
        0
      ],
      "coefficient": 34905038104
    },
    {
      "powers": [
        1,
        11,
        0,
        2
      ],
      "coefficient": 25526977944
    },
    {
      "powers": [
        1,
        11,
        1,
        1
      ],
      "coefficient": 47820113610
    },
    {
      "powers": [
        1,
        11,
        2,
        0
      ],
      "coefficient": 25526977944
    },
    {
      "powers": [
        1,
        12,
        0,
        1
      ],
      "coefficient": 6873077696
    },
    {
      "powers": [
        1,
        12,
        1,
        0
      ],
      "coefficient": 6873077696
    },
    {
      "powers": [
        1,
        13,
        0,
        0
      ],
      "coefficient": 14669424451
    },
    {
      "powers": [
        2,
        0,
        0,
        12
      ],
      "coefficient": 11913950876
    },
    {
      "powers": [
        2,
        0,
        1,
        11
      ],
      "coefficient": 5037283152
    },
    {
      "powers": [
        2,
        0,
        2,
        10
      ],
      "coefficient": 17430982854
    },
    {
      "powers": [
        2,
        0,
        3,
        9
      ],
      "coefficient": 21659601388
    },
    {
      "powers": [
        2,
        0,
        4,
        8
      ],
      "coefficient": 29044561188
    },
    {
      "powers": [
        2,
        0,
        5,
        7
      ],
      "coefficient": 33652223460
    },
    {
      "powers": [
        2,
        0,
        6,
        6
      ],
      "coefficient": 35429507764
    },
    {
      "powers": [
        2,
        0,
        7,
        5
      ],
      "coefficient": 33652223460
    },
    {
      "powers": [
        2,
        0,
        8,
        4
      ],
      "coefficient": 29044561188
    },
    {
      "powers": [
        2,
        0,
        9,
        3
      ],
      "coefficient": 21659601388
    },
    {
      "powers": [
        2,
        0,
        10,
        2
      ],
      "coefficient": 17430982854
    },
    {
      "powers": [
        2,
        0,
        11,
        1
      ],
      "coefficient": 5037283152
    },
    {
      "powers": [
        2,
        0,
        12,
        0
      ],
      "coefficient": 11913950876
    },
    {
      "powers": [
        2,
        1,
        0,
        11
      ],
      "coefficient": 5037283152
    },
    {
      "powers": [
        2,
        1,
        1,
        10
      ],
      "coefficient": 32411335758
    },
    {
      "powers": [
        2,
        1,
        2,
        9
      ],
      "coefficient": 59419233390
    },
    {
      "powers": [
        2,
        1,
        3,
        8
      ],
      "coefficient": 99866438634
    },
    {
      "powers": [
        2,
        1,
        4,
        7
      ],
      "coefficient": 133907788650
    },
    {
      "powers": [
        2,
        1,
        5,
        6
      ],
      "coefficient": 154619046960
    },
    {
      "powers": [
        2,
        1,
        6,
        5
      ],
      "coefficient": 154619046960
    },
    {
      "powers": [
        2,
        1,
        7,
        4
      ],
      "coefficient": 133907788650
    },
    {
      "powers": [
        2,
        1,
        8,
        3
      ],
      "coefficient": 99866438634
    },
    {
      "powers": [
        2,
        1,
        9,
        2
      ],
      "coefficient": 59419233390
    },
    {
      "powers": [
        2,
        1,
        10,
        1
      ],
      "coefficient": 32411335758
    },
    {
      "powers": [
        2,
        1,
        11,
        0
      ],
      "coefficient": 5037283152
    },
    {
      "powers": [
        2,
        2,
        0,
        10
      ],
      "coefficient": 17430982854
    },
    {
      "powers": [
        2,
        2,
        1,
        9
      ],
      "coefficient": 59419233390
    },
    {
      "powers": [
        2,
        2,
        2,
        8
      ],
      "coefficient": 140337030420
    },
    {
      "powers": [
        2,
        2,
        3,
        7
      ],
      "coefficient": 233926645440
    },
    {
      "powers": [
        2,
        2,
        4,
        6
      ],
      "coefficient": 310450080150
    },
    {
      "powers": [
        2,
        2,
        5,
        5
      ],
      "coefficient": 339829791588
    },
    {
      "powers": [
        2,
        2,
        6,
        4
      ],
      "coefficient": 310450080150
    },
    {
      "powers": [
        2,
        2,
        7,
        3
      ],
      "coefficient": 233926645440
    },
    {
      "powers": [
        2,
        2,
        8,
        2
      ],
      "coefficient": 140337030420
    },
    {
      "powers": [
        2,
        2,
        9,
        1
      ],
      "coefficient": 59419233390
    },
    {
      "powers": [
        2,
        2,
        10,
        0
      ],
      "coefficient": 17430982854
    },
    {
      "powers": [
        2,
        3,
        0,
        9
      ],
      "coefficient": 21659601388
    },
    {
      "powers": [
        2,
        3,
        1,
        8
      ],
      "coefficient": 99866438634
    },
    {
      "powers": [
        2,
        3,
        2,
        7
      ],
      "coefficient": 233926645440
    },
    {
      "powers": [
        2,
        3,
        3,
        6
      ],
      "coefficient": 382286769424
    },
    {
      "powers": [
        2,
        3,
        4,
        5
      ],
      "coefficient": 478526364498
    },
    {
      "powers": [
        2,
        3,
        5,
        4
      ],
      "coefficient": 478526364498
    },
    {
      "powers": [
        2,
        3,
        6,
        3
      ],
      "coefficient": 382286769424
    },
    {
      "powers": [
        2,
        3,
        7,
        2
      ],
      "coefficient": 233926645440
    },
    {
      "powers": [
        2,
        3,
        8,
        1
      ],
      "coefficient": 99866438634
    },
    {
      "powers": [
        2,
        3,
        9,
        0
      ],
      "coefficient": 21659601388
    },
    {
      "powers": [
        2,
        4,
        0,
        8
      ],
      "coefficient": 29044561188
    },
    {
      "powers": [
        2,
        4,
        1,
        7
      ],
      "coefficient": 133907788650
    },
    {
      "powers": [
        2,
        4,
        2,
        6
      ],
      "coefficient": 310450080150
    },
    {
      "powers": [
        2,
        4,
        3,
        5
      ],
      "coefficient": 478526364498
    },
    {
      "powers": [
        2,
        4,
        4,
        4
      ],
      "coefficient": 547049818980
    },
    {
      "powers": [
        2,
        4,
        5,
        3
      ],
      "coefficient": 478526364498
    },
    {
      "powers": [
        2,
        4,
        6,
        2
      ],
      "coefficient": 310450080150
    },
    {
      "powers": [
        2,
        4,
        7,
        1
      ],
      "coefficient": 133907788650
    },
    {
      "powers": [
        2,
        4,
        8,
        0
      ],
      "coefficient": 29044561188
    },
    {
      "powers": [
        2,
        5,
        0,
        7
      ],
      "coefficient": 33652223460
    },
    {
      "powers": [
        2,
        5,
        1,
        6
      ],
      "coefficient": 154619046960
    },
    {
      "powers": [
        2,
        5,
        2,
        5
      ],
      "coefficient": 339829791588
    },
    {
      "powers": [
        2,
        5,
        3,
        4
      ],
      "coefficient": 478526364498
    },
    {
      "powers": [
        2,
        5,
        4,
        3
      ],
      "coefficient": 478526364498
    },
    {
      "powers": [
        2,
        5,
        5,
        2
      ],
      "coefficient": 339829791588
    },
    {
      "powers": [
        2,
        5,
        6,
        1
      ],
      "coefficient": 154619046960
    },
    {
      "powers": [
        2,
        5,
        7,
        0
      ],
      "coefficient": 33652223460
    },
    {
      "powers": [
        2,
        6,
        0,
        6
      ],
      "coefficient": 35429507764
    },
    {
      "powers": [
        2,
        6,
        1,
        5
      ],
      "coefficient": 154619046960
    },
    {
      "powers": [
        2,
        6,
        2,
        4
      ],
      "coefficient": 310450080150
    },
    {
      "powers": [
        2,
        6,
        3,
        3
      ],
      "coefficient": 382286769424
    },
    {
      "powers": [
        2,
        6,
        4,
        2
      ],
      "coefficient": 310450080150
    },
    {
      "powers": [
        2,
        6,
        5,
        1
      ],
      "coefficient": 154619046960
    },
    {
      "powers": [
        2,
        6,
        6,
        0
      ],
      "coefficient": 35429507764
    },
    {
      "powers": [
        2,
        7,
        0,
        5
      ],
      "coefficient": 33652223460
    },
    {
      "powers": [
        2,
        7,
        1,
        4
      ],
      "coefficient": 133907788650
    },
    {
      "powers": [
        2,
        7,
        2,
        3
      ],
      "coefficient": 233926645440
    },
    {
      "powers": [
        2,
        7,
        3,
        2
      ],
      "coefficient": 233926645440
    },
    {
      "powers": [
        2,
        7,
        4,
        1
      ],
      "coefficient": 133907788650
    },
    {
      "powers": [
        2,
        7,
        5,
        0
      ],
      "coefficient": 33652223460
    },
    {
      "powers": [
        2,
        8,
        0,
        4
      ],
      "coefficient": 29044561188
    },
    {
      "powers": [
        2,
        8,
        1,
        3
      ],
      "coefficient": 99866438634
    },
    {
      "powers": [
        2,
        8,
        2,
        2
      ],
      "coefficient": 140337030420
    },
    {
      "powers": [
        2,
        8,
        3,
        1
      ],
      "coefficient": 99866438634
    },
    {
      "powers": [
        2,
        8,
        4,
        0
      ],
      "coefficient": 29044561188
    },
    {
      "powers": [
        2,
        9,
        0,
        3
      ],
      "coefficient": 21659601388
    },
    {
      "powers": [
        2,
        9,
        1,
        2
      ],
      "coefficient": 59419233390
    },
    {
      "powers": [
        2,
        9,
        2,
        1
      ],
      "coefficient": 59419233390
    },
    {
      "powers": [
        2,
        9,
        3,
        0
      ],
      "coefficient": 21659601388
    },
    {
      "powers": [
        2,
        10,
        0,
        2
      ],
      "coefficient": 17430982854
    },
    {
      "powers": [
        2,
        10,
        1,
        1
      ],
      "coefficient": 32411335758
    },
    {
      "powers": [
        2,
        10,
        2,
        0
      ],
      "coefficient": 17430982854
    },
    {
      "powers": [
        2,
        11,
        0,
        1
      ],
      "coefficient": 5037283152
    },
    {
      "powers": [
        2,
        11,
        1,
        0
      ],
      "coefficient": 5037283152
    },
    {
      "powers": [
        2,
        12,
        0,
        0
      ],
      "coefficient": 11913950876
    },
    {
      "powers": [
        3,
        0,
        0,
        11
      ],
      "coefficient": 5946128884
    },
    {
      "powers": [
        3,
        0,
        1,
        10
      ],
      "coefficient": 2260253344
    },
    {
      "powers": [
        3,
        0,
        2,
        9
      ],
      "coefficient": 7289755338
    },
    {
      "powers": [
        3,
        0,
        3,
        8
      ],
      "coefficient": 8321857158
    },
    {
      "powers": [
        3,
        0,
        4,
        7
      ],
      "coefficient": 10421082598
    },
    {
      "powers": [
        3,
        0,
        5,
        6
      ],
      "coefficient": 11383581398
    },
    {
      "powers": [
        3,
        0,
        6,
        5
      ],
      "coefficient": 11383581398
    },
    {
      "powers": [
        3,
        0,
        7,
        4
      ],
      "coefficient": 10421082598
    },
    {
      "powers": [
        3,
        0,
        8,
        3
      ],
      "coefficient": 8321857158
    },
    {
      "powers": [
        3,
        0,
        9,
        2
      ],
      "coefficient": 7289755338
    },
    {
      "powers": [
        3,
        0,
        10,
        1
      ],
      "coefficient": 2260253344
    },
    {
      "powers": [
        3,
        0,
        11,
        0
      ],
      "coefficient": 5946128884
    },
    {
      "powers": [
        3,
        1,
        0,
        10
      ],
      "coefficient": 2260253344
    },
    {
      "powers": [
        3,
        1,
        1,
        9
      ],
      "coefficient": 13258935106
    },
    {
      "powers": [
        3,
        1,
        2,
        8
      ],
      "coefficient": 21999873774
    },
    {
      "powers": [
        3,
        1,
        3,
        7
      ],
      "coefficient": 33811400944
    },
    {
      "powers": [
        3,
        1,
        4,
        6
      ],
      "coefficient": 41893760146
    },
    {
      "powers": [
        3,
        1,
        5,
        5
      ],
      "coefficient": 45001796028
    },
    {
      "powers": [
        3,
        1,
        6,
        4
      ],
      "coefficient": 41893760146
    },
    {
      "powers": [
        3,
        1,
        7,
        3
      ],
      "coefficient": 33811400944
    },
    {
      "powers": [
        3,
        1,
        8,
        2
      ],
      "coefficient": 21999873774
    },
    {
      "powers": [
        3,
        1,
        9,
        1
      ],
      "coefficient": 13258935106
    },
    {
      "powers": [
        3,
        1,
        10,
        0
      ],
      "coefficient": 2260253344
    },
    {
      "powers": [
        3,
        2,
        0,
        9
      ],
      "coefficient": 7289755338
    },
    {
      "powers": [
        3,
        2,
        1,
        8
      ],
      "coefficient": 21999873774
    },
    {
      "powers": [
        3,
        2,
        2,
        7
      ],
      "coefficient": 46687262424
    },
    {
      "powers": [
        3,
        2,
        3,
        6
      ],
      "coefficient": 70518589344
    },
    {
      "powers": [
        3,
        2,
        4,
        5
      ],
      "coefficient": 85482335568
    },
    {
      "powers": [
        3,
        2,
        5,
        4
      ],
      "coefficient": 85482335568
    },
    {
      "powers": [
        3,
        2,
        6,
        3
      ],
      "coefficient": 70518589344
    },
    {
      "powers": [
        3,
        2,
        7,
        2
      ],
      "coefficient": 46687262424
    },
    {
      "powers": [
        3,
        2,
        8,
        1
      ],
      "coefficient": 21999873774
    },
    {
      "powers": [
        3,
        2,
        9,
        0
      ],
      "coefficient": 7289755338
    },
    {
      "powers": [
        3,
        3,
        0,
        8
      ],
      "coefficient": 8321857158
    },
    {
      "powers": [
        3,
        3,
        1,
        7
      ],
      "coefficient": 33811400944
    },
    {
      "powers": [
        3,
        3,
        2,
        6
      ],
      "coefficient": 70518589344
    },
    {
      "powers": [
        3,
        3,
        3,
        5
      ],
      "coefficient": 103449744328
    },
    {
      "powers": [
        3,
        3,
        4,
        4
      ],
      "coefficient": 116434495380
    },
    {
      "powers": [
        3,
        3,
        5,
        3
      ],
      "coefficient": 103449744328
    },
    {
      "powers": [
        3,
        3,
        6,
        2
      ],
      "coefficient": 70518589344
    },
    {
      "powers": [
        3,
        3,
        7,
        1
      ],
      "coefficient": 33811400944
    },
    {
      "powers": [
        3,
        3,
        8,
        0
      ],
      "coefficient": 8321857158
    },
    {
      "powers": [
        3,
        4,
        0,
        7
      ],
      "coefficient": 10421082598
    },
    {
      "powers": [
        3,
        4,
        1,
        6
      ],
      "coefficient": 41893760146
    },
    {
      "powers": [
        3,
        4,
        2,
        5
      ],
      "coefficient": 85482335568
    },
    {
      "powers": [
        3,
        4,
        3,
        4
      ],
      "coefficient": 116434495380
    },
    {
      "powers": [
        3,
        4,
        4,
        3
      ],
      "coefficient": 116434495380
    },
    {
      "powers": [
        3,
        4,
        5,
        2
      ],
      "coefficient": 85482335568
    },
    {
      "powers": [
        3,
        4,
        6,
        1
      ],
      "coefficient": 41893760146
    },
    {
      "powers": [
        3,
        4,
        7,
        0
      ],
      "coefficient": 10421082598
    },
    {
      "powers": [
        3,
        5,
        0,
        6
      ],
      "coefficient": 11383581398
    },
    {
      "powers": [
        3,
        5,
        1,
        5
      ],
      "coefficient": 45001796028
    },
    {
      "powers": [
        3,
        5,
        2,
        4
      ],
      "coefficient": 85482335568
    },
    {
      "powers": [
        3,
        5,
        3,
        3
      ],
      "coefficient": 103449744328
    },
    {
      "powers": [
        3,
        5,
        4,
        2
      ],
      "coefficient": 85482335568
    },
    {
      "powers": [
        3,
        5,
        5,
        1
      ],
      "coefficient": 45001796028
    },
    {
      "powers": [
        3,
        5,
        6,
        0
      ],
      "coefficient": 11383581398
    },
    {
      "powers": [
        3,
        6,
        0,
        5
      ],
      "coefficient": 11383581398
    },
    {
      "powers": [
        3,
        6,
        1,
        4
      ],
      "coefficient": 41893760146
    },
    {
      "powers": [
        3,
        6,
        2,
        3
      ],
      "coefficient": 70518589344
    },
    {
      "powers": [
        3,
        6,
        3,
        2
      ],
      "coefficient": 70518589344
    },
    {
      "powers": [
        3,
        6,
        4,
        1
      ],
      "coefficient": 41893760146
    },
    {
      "powers": [
        3,
        6,
        5,
        0
      ],
      "coefficient": 11383581398
    },
    {
      "powers": [
        3,
        7,
        0,
        4
      ],
      "coefficient": 10421082598
    },
    {
      "powers": [
        3,
        7,
        1,
        3
      ],
      "coefficient": 33811400944
    },
    {
      "powers": [
        3,
        7,
        2,
        2
      ],
      "coefficient": 46687262424
    },
    {
      "powers": [
        3,
        7,
        3,
        1
      ],
      "coefficient": 33811400944
    },
    {
      "powers": [
        3,
        7,
        4,
        0
      ],
      "coefficient": 10421082598
    },
    {
      "powers": [
        3,
        8,
        0,
        3
      ],
      "coefficient": 8321857158
    },
    {
      "powers": [
        3,
        8,
        1,
        2
      ],
      "coefficient": 21999873774
    },
    {
      "powers": [
        3,
        8,
        2,
        1
      ],
      "coefficient": 21999873774
    },
    {
      "powers": [
        3,
        8,
        3,
        0
      ],
      "coefficient": 8321857158
    },
    {
      "powers": [
        3,
        9,
        0,
        2
      ],
      "coefficient": 7289755338
    },
    {
      "powers": [
        3,
        9,
        1,
        1
      ],
      "coefficient": 13258935106
    },
    {
      "powers": [
        3,
        9,
        2,
        0
      ],
      "coefficient": 7289755338
    },
    {
      "powers": [
        3,
        10,
        0,
        1
      ],
      "coefficient": 2260253344
    },
    {
      "powers": [
        3,
        10,
        1,
        0
      ],
      "coefficient": 2260253344
    },
    {
      "powers": [
        3,
        11,
        0,
        0
      ],
      "coefficient": 5946128884
    },
    {
      "powers": [
        4,
        0,
        0,
        10
      ],
      "coefficient": 2042090431
    },
    {
      "powers": [
        4,
        0,
        1,
        9
      ],
      "coefficient": 702694740
    },
    {
      "powers": [
        4,
        0,
        2,
        8
      ],
      "coefficient": 2117337963
    },
    {
      "powers": [
        4,
        0,
        3,
        7
      ],
      "coefficient": 2250656488
    },
    {
      "powers": [
        4,
        0,
        4,
        6
      ],
      "coefficient": 2658903870
    },
    {
      "powers": [
        4,
        0,
        5,
        5
      ],
      "coefficient": 2759211672
    },
    {
      "powers": [
        4,
        0,
        6,
        4
      ],
      "coefficient": 2658903870
    },
    {
      "powers": [
        4,
        0,
        7,
        3
      ],
      "coefficient": 2250656488
    },
    {
      "powers": [
        4,
        0,
        8,
        2
      ],
      "coefficient": 2117337963
    },
    {
      "powers": [
        4,
        0,
        9,
        1
      ],
      "coefficient": 702694740
    },
    {
      "powers": [
        4,
        0,
        10,
        0
      ],
      "coefficient": 2042090431
    },
    {
      "powers": [
        4,
        1,
        0,
        9
      ],
      "coefficient": 702694740
    },
    {
      "powers": [
        4,
        1,
        1,
        8
      ],
      "coefficient": 3686436666
    },
    {
      "powers": [
        4,
        1,
        2,
        7
      ],
      "coefficient": 5607328110
    },
    {
      "powers": [
        4,
        1,
        3,
        6
      ],
      "coefficient": 7949753476
    },
    {
      "powers": [
        4,
        1,
        4,
        5
      ],
      "coefficient": 9166770060
    },
    {
      "powers": [
        4,
        1,
        5,
        4
      ],
      "coefficient": 9166770060
    },
    {
      "powers": [
        4,
        1,
        6,
        3
      ],
      "coefficient": 7949753476
    },
    {
      "powers": [
        4,
        1,
        7,
        2
      ],
      "coefficient": 5607328110
    },
    {
      "powers": [
        4,
        1,
        8,
        1
      ],
      "coefficient": 3686436666
    },
    {
      "powers": [
        4,
        1,
        9,
        0
      ],
      "coefficient": 702694740
    },
    {
      "powers": [
        4,
        2,
        0,
        8
      ],
      "coefficient": 2117337963
    },
    {
      "powers": [
        4,
        2,
        1,
        7
      ],
      "coefficient": 5607328110
    },
    {
      "powers": [
        4,
        2,
        2,
        6
      ],
      "coefficient": 10720678500
    },
    {
      "powers": [
        4,
        2,
        3,
        5
      ],
      "coefficient": 14740237218
    },
    {
      "powers": [
        4,
        2,
        4,
        4
      ],
      "coefficient": 16309503210
    },
    {
      "powers": [
        4,
        2,
        5,
        3
      ],
      "coefficient": 14740237218
    },
    {
      "powers": [
        4,
        2,
        6,
        2
      ],
      "coefficient": 10720678500
    },
    {
      "powers": [
        4,
        2,
        7,
        1
      ],
      "coefficient": 5607328110
    },
    {
      "powers": [
        4,
        2,
        8,
        0
      ],
      "coefficient": 2117337963
    },
    {
      "powers": [
        4,
        3,
        0,
        7
      ],
      "coefficient": 2250656488
    },
    {
      "powers": [
        4,
        3,
        1,
        6
      ],
      "coefficient": 7949753476
    },
    {
      "powers": [
        4,
        3,
        2,
        5
      ],
      "coefficient": 14740237218
    },
    {
      "powers": [
        4,
        3,
        3,
        4
      ],
      "coefficient": 19359403840
    },
    {
      "powers": [
        4,
        3,
        4,
        3
      ],
      "coefficient": 19359403840
    },
    {
      "powers": [
        4,
        3,
        5,
        2
      ],
      "coefficient": 14740237218
    },
    {
      "powers": [
        4,
        3,
        6,
        1
      ],
      "coefficient": 7949753476
    },
    {
      "powers": [
        4,
        3,
        7,
        0
      ],
      "coefficient": 2250656488
    },
    {
      "powers": [
        4,
        4,
        0,
        6
      ],
      "coefficient": 2658903870
    },
    {
      "powers": [
        4,
        4,
        1,
        5
      ],
      "coefficient": 9166770060
    },
    {
      "powers": [
        4,
        4,
        2,
        4
      ],
      "coefficient": 16309503210
    },
    {
      "powers": [
        4,
        4,
        3,
        3
      ],
      "coefficient": 19359403840
    },
    {
      "powers": [
        4,
        4,
        4,
        2
      ],
      "coefficient": 16309503210
    },
    {
      "powers": [
        4,
        4,
        5,
        1
      ],
      "coefficient": 9166770060
    },
    {
      "powers": [
        4,
        4,
        6,
        0
      ],
      "coefficient": 2658903870
    },
    {
      "powers": [
        4,
        5,
        0,
        5
      ],
      "coefficient": 2759211672
    },
    {
      "powers": [
        4,
        5,
        1,
        4
      ],
      "coefficient": 9166770060
    },
    {
      "powers": [
        4,
        5,
        2,
        3
      ],
      "coefficient": 14740237218
    },
    {
      "powers": [
        4,
        5,
        3,
        2
      ],
      "coefficient": 14740237218
    },
    {
      "powers": [
        4,
        5,
        4,
        1
      ],
      "coefficient": 9166770060
    },
    {
      "powers": [
        4,
        5,
        5,
        0
      ],
      "coefficient": 2759211672
    },
    {
      "powers": [
        4,
        6,
        0,
        4
      ],
      "coefficient": 2658903870
    },
    {
      "powers": [
        4,
        6,
        1,
        3
      ],
      "coefficient": 7949753476
    },
    {
      "powers": [
        4,
        6,
        2,
        2
      ],
      "coefficient": 10720678500
    },
    {
      "powers": [
        4,
        6,
        3,
        1
      ],
      "coefficient": 7949753476
    },
    {
      "powers": [
        4,
        6,
        4,
        0
      ],
      "coefficient": 2658903870
    },
    {
      "powers": [
        4,
        7,
        0,
        3
      ],
      "coefficient": 2250656488
    },
    {
      "powers": [
        4,
        7,
        1,
        2
      ],
      "coefficient": 5607328110
    },
    {
      "powers": [
        4,
        7,
        2,
        1
      ],
      "coefficient": 5607328110
    },
    {
      "powers": [
        4,
        7,
        3,
        0
      ],
      "coefficient": 2250656488
    },
    {
      "powers": [
        4,
        8,
        0,
        2
      ],
      "coefficient": 2117337963
    },
    {
      "powers": [
        4,
        8,
        1,
        1
      ],
      "coefficient": 3686436666
    },
    {
      "powers": [
        4,
        8,
        2,
        0
      ],
      "coefficient": 2117337963
    },
    {
      "powers": [
        4,
        9,
        0,
        1
      ],
      "coefficient": 702694740
    },
    {
      "powers": [
        4,
        9,
        1,
        0
      ],
      "coefficient": 702694740
    },
    {
      "powers": [
        4,
        10,
        0,
        0
      ],
      "coefficient": 2042090431
    },
    {
      "powers": [
        5,
        0,
        0,
        9
      ],
      "coefficient": 514902852
    },
    {
      "powers": [
        5,
        0,
        1,
        8
      ],
      "coefficient": 163156380
    },
    {
      "powers": [
        5,
        0,
        2,
        7
      ],
      "coefficient": 460273032
    },
    {
      "powers": [
        5,
        0,
        3,
        6
      ],
      "coefficient": 461313692
    },
    {
      "powers": [
        5,
        0,
        4,
        5
      ],
      "coefficient": 517757940
    },
    {
      "powers": [
        5,
        0,
        5,
        4
      ],
      "coefficient": 517757940
    },
    {
      "powers": [
        5,
        0,
        6,
        3
      ],
      "coefficient": 461313692
    },
    {
      "powers": [
        5,
        0,
        7,
        2
      ],
      "coefficient": 460273032
    },
    {
      "powers": [
        5,
        0,
        8,
        1
      ],
      "coefficient": 163156380
    },
    {
      "powers": [
        5,
        0,
        9,
        0
      ],
      "coefficient": 514902852
    },
    {
      "powers": [
        5,
        1,
        0,
        8
      ],
      "coefficient": 163156380
    },
    {
      "powers": [
        5,
        1,
        1,
        7
      ],
      "coefficient": 749509854
    },
    {
      "powers": [
        5,
        1,
        2,
        6
      ],
      "coefficient": 1059550002
    },
    {
      "powers": [
        5,
        1,
        3,
        5
      ],
      "coefficient": 1393653030
    },
    {
      "powers": [
        5,
        1,
        4,
        4
      ],
      "coefficient": 1497056148
    },
    {
      "powers": [
        5,
        1,
        5,
        3
      ],
      "coefficient": 1393653030
    },
    {
      "powers": [
        5,
        1,
        6,
        2
      ],
      "coefficient": 1059550002
    },
    {
      "powers": [
        5,
        1,
        7,
        1
      ],
      "coefficient": 749509854
    },
    {
      "powers": [
        5,
        1,
        8,
        0
      ],
      "coefficient": 163156380
    },
    {
      "powers": [
        5,
        2,
        0,
        7
      ],
      "coefficient": 460273032
    },
    {
      "powers": [
        5,
        2,
        1,
        6
      ],
      "coefficient": 1059550002
    },
    {
      "powers": [
        5,
        2,
        2,
        5
      ],
      "coefficient": 1829593836
    },
    {
      "powers": [
        5,
        2,
        3,
        4
      ],
      "coefficient": 2287033266
    },
    {
      "powers": [
        5,
        2,
        4,
        3
      ],
      "coefficient": 2287033266
    },
    {
      "powers": [
        5,
        2,
        5,
        2
      ],
      "coefficient": 1829593836
    },
    {
      "powers": [
        5,
        2,
        6,
        1
      ],
      "coefficient": 1059550002
    },
    {
      "powers": [
        5,
        2,
        7,
        0
      ],
      "coefficient": 460273032
    },
    {
      "powers": [
        5,
        3,
        0,
        6
      ],
      "coefficient": 461313692
    },
    {
      "powers": [
        5,
        3,
        1,
        5
      ],
      "coefficient": 1393653030
    },
    {
      "powers": [
        5,
        3,
        2,
        4
      ],
      "coefficient": 2287033266
    },
    {
      "powers": [
        5,
        3,
        3,
        3
      ],
      "coefficient": 2660107884
    },
    {
      "powers": [
        5,
        3,
        4,
        2
      ],
      "coefficient": 2287033266
    },
    {
      "powers": [
        5,
        3,
        5,
        1
      ],
      "coefficient": 1393653030
    },
    {
      "powers": [
        5,
        3,
        6,
        0
      ],
      "coefficient": 461313692
    },
    {
      "powers": [
        5,
        4,
        0,
        5
      ],
      "coefficient": 517757940
    },
    {
      "powers": [
        5,
        4,
        1,
        4
      ],
      "coefficient": 1497056148
    },
    {
      "powers": [
        5,
        4,
        2,
        3
      ],
      "coefficient": 2287033266
    },
    {
      "powers": [
        5,
        4,
        3,
        2
      ],
      "coefficient": 2287033266
    },
    {
      "powers": [
        5,
        4,
        4,
        1
      ],
      "coefficient": 1497056148
    },
    {
      "powers": [
        5,
        4,
        5,
        0
      ],
      "coefficient": 517757940
    },
    {
      "powers": [
        5,
        5,
        0,
        4
      ],
      "coefficient": 517757940
    },
    {
      "powers": [
        5,
        5,
        1,
        3
      ],
      "coefficient": 1393653030
    },
    {
      "powers": [
        5,
        5,
        2,
        2
      ],
      "coefficient": 1829593836
    },
    {
      "powers": [
        5,
        5,
        3,
        1
      ],
      "coefficient": 1393653030
    },
    {
      "powers": [
        5,
        5,
        4,
        0
      ],
      "coefficient": 517757940
    },
    {
      "powers": [
        5,
        6,
        0,
        3
      ],
      "coefficient": 461313692
    },
    {
      "powers": [
        5,
        6,
        1,
        2
      ],
      "coefficient": 1059550002
    },
    {
      "powers": [
        5,
        6,
        2,
        1
      ],
      "coefficient": 1059550002
    },
    {
      "powers": [
        5,
        6,
        3,
        0
      ],
      "coefficient": 461313692
    },
    {
      "powers": [
        5,
        7,
        0,
        2
      ],
      "coefficient": 460273032
    },
    {
      "powers": [
        5,
        7,
        1,
        1
      ],
      "coefficient": 749509854
    },
    {
      "powers": [
        5,
        7,
        2,
        0
      ],
      "coefficient": 460273032
    },
    {
      "powers": [
        5,
        8,
        0,
        1
      ],
      "coefficient": 163156380
    },
    {
      "powers": [
        5,
        8,
        1,
        0
      ],
      "coefficient": 163156380
    },
    {
      "powers": [
        5,
        9,
        0,
        0
      ],
      "coefficient": 514902852
    },
    {
      "powers": [
        6,
        0,
        0,
        8
      ],
      "coefficient": 99986463
    },
    {
      "powers": [
        6,
        0,
        1,
        7
      ],
      "coefficient": 29746048
    },
    {
      "powers": [
        6,
        0,
        2,
        6
      ],
      "coefficient": 78761690
    },
    {
      "powers": [
        6,
        0,
        3,
        5
      ],
      "coefficient": 75077100
    },
    {
      "powers": [
        6,
        0,
        4,
        4
      ],
      "coefficient": 81157398
    },
    {
      "powers": [
        6,
        0,
        5,
        3
      ],
      "coefficient": 75077100
    },
    {
      "powers": [
        6,
        0,
        6,
        2
      ],
      "coefficient": 78761690
    },
    {
      "powers": [
        6,
        0,
        7,
        1
      ],
      "coefficient": 29746048
    },
    {
      "powers": [
        6,
        0,
        8,
        0
      ],
      "coefficient": 99986463
    },
    {
      "powers": [
        6,
        1,
        0,
        7
      ],
      "coefficient": 29746048
    },
    {
      "powers": [
        6,
        1,
        1,
        6
      ],
      "coefficient": 117241306
    },
    {
      "powers": [
        6,
        1,
        2,
        5
      ],
      "coefficient": 155693370
    },
    {
      "powers": [
        6,
        1,
        3,
        4
      ],
      "coefficient": 190028874
    },
    {
      "powers": [
        6,
        1,
        4,
        3
      ],
      "coefficient": 190028874
    },
    {
      "powers": [
        6,
        1,
        5,
        2
      ],
      "coefficient": 155693370
    },
    {
      "powers": [
        6,
        1,
        6,
        1
      ],
      "coefficient": 117241306
    },
    {
      "powers": [
        6,
        1,
        7,
        0
      ],
      "coefficient": 29746048
    },
    {
      "powers": [
        6,
        2,
        0,
        6
      ],
      "coefficient": 78761690
    },
    {
      "powers": [
        6,
        2,
        1,
        5
      ],
      "coefficient": 155693370
    },
    {
      "powers": [
        6,
        2,
        2,
        4
      ],
      "coefficient": 243077268
    },
    {
      "powers": [
        6,
        2,
        3,
        3
      ],
      "coefficient": 273292348
    },
    {
      "powers": [
        6,
        2,
        4,
        2
      ],
      "coefficient": 243077268
    },
    {
      "powers": [
        6,
        2,
        5,
        1
      ],
      "coefficient": 155693370
    },
    {
      "powers": [
        6,
        2,
        6,
        0
      ],
      "coefficient": 78761690
    },
    {
      "powers": [
        6,
        3,
        0,
        5
      ],
      "coefficient": 75077100
    },
    {
      "powers": [
        6,
        3,
        1,
        4
      ],
      "coefficient": 190028874
    },
    {
      "powers": [
        6,
        3,
        2,
        3
      ],
      "coefficient": 273292348
    },
    {
      "powers": [
        6,
        3,
        3,
        2
      ],
      "coefficient": 273292348
    },
    {
      "powers": [
        6,
        3,
        4,
        1
      ],
      "coefficient": 190028874
    },
    {
      "powers": [
        6,
        3,
        5,
        0
      ],
      "coefficient": 75077100
    },
    {
      "powers": [
        6,
        4,
        0,
        4
      ],
      "coefficient": 81157398
    },
    {
      "powers": [
        6,
        4,
        1,
        3
      ],
      "coefficient": 190028874
    },
    {
      "powers": [
        6,
        4,
        2,
        2
      ],
      "coefficient": 243077268
    },
    {
      "powers": [
        6,
        4,
        3,
        1
      ],
      "coefficient": 190028874
    },
    {
      "powers": [
        6,
        4,
        4,
        0
      ],
      "coefficient": 81157398
    },
    {
      "powers": [
        6,
        5,
        0,
        3
      ],
      "coefficient": 75077100
    },
    {
      "powers": [
        6,
        5,
        1,
        2
      ],
      "coefficient": 155693370
    },
    {
      "powers": [
        6,
        5,
        2,
        1
      ],
      "coefficient": 155693370
    },
    {
      "powers": [
        6,
        5,
        3,
        0
      ],
      "coefficient": 75077100
    },
    {
      "powers": [
        6,
        6,
        0,
        2
      ],
      "coefficient": 78761690
    },
    {
      "powers": [
        6,
        6,
        1,
        1
      ],
      "coefficient": 117241306
    },
    {
      "powers": [
        6,
        6,
        2,
        0
      ],
      "coefficient": 78761690
    },
    {
      "powers": [
        6,
        7,
        0,
        1
      ],
      "coefficient": 29746048
    },
    {
      "powers": [
        6,
        7,
        1,
        0
      ],
      "coefficient": 29746048
    },
    {
      "powers": [
        6,
        8,
        0,
        0
      ],
      "coefficient": 99986463
    },
    {
      "powers": [
        7,
        0,
        0,
        7
      ],
      "coefficient": 15534218
    },
    {
      "powers": [
        7,
        0,
        1,
        6
      ],
      "coefficient": 4407736
    },
    {
      "powers": [
        7,
        0,
        2,
        5
      ],
      "coefficient": 10982130
    },
    {
      "powers": [
        7,
        0,
        3,
        4
      ],
      "coefficient": 10099352
    },
    {
      "powers": [
        7,
        0,
        4,
        3
      ],
      "coefficient": 10099352
    },
    {
      "powers": [
        7,
        0,
        5,
        2
      ],
      "coefficient": 10982130
    },
    {
      "powers": [
        7,
        0,
        6,
        1
      ],
      "coefficient": 4407736
    },
    {
      "powers": [
        7,
        0,
        7,
        0
      ],
      "coefficient": 15534218
    },
    {
      "powers": [
        7,
        1,
        0,
        6
      ],
      "coefficient": 4407736
    },
    {
      "powers": [
        7,
        1,
        1,
        5
      ],
      "coefficient": 14642010
    },
    {
      "powers": [
        7,
        1,
        2,
        4
      ],
      "coefficient": 18350970
    },
    {
      "powers": [
        7,
        1,
        3,
        3
      ],
      "coefficient": 20737116
    },
    {
      "powers": [
        7,
        1,
        4,
        2
      ],
      "coefficient": 18350970
    },
    {
      "powers": [
        7,
        1,
        5,
        1
      ],
      "coefficient": 14642010
    },
    {
      "powers": [
        7,
        1,
        6,
        0
      ],
      "coefficient": 4407736
    },
    {
      "powers": [
        7,
        2,
        0,
        5
      ],
      "coefficient": 10982130
    },
    {
      "powers": [
        7,
        2,
        1,
        4
      ],
      "coefficient": 18350970
    },
    {
      "powers": [
        7,
        2,
        2,
        3
      ],
      "coefficient": 25753380
    },
    {
      "powers": [
        7,
        2,
        3,
        2
      ],
      "coefficient": 25753380
    },
    {
      "powers": [
        7,
        2,
        4,
        1
      ],
      "coefficient": 18350970
    },
    {
      "powers": [
        7,
        2,
        5,
        0
      ],
      "coefficient": 10982130
    },
    {
      "powers": [
        7,
        3,
        0,
        4
      ],
      "coefficient": 10099352
    },
    {
      "powers": [
        7,
        3,
        1,
        3
      ],
      "coefficient": 20737116
    },
    {
      "powers": [
        7,
        3,
        2,
        2
      ],
      "coefficient": 25753380
    },
    {
      "powers": [
        7,
        3,
        3,
        1
      ],
      "coefficient": 20737116
    },
    {
      "powers": [
        7,
        3,
        4,
        0
      ],
      "coefficient": 10099352
    },
    {
      "powers": [
        7,
        4,
        0,
        3
      ],
      "coefficient": 10099352
    },
    {
      "powers": [
        7,
        4,
        1,
        2
      ],
      "coefficient": 18350970
    },
    {
      "powers": [
        7,
        4,
        2,
        1
      ],
      "coefficient": 18350970
    },
    {
      "powers": [
        7,
        4,
        3,
        0
      ],
      "coefficient": 10099352
    },
    {
      "powers": [
        7,
        5,
        0,
        2
      ],
      "coefficient": 10982130
    },
    {
      "powers": [
        7,
        5,
        1,
        1
      ],
      "coefficient": 14642010
    },
    {
      "powers": [
        7,
        5,
        2,
        0
      ],
      "coefficient": 10982130
    },
    {
      "powers": [
        7,
        6,
        0,
        1
      ],
      "coefficient": 4407736
    },
    {
      "powers": [
        7,
        6,
        1,
        0
      ],
      "coefficient": 4407736
    },
    {
      "powers": [
        7,
        7,
        0,
        0
      ],
      "coefficient": 15534218
    },
    {
      "powers": [
        8,
        0,
        0,
        6
      ],
      "coefficient": 1991287
    },
    {
      "powers": [
        8,
        0,
        1,
        5
      ],
      "coefficient": 542652
    },
    {
      "powers": [
        8,
        0,
        2,
        4
      ],
      "coefficient": 1288302
    },
    {
      "powers": [
        8,
        0,
        3,
        3
      ],
      "coefficient": 1098532
    },
    {
      "powers": [
        8,
        0,
        4,
        2
      ],
      "coefficient": 1288302
    },
    {
      "powers": [
        8,
        0,
        5,
        1
      ],
      "coefficient": 542652
    },
    {
      "powers": [
        8,
        0,
        6,
        0
      ],
      "coefficient": 1991287
    },
    {
      "powers": [
        8,
        1,
        0,
        5
      ],
      "coefficient": 542652
    },
    {
      "powers": [
        8,
        1,
        1,
        4
      ],
      "coefficient": 1497024
    },
    {
      "powers": [
        8,
        1,
        2,
        3
      ],
      "coefficient": 1768896
    },
    {
      "powers": [
        8,
        1,
        3,
        2
      ],
      "coefficient": 1768896
    },
    {
      "powers": [
        8,
        1,
        4,
        1
      ],
      "coefficient": 1497024
    },
    {
      "powers": [
        8,
        1,
        5,
        0
      ],
      "coefficient": 542652
    },
    {
      "powers": [
        8,
        2,
        0,
        4
      ],
      "coefficient": 1288302
    },
    {
      "powers": [
        8,
        2,
        1,
        3
      ],
      "coefficient": 1768896
    },
    {
      "powers": [
        8,
        2,
        2,
        2
      ],
      "coefficient": 2263626
    },
    {
      "powers": [
        8,
        2,
        3,
        1
      ],
      "coefficient": 1768896
    },
    {
      "powers": [
        8,
        2,
        4,
        0
      ],
      "coefficient": 1288302
    },
    {
      "powers": [
        8,
        3,
        0,
        3
      ],
      "coefficient": 1098532
    },
    {
      "powers": [
        8,
        3,
        1,
        2
      ],
      "coefficient": 1768896
    },
    {
      "powers": [
        8,
        3,
        2,
        1
      ],
      "coefficient": 1768896
    },
    {
      "powers": [
        8,
        3,
        3,
        0
      ],
      "coefficient": 1098532
    },
    {
      "powers": [
        8,
        4,
        0,
        2
      ],
      "coefficient": 1288302
    },
    {
      "powers": [
        8,
        4,
        1,
        1
      ],
      "coefficient": 1497024
    },
    {
      "powers": [
        8,
        4,
        2,
        0
      ],
      "coefficient": 1288302
    },
    {
      "powers": [
        8,
        5,
        0,
        1
      ],
      "coefficient": 542652
    },
    {
      "powers": [
        8,
        5,
        1,
        0
      ],
      "coefficient": 542652
    },
    {
      "powers": [
        8,
        6,
        0,
        0
      ],
      "coefficient": 1991287
    },
    {
      "powers": [
        9,
        0,
        0,
        5
      ],
      "coefficient": 215493
    },
    {
      "powers": [
        9,
        0,
        1,
        4
      ],
      "coefficient": 56960
    },
    {
      "powers": [
        9,
        0,
        2,
        3
      ],
      "coefficient": 124252
    },
    {
      "powers": [
        9,
        0,
        3,
        2
      ],
      "coefficient": 124252
    },
    {
      "powers": [
        9,
        0,
        4,
        1
      ],
      "coefficient": 56960
    },
    {
      "powers": [
        9,
        0,
        5,
        0
      ],
      "coefficient": 215493
    },
    {
      "powers": [
        9,
        1,
        0,
        4
      ],
      "coefficient": 56960
    },
    {
      "powers": [
        9,
        1,
        1,
        3
      ],
      "coefficient": 128264
    },
    {
      "powers": [
        9,
        1,
        2,
        2
      ],
      "coefficient": 138930
    },
    {
      "powers": [
        9,
        1,
        3,
        1
      ],
      "coefficient": 128264
    },
    {
      "powers": [
        9,
        1,
        4,
        0
      ],
      "coefficient": 56960
    },
    {
      "powers": [
        9,
        2,
        0,
        3
      ],
      "coefficient": 124252
    },
    {
      "powers": [
        9,
        2,
        1,
        2
      ],
      "coefficient": 138930
    },
    {
      "powers": [
        9,
        2,
        2,
        1
      ],
      "coefficient": 138930
    },
    {
      "powers": [
        9,
        2,
        3,
        0
      ],
      "coefficient": 124252
    },
    {
      "powers": [
        9,
        3,
        0,
        2
      ],
      "coefficient": 124252
    },
    {
      "powers": [
        9,
        3,
        1,
        1
      ],
      "coefficient": 128264
    },
    {
      "powers": [
        9,
        3,
        2,
        0
      ],
      "coefficient": 124252
    },
    {
      "powers": [
        9,
        4,
        0,
        1
      ],
      "coefficient": 56960
    },
    {
      "powers": [
        9,
        4,
        1,
        0
      ],
      "coefficient": 56960
    },
    {
      "powers": [
        9,
        5,
        0,
        0
      ],
      "coefficient": 215493
    },
    {
      "powers": [
        10,
        0,
        0,
        4
      ],
      "coefficient": 20164
    },
    {
      "powers": [
        10,
        0,
        1,
        3
      ],
      "coefficient": 4880
    },
    {
      "powers": [
        10,
        0,
        2,
        2
      ],
      "coefficient": 12420
    },
    {
      "powers": [
        10,
        0,
        3,
        1
      ],
      "coefficient": 4880
    },
    {
      "powers": [
        10,
        0,
        4,
        0
      ],
      "coefficient": 20164
    },
    {
      "powers": [
        10,
        1,
        0,
        3
      ],
      "coefficient": 4880
    },
    {
      "powers": [
        10,
        1,
        1,
        2
      ],
      "coefficient": 8760
    },
    {
      "powers": [
        10,
        1,
        2,
        1
      ],
      "coefficient": 8760
    },
    {
      "powers": [
        10,
        1,
        3,
        0
      ],
      "coefficient": 4880
    },
    {
      "powers": [
        10,
        2,
        0,
        2
      ],
      "coefficient": 12420
    },
    {
      "powers": [
        10,
        2,
        1,
        1
      ],
      "coefficient": 8760
    },
    {
      "powers": [
        10,
        2,
        2,
        0
      ],
      "coefficient": 12420
    },
    {
      "powers": [
        10,
        3,
        0,
        1
      ],
      "coefficient": 4880
    },
    {
      "powers": [
        10,
        3,
        1,
        0
      ],
      "coefficient": 4880
    },
    {
      "powers": [
        10,
        4,
        0,
        0
      ],
      "coefficient": 20164
    },
    {
      "powers": [
        11,
        0,
        0,
        3
      ],
      "coefficient": 1586
    },
    {
      "powers": [
        11,
        0,
        1,
        2
      ],
      "coefficient": 456
    },
    {
      "powers": [
        11,
        0,
        2,
        1
      ],
      "coefficient": 456
    },
    {
      "powers": [
        11,
        0,
        3,
        0
      ],
      "coefficient": 1586
    },
    {
      "powers": [
        11,
        1,
        0,
        2
      ],
      "coefficient": 456
    },
    {
      "powers": [
        11,
        1,
        1,
        1
      ],
      "coefficient": 564
    },
    {
      "powers": [
        11,
        1,
        2,
        0
      ],
      "coefficient": 456
    },
    {
      "powers": [
        11,
        2,
        0,
        1
      ],
      "coefficient": 456
    },
    {
      "powers": [
        11,
        2,
        1,
        0
      ],
      "coefficient": 456
    },
    {
      "powers": [
        11,
        3,
        0,
        0
      ],
      "coefficient": 1586
    },
    {
      "powers": [
        12,
        0,
        0,
        2
      ],
      "coefficient": 131
    },
    {
      "powers": [
        12,
        0,
        1,
        1
      ],
      "coefficient": 12
    },
    {
      "powers": [
        12,
        0,
        2,
        0
      ],
      "coefficient": 131
    },
    {
      "powers": [
        12,
        1,
        0,
        1
      ],
      "coefficient": 12
    },
    {
      "powers": [
        12,
        1,
        1,
        0
      ],
      "coefficient": 12
    },
    {
      "powers": [
        12,
        2,
        0,
        0
      ],
      "coefficient": 131
    },
    {
      "powers": [
        13,
        0,
        0,
        1
      ],
      "coefficient": 4
    },
    {
      "powers": [
        13,
        0,
        1,
        0
      ],
      "coefficient": 4
    },
    {
      "powers": [
        13,
        1,
        0,
        0
      ],
      "coefficient": 4
    },
    {
      "powers": [
        14,
        0,
        0,
        0
      ],
      "coefficient": 1
    }
  ],
  "cases": [
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          3,
          3,
          3
        ],
        [
          4,
          4,
          4
        ]
      ],
      "weight": 1,
      "coefficients": [
        43875664,
        0,
        136903312,
        107367008,
        193916016,
        219188480,
        250766768,
        259124544,
        250766768,
        219188480,
        193916016,
        107367008,
        136903312,
        0,
        43875664,
        0,
        317339136,
        427426608,
        846304668,
        1112834772,
        1385174268,
        1522444644,
        1522444644,
        1385174268,
        1112834772,
        846304668,
        427426608,
        317339136,
        0,
        136903312,
        427426608,
        1336553190,
        2095871120,
        3010008120,
        3617931072,
        3846542756,
        3617931072,
        3010008120,
        2095871120,
        1336553190,
        427426608,
        136903312,
        107367008,
        846304668,
        2095871120,
        3624824552,
        5029017840,
        5846837276,
        5846837276,
        5029017840,
        3624824552,
        2095871120,
        846304668,
        107367008,
        193916016,
        1112834772,
        3010008120,
        5029017840,
        6718245912,
        7335649272,
        6718245912,
        5029017840,
        3010008120,
        1112834772,
        193916016,
        219188480,
        1385174268,
        3617931072,
        5846837276,
        7335649272,
        7335649272,
        5846837276,
        3617931072,
        1385174268,
        219188480,
        250766768,
        1522444644,
        3846542756,
        5846837276,
        6718245912,
        5846837276,
        3846542756,
        1522444644,
        250766768,
        259124544,
        1522444644,
        3617931072,
        5029017840,
        5029017840,
        3617931072,
        1522444644,
        259124544,
        250766768,
        1385174268,
        3010008120,
        3624824552,
        3010008120,
        1385174268,
        250766768,
        219188480,
        1112834772,
        2095871120,
        2095871120,
        1112834772,
        219188480,
        193916016,
        846304668,
        1336553190,
        846304668,
        193916016,
        107367008,
        427426608,
        427426608,
        107367008,
        136903312,
        317339136,
        136903312,
        0,
        0,
        43875664,
        135760992,
        0,
        322754592,
        253089984,
        414690912,
        452778816,
        494629152,
        494629152,
        452778816,
        414690912,
        253089984,
        322754592,
        0,
        135760992,
        0,
        705925416,
        854126784,
        1583529444,
        1963787784,
        2312100084,
        2419370352,
        2312100084,
        1963787784,
        1583529444,
        854126784,
        705925416,
        0,
        322754592,
        854126784,
        2315943804,
        3379230372,
        4487762124,
        5066726196,
        5066726196,
        4487762124,
        3379230372,
        2315943804,
        854126784,
        322754592,
        253089984,
        1583529444,
        3379230372,
        5273239692,
        6700225644,
        7231206528,
        6700225644,
        5273239692,
        3379230372,
        1583529444,
        253089984,
        414690912,
        1963787784,
        4487762124,
        6700225644,
        8131355232,
        8131355232,
        6700225644,
        4487762124,
        1963787784,
        414690912,
        452778816,
        2312100084,
        5066726196,
        7231206528,
        8131355232,
        7231206528,
        5066726196,
        2312100084,
        452778816,
        494629152,
        2419370352,
        5066726196,
        6700225644,
        6700225644,
        5066726196,
        2419370352,
        494629152,
        494629152,
        2312100084,
        4487762124,
        5273239692,
        4487762124,
        2312100084,
        494629152,
        452778816,
        1963787784,
        3379230372,
        3379230372,
        1963787784,
        452778816,
        414690912,
        1583529444,
        2315943804,
        1583529444,
        414690912,
        253089984,
        854126784,
        854126784,
        253089984,
        322754592,
        705925416,
        322754592,
        0,
        0,
        135760992,
        180843922,
        0,
        336450744,
        259565264,
        394416414,
        416704176,
        438735920,
        416704176,
        394416414,
        259565264,
        336450744,
        0,
        180843922,
        0,
        673832520,
        743626548,
        1294065504,
        1527541848,
        1709659980,
        1709659980,
        1527541848,
        1294065504,
        743626548,
        673832520,
        0,
        336450744,
        743626548,
        1765673028,
        2411215128,
        2998981188,
        3184104168,
        2998981188,
        2411215128,
        1765673028,
        743626548,
        336450744,
        259565264,
        1294065504,
        2411215128,
        3465596624,
        4072315464,
        4072315464,
        3465596624,
        2411215128,
        1294065504,
        259565264,
        394416414,
        1527541848,
        2998981188,
        4072315464,
        4508840700,
        4072315464,
        2998981188,
        1527541848,
        394416414,
        416704176,
        1709659980,
        3184104168,
        4072315464,
        4072315464,
        3184104168,
        1709659980,
        416704176,
        438735920,
        1709659980,
        2998981188,
        3465596624,
        2998981188,
        1709659980,
        438735920,
        416704176,
        1527541848,
        2411215128,
        2411215128,
        1527541848,
        416704176,
        394416414,
        1294065504,
        1765673028,
        1294065504,
        394416414,
        259565264,
        743626548,
        743626548,
        259565264,
        336450744,
        673832520,
        336450744,
        0,
        0,
        180843922,
        139404520,
        0,
        209535352,
        158065264,
        225725832,
        231707560,
        231707560,
        225725832,
        158065264,
        209535352,
        0,
        139404520,
        0,
        372788220,
        382824624,
        629463324,
        709800000,
        758027760,
        709800000,
        629463324,
        382824624,
        372788220,
        0,
        209535352,
        382824624,
        820514196,
        1048143124,
        1224520752,
        1224520752,
        1048143124,
        820514196,
        382824624,
        209535352,
        158065264,
        629463324,
        1048143124,
        1395277884,
        1517104680,
        1395277884,
        1048143124,
        629463324,
        158065264,
        225725832,
        709800000,
        1224520752,
        1517104680,
        1517104680,
        1224520752,
        709800000,
        225725832,
        231707560,
        758027760,
        1224520752,
        1395277884,
        1224520752,
        758027760,
        231707560,
        231707560,
        709800000,
        1048143124,
        1048143124,
        709800000,
        231707560,
        225725832,
        629463324,
        820514196,
        629463324,
        225725832,
        158065264,
        382824624,
        382824624,
        158065264,
        209535352,
        372788220,
        209535352,
        0,
        0,
        139404520,
        70766346,
        0,
        89040042,
        65448432,
        88843020,
        87253152,
        88843020,
        65448432,
        89040042,
        0,
        70766346,
        0,
        138435720,
        133995792,
        208856340,
        225382500,
        225382500,
        208856340,
        133995792,
        138435720,
        0,
        89040042,
        133995792,
        266574672,
        316583232,
        349179180,
        316583232,
        266574672,
        133995792,
        89040042,
        65448432,
        208856340,
        316583232,
        388791480,
        388791480,
        316583232,
        208856340,
        65448432,
        88843020,
        225382500,
        349179180,
        388791480,
        349179180,
        225382500,
        88843020,
        87253152,
        225382500,
        316583232,
        316583232,
        225382500,
        87253152,
        88843020,
        208856340,
        266574672,
        208856340,
        88843020,
        65448432,
        133995792,
        133995792,
        65448432,
        89040042,
        138435720,
        89040042,
        0,
        0,
        70766346,
        25741732,
        0,
        27904788,
        19996732,
        25594380,
        25594380,
        19996732,
        27904788,
        0,
        25741732,
        0,
        37589118,
        34502076,
        51095142,
        51785328,
        51095142,
        34502076,
        37589118,
        0,
        27904788,
        34502076,
        64983240,
        71711640,
        71711640,
        64983240,
        34502076,
        27904788,
        19996732,
        51095142,
        71711640,
        80121888,
        71711640,
        51095142,
        19996732,
        25594380,
        51785328,
        71711640,
        71711640,
        51785328,
        25594380,
        25594380,
        51095142,
        64983240,
        51095142,
        25594380,
        19996732,
        34502076,
        34502076,
        19996732,
        27904788,
        37589118,
        27904788,
        0,
        0,
        25741732,
        7120001,
        0,
        6807668,
        4689104,
        6024438,
        4689104,
        6807668,
        0,
        7120001,
        0,
        7870548,
        6874896,
        9510816,
        9510816,
        6874896,
        7870548,
        0,
        6807668,
        6874896,
        12652416,
        12283208,
        12652416,
        6874896,
        6807668,
        4689104,
        9510816,
        12283208,
        12283208,
        9510816,
        4689104,
        6024438,
        9510816,
        12652416,
        9510816,
        6024438,
        4689104,
        6874896,
        6874896,
        4689104,
        6807668,
        7870548,
        6807668,
        0,
        0,
        7120001,
        1562196,
        0,
        1325184,
        927276,
        927276,
        1325184,
        0,
        1562196,
        0,
        1317930,
        1078392,
        1462896,
        1078392,
        1317930,
        0,
        1325184,
        1078392,
        1856652,
        1856652,
        1078392,
        1325184,
        927276,
        1462896,
        1856652,
        1462896,
        927276,
        927276,
        1078392,
        1078392,
        927276,
        1325184,
        1317930,
        1325184,
        0,
        0,
        1562196,
        281180,
        0,
        223308,
        123536,
        223308,
        0,
        281180,
        0,
        178080,
        143136,
        143136,
        178080,
        0,
        223308,
        143136,
        293994,
        143136,
        223308,
        123536,
        143136,
        143136,
        123536,
        223308,
        178080,
        223308,
        0,
        0,
        281180,
        42028,
        0,
        26068,
        26068,
        0,
        42028,
        0,
        20730,
        12348,
        20730,
        0,
        26068,
        12348,
        12348,
        26068,
        26068,
        20730,
        26068,
        0,
        0,
        42028,
        5604,
        0,
        4860,
        0,
        5604,
        0,
        1596,
        1596,
        0,
        4860,
        1596,
        4860,
        0,
        0,
        5604,
        532,
        0,
        0,
        532,
        0,
        186,
        0,
        0,
        0,
        532,
        82,
        0,
        82,
        0,
        0,
        82,
        0,
        0,
        0,
        1
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          3,
          3,
          4
        ],
        [
          4,
          4,
          3
        ]
      ],
      "weight": 1,
      "coefficients": [
        0,
        60010356,
        28644336,
        110727372,
        121931376,
        160379436,
        178146528,
        185722152,
        178146528,
        160379436,
        121931376,
        110727372,
        28644336,
        60010356,
        0,
        83418576,
        162250284,
        454289604,
        688439892,
        977084772,
        1189215888,
        1309605048,
        1309605048,
        1189215888,
        977084772,
        688439892,
        454289604,
        162250284,
        83418576,
        40289452,
        426313524,
        995076684,
        1782096680,
        2499548100,
        3021972996,
        3207381128,
        3021972996,
        2499548100,
        1782096680,
        995076684,
        426313524,
        40289452,
        152831052,
        709900296,
        1967488668,
        3343507440,
        4587634068,
        5296922988,
        5296922988,
        4587634068,
        3343507440,
        1967488668,
        709900296,
        152831052,
        172307478,
        1042950468,
        2824382778,
        4660701948,
        6101682048,
        6630772176,
        6101682048,
        4660701948,
        2824382778,
        1042950468,
        172307478,
        228560768,
        1297224516,
        3449520888,
        5384616272,
        6626545884,
        6626545884,
        5384616272,
        3449520888,
        1297224516,
        228560768,
        256201386,
        1440658296,
        3666514236,
        5338609332,
        6045803652,
        5338609332,
        3666514236,
        1440658296,
        256201386,
        268836882,
        1445009244,
        3460530444,
        4597222350,
        4597222350,
        3460530444,
        1445009244,
        268836882,
        261991607,
        1322876436,
        2917915293,
        3391015880,
        2917915293,
        1322876436,
        261991607,
        232405572,
        1079103648,
        2103145968,
        2103145968,
        1079103648,
        232405572,
        207293103,
        835864260,
        1420467522,
        835864260,
        207293103,
        121052750,
        449469132,
        449469132,
        121052750,
        149568855,
        300051780,
        149568855,
        0,
        0,
        49727719,
        0,
        148576668,
        76340460,
        233311392,
        254088912,
        314850132,
        337651188,
        337651188,
        314850132,
        254088912,
        233311392,
        76340460,
        148576668,
        0,
        195871732,
        349324668,
        856884672,
        1227330776,
        1640495556,
        1904312844,
        2002421456,
        1904312844,
        1640495556,
        1227330776,
        856884672,
        349324668,
        195871732,
        100456608,
        849164544,
        1696788408,
        2793480204,
        3655725948,
        4167190272,
        4167190272,
        3655725948,
        2793480204,
        1696788408,
        849164544,
        100456608,
        313668306,
        1302217644,
        2986014318,
        4639801068,
        5909542464,
        6374241552,
        5909542464,
        4639801068,
        2986014318,
        1302217644,
        313668306,
        346364480,
        1779559260,
        3979695300,
        5991808760,
        7228482240,
        7228482240,
        5991808760,
        3979695300,
        1779559260,
        346364480,
        434454258,
        2104502232,
        4598864004,
        6512225580,
        7283109372,
        6512225580,
        4598864004,
        2104502232,
        434454258,
        470922480,
        2237136972,
        4640209140,
        6060063996,
        6060063996,
        4640209140,
        2237136972,
        470922480,
        479750033,
        2158291704,
        4153503963,
        4825851764,
        4153503963,
        2158291704,
        479750033,
        444924984,
        1856002344,
        3185785848,
        3185785848,
        1856002344,
        444924984,
        410788035,
        1514185740,
        2246658750,
        1514185740,
        410788035,
        258477128,
        850342164,
        850342164,
        258477128,
        327019413,
        679029564,
        327019413,
        0,
        0,
        141732703,
        0,
        157302516,
        85823640,
        218324484,
        233661624,
        274559880,
        283100832,
        274559880,
        233661624,
        218324484,
        85823640,
        157302516,
        0,
        207204864,
        331391340,
        725703432,
        981660120,
        1240636032,
        1371074964,
        1371074964,
        1240636032,
        981660120,
        725703432,
        331391340,
        207204864,
        112894992,
        720326628,
        1267256970,
        1942800300,
        2379995478,
        2552032224,
        2379995478,
        1942800300,
        1267256970,
        720326628,
        112894992,
        294106608,
        1037464764,
        2056161168,
        2947203504,
        3481547748,
        3481547748,
        2947203504,
        2056161168,
        1037464764,
        294106608,
        318558786,
        1339353960,
        2568030990,
        3540607056,
        3908112600,
        3540607056,
        2568030990,
        1339353960,
        318558786,
        380415240,
        1512232848,
        2806618500,
        3595622184,
        3595622184,
        2806618500,
        1512232848,
        380415240,
        400615404,
        1542059400,
        2682709722,
        3102794940,
        2682709722,
        1542059400,
        400615404,
        389345460,
        1398288108,
        2197012020,
        2197012020,
        1398288108,
        389345460,
        372686733,
        1198629684,
        1637593488,
        1198629684,
        372686733,
        251691636,
        707350140,
        707350140,
        251691636,
        325398750,
        630982212,
        325398750,
        0,
        0,
        181495743,
        0,
        97180824,
        55513584,
        122444076,
        128215164,
        143444784,
        143444784,
        128215164,
        122444076,
        55513584,
        97180824,
        0,
        129177888,
        183487836,
        369602982,
        471846732,
        566641866,
        594921936,
        566641866,
        471846732,
        369602982,
        183487836,
        129177888,
        73675840,
        363556596,
        574415100,
        823009516,
        944840820,
        944840820,
        823009516,
        574415100,
        363556596,
        73675840,
        167301162,
        495458796,
        871506846,
        1154198892,
        1260927360,
        1154198892,
        871506846,
        495458796,
        167301162,
        177646560,
        607781160,
        1021097280,
        1284880380,
        1284880380,
        1021097280,
        607781160,
        177646560,
        203780500,
        656255124,
        1054602654,
        1208950596,
        1054602654,
        656255124,
        203780500,
        205199232,
        628253556,
        922236252,
        922236252,
        628253556,
        205199232,
        204083145,
        565465956,
        733347720,
        565465956,
        204083145,
        146661592,
        351773016,
        351773016,
        146661592,
        194970930,
        340959840,
        194970930,
        0,
        0,
        134928199,
        0,
        40234404,
        23704968,
        46904928,
        47865384,
        51543240,
        47865384,
        46904928,
        23704968,
        40234404,
        0,
        54413344,
        68159952,
        129514104,
        155836912,
        177884784,
        177884784,
        155836912,
        129514104,
        68159952,
        54413344,
        32066916,
        125675928,
        181294638,
        242565876,
        259384860,
        242565876,
        181294638,
        125675928,
        32066916,
        65573280,
        162299340,
        258086640,
        314528340,
        314528340,
        258086640,
        162299340,
        65573280,
        68338480,
        189790440,
        284149320,
        322780500,
        284149320,
        189790440,
        68338480,
        74541600,
        192102204,
        267987888,
        267987888,
        192102204,
        74541600,
        76483764,
        181927032,
        228984714,
        181927032,
        76483764,
        58185106,
        119307048,
        119307048,
        58185106,
        79800405,
        123776940,
        79800405,
        0,
        0,
        66311815,
        0,
        12154452,
        7297500,
        13237056,
        13210344,
        13210344,
        13237056,
        7297500,
        12154452,
        0,
        16833852,
        18469920,
        33781230,
        38111556,
        41601588,
        38111556,
        33781230,
        18469920,
        16833852,
        10136448,
        32147136,
        42884856,
        53143020,
        53143020,
        42884856,
        32147136,
        10136448,
        19129488,
        39346524,
        57597792,
        63546420,
        57597792,
        39346524,
        19129488,
        19292448,
        43084272,
        57488592,
        57488592,
        43084272,
        19292448,
        21276612,
        43019928,
        53655714,
        43019928,
        21276612,
        16955568,
        29777412,
        29777412,
        16955568,
        24072615,
        32820300,
        24072615,
        0,
        0,
        23366847,
        0,
        2835168,
        1715616,
        2907408,
        2736888,
        2907408,
        1715616,
        2835168,
        0,
        4041600,
        3849888,
        6869100,
        7283304,
        7283304,
        6869100,
        3849888,
        4041600,
        2469152,
        6398616,
        7977942,
        9140516,
        7977942,
        6398616,
        2469152,
        4316256,
        7275156,
        9728712,
        9728712,
        7275156,
        4316256,
        4445280,
        7854000,
        9743790,
        7854000,
        4445280,
        3839192,
        5736192,
        5736192,
        3839192,
        5620524,
        6709752,
        5620524,
        0,
        0,
        6251759,
        0,
        530292,
        322140,
        498876,
        498876,
        322140,
        530292,
        0,
        784256,
        640080,
        1146258,
        1079540,
        1146258,
        640080,
        784256,
        477120,
        1005732,
        1173900,
        1173900,
        1005732,
        477120,
        822672,
        1116276,
        1479942,
        1116276,
        822672,
        675584,
        882420,
        882420,
        675584,
        1056900,
        1095276,
        1056900,
        0,
        0,
        1324079,
        0,
        81996,
        48216,
        76644,
        48216,
        81996,
        0,
        125328,
        85764,
        146748,
        146748,
        85764,
        125328,
        79380,
        135684,
        151830,
        135684,
        79380,
        107268,
        108444,
        108444,
        107268,
        158970,
        147060,
        158970,
        0,
        0,
        228522,
        0,
        10416,
        6552,
        6552,
        10416,
        0,
        17676,
        9828,
        20826,
        9828,
        17676,
        9184,
        11592,
        11592,
        9184,
        21870,
        15960,
        21870,
        0,
        0,
        33010,
        0,
        1212,
        504,
        1212,
        0,
        1792,
        756,
        756,
        1792,
        1680,
        1620,
        1680,
        0,
        0,
        3934,
        0,
        84,
        84,
        0,
        288,
        84,
        288,
        0,
        0,
        438,
        0,
        12,
        0,
        0,
        0,
        28,
        0,
        0,
        4,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          3,
          4,
          3
        ],
        [
          4,
          3,
          4
        ]
      ],
      "weight": 1,
      "coefficients": [
        0,
        83418576,
        40289452,
        152831052,
        172307478,
        228560768,
        256201386,
        268836882,
        261991607,
        232405572,
        207293103,
        121052750,
        149568855,
        0,
        49727719,
        60010356,
        162250284,
        426313524,
        709900296,
        1042950468,
        1297224516,
        1440658296,
        1445009244,
        1322876436,
        1079103648,
        835864260,
        449469132,
        300051780,
        0,
        28644336,
        454289604,
        995076684,
        1967488668,
        2824382778,
        3449520888,
        3666514236,
        3460530444,
        2917915293,
        2103145968,
        1420467522,
        449469132,
        149568855,
        110727372,
        688439892,
        1782096680,
        3343507440,
        4660701948,
        5384616272,
        5338609332,
        4597222350,
        3391015880,
        2103145968,
        835864260,
        121052750,
        121931376,
        977084772,
        2499548100,
        4587634068,
        6101682048,
        6626545884,
        6045803652,
        4597222350,
        2917915293,
        1079103648,
        207293103,
        160379436,
        1189215888,
        3021972996,
        5296922988,
        6630772176,
        6626545884,
        5338609332,
        3460530444,
        1322876436,
        232405572,
        178146528,
        1309605048,
        3207381128,
        5296922988,
        6101682048,
        5384616272,
        3666514236,
        1445009244,
        261991607,
        185722152,
        1309605048,
        3021972996,
        4587634068,
        4660701948,
        3449520888,
        1440658296,
        268836882,
        178146528,
        1189215888,
        2499548100,
        3343507440,
        2824382778,
        1297224516,
        256201386,
        160379436,
        977084772,
        1782096680,
        1967488668,
        1042950468,
        228560768,
        121931376,
        688439892,
        995076684,
        709900296,
        172307478,
        110727372,
        454289604,
        426313524,
        152831052,
        28644336,
        162250284,
        40289452,
        60010356,
        83418576,
        0,
        0,
        195871732,
        100456608,
        313668306,
        346364480,
        434454258,
        470922480,
        479750033,
        444924984,
        410788035,
        258477128,
        327019413,
        0,
        141732703,
        148576668,
        349324668,
        849164544,
        1302217644,
        1779559260,
        2104502232,
        2237136972,
        2158291704,
        1856002344,
        1514185740,
        850342164,
        679029564,
        0,
        76340460,
        856884672,
        1696788408,
        2986014318,
        3979695300,
        4598864004,
        4640209140,
        4153503963,
        3185785848,
        2246658750,
        850342164,
        327019413,
        233311392,
        1227330776,
        2793480204,
        4639801068,
        5991808760,
        6512225580,
        6060063996,
        4825851764,
        3185785848,
        1514185740,
        258477128,
        254088912,
        1640495556,
        3655725948,
        5909542464,
        7228482240,
        7283109372,
        6060063996,
        4153503963,
        1856002344,
        410788035,
        314850132,
        1904312844,
        4167190272,
        6374241552,
        7228482240,
        6512225580,
        4640209140,
        2158291704,
        444924984,
        337651188,
        2002421456,
        4167190272,
        5909542464,
        5991808760,
        4598864004,
        2237136972,
        479750033,
        337651188,
        1904312844,
        3655725948,
        4639801068,
        3979695300,
        2104502232,
        470922480,
        314850132,
        1640495556,
        2793480204,
        2986014318,
        1779559260,
        434454258,
        254088912,
        1227330776,
        1696788408,
        1302217644,
        346364480,
        233311392,
        856884672,
        849164544,
        313668306,
        76340460,
        349324668,
        100456608,
        148576668,
        195871732,
        0,
        0,
        207204864,
        112894992,
        294106608,
        318558786,
        380415240,
        400615404,
        389345460,
        372686733,
        251691636,
        325398750,
        0,
        181495743,
        157302516,
        331391340,
        720326628,
        1037464764,
        1339353960,
        1512232848,
        1542059400,
        1398288108,
        1198629684,
        707350140,
        630982212,
        0,
        85823640,
        725703432,
        1267256970,
        2056161168,
        2568030990,
        2806618500,
        2682709722,
        2197012020,
        1637593488,
        707350140,
        325398750,
        218324484,
        981660120,
        1942800300,
        2947203504,
        3540607056,
        3595622184,
        3102794940,
        2197012020,
        1198629684,
        251691636,
        233661624,
        1240636032,
        2379995478,
        3481547748,
        3908112600,
        3595622184,
        2682709722,
        1398288108,
        372686733,
        274559880,
        1371074964,
        2552032224,
        3481547748,
        3540607056,
        2806618500,
        1542059400,
        389345460,
        283100832,
        1371074964,
        2379995478,
        2947203504,
        2568030990,
        1512232848,
        400615404,
        274559880,
        1240636032,
        1942800300,
        2056161168,
        1339353960,
        380415240,
        233661624,
        981660120,
        1267256970,
        1037464764,
        318558786,
        218324484,
        725703432,
        720326628,
        294106608,
        85823640,
        331391340,
        112894992,
        157302516,
        207204864,
        0,
        0,
        129177888,
        73675840,
        167301162,
        177646560,
        203780500,
        205199232,
        204083145,
        146661592,
        194970930,
        0,
        134928199,
        97180824,
        183487836,
        363556596,
        495458796,
        607781160,
        656255124,
        628253556,
        565465956,
        351773016,
        340959840,
        0,
        55513584,
        369602982,
        574415100,
        871506846,
        1021097280,
        1054602654,
        922236252,
        733347720,
        351773016,
        194970930,
        122444076,
        471846732,
        823009516,
        1154198892,
        1284880380,
        1208950596,
        922236252,
        565465956,
        146661592,
        128215164,
        566641866,
        944840820,
        1260927360,
        1284880380,
        1054602654,
        628253556,
        204083145,
        143444784,
        594921936,
        944840820,
        1154198892,
        1021097280,
        656255124,
        205199232,
        143444784,
        566641866,
        823009516,
        871506846,
        607781160,
        203780500,
        128215164,
        471846732,
        574415100,
        495458796,
        177646560,
        122444076,
        369602982,
        363556596,
        167301162,
        55513584,
        183487836,
        73675840,
        97180824,
        129177888,
        0,
        0,
        54413344,
        32066916,
        65573280,
        68338480,
        74541600,
        76483764,
        58185106,
        79800405,
        0,
        66311815,
        40234404,
        68159952,
        125675928,
        162299340,
        189790440,
        192102204,
        181927032,
        119307048,
        123776940,
        0,
        23704968,
        129514104,
        181294638,
        258086640,
        284149320,
        267987888,
        228984714,
        119307048,
        79800405,
        46904928,
        155836912,
        242565876,
        314528340,
        322780500,
        267987888,
        181927032,
        58185106,
        47865384,
        177884784,
        259384860,
        314528340,
        284149320,
        192102204,
        76483764,
        51543240,
        177884784,
        242565876,
        258086640,
        189790440,
        74541600,
        47865384,
        155836912,
        181294638,
        162299340,
        68338480,
        46904928,
        129514104,
        125675928,
        65573280,
        23704968,
        68159952,
        32066916,
        40234404,
        54413344,
        0,
        0,
        16833852,
        10136448,
        19129488,
        19292448,
        21276612,
        16955568,
        24072615,
        0,
        23366847,
        12154452,
        18469920,
        32147136,
        39346524,
        43084272,
        43019928,
        29777412,
        32820300,
        0,
        7297500,
        33781230,
        42884856,
        57597792,
        57488592,
        53655714,
        29777412,
        24072615,
        13237056,
        38111556,
        53143020,
        63546420,
        57488592,
        43019928,
        16955568,
        13210344,
        41601588,
        53143020,
        57597792,
        43084272,
        21276612,
        13210344,
        38111556,
        42884856,
        39346524,
        19292448,
        13237056,
        33781230,
        32147136,
        19129488,
        7297500,
        18469920,
        10136448,
        12154452,
        16833852,
        0,
        0,
        4041600,
        2469152,
        4316256,
        4445280,
        3839192,
        5620524,
        0,
        6251759,
        2835168,
        3849888,
        6398616,
        7275156,
        7854000,
        5736192,
        6709752,
        0,
        1715616,
        6869100,
        7977942,
        9728712,
        9743790,
        5736192,
        5620524,
        2907408,
        7283304,
        9140516,
        9728712,
        7854000,
        3839192,
        2736888,
        7283304,
        7977942,
        7275156,
        4445280,
        2907408,
        6869100,
        6398616,
        4316256,
        1715616,
        3849888,
        2469152,
        2835168,
        4041600,
        0,
        0,
        784256,
        477120,
        822672,
        675584,
        1056900,
        0,
        1324079,
        530292,
        640080,
        1005732,
        1116276,
        882420,
        1095276,
        0,
        322140,
        1146258,
        1173900,
        1479942,
        882420,
        1056900,
        498876,
        1079540,
        1173900,
        1116276,
        675584,
        498876,
        1146258,
        1005732,
        822672,
        322140,
        640080,
        477120,
        530292,
        784256,
        0,
        0,
        125328,
        79380,
        107268,
        158970,
        0,
        228522,
        81996,
        85764,
        135684,
        108444,
        147060,
        0,
        48216,
        146748,
        151830,
        108444,
        158970,
        76644,
        146748,
        135684,
        107268,
        48216,
        85764,
        79380,
        81996,
        125328,
        0,
        0,
        17676,
        9184,
        21870,
        0,
        33010,
        10416,
        9828,
        11592,
        15960,
        0,
        6552,
        20826,
        11592,
        21870,
        6552,
        9828,
        9184,
        10416,
        17676,
        0,
        0,
        1792,
        1680,
        0,
        3934,
        1212,
        756,
        1620,
        0,
        504,
        756,
        1680,
        1212,
        1792,
        0,
        0,
        288,
        0,
        438,
        84,
        84,
        0,
        84,
        288,
        0,
        0,
        0,
        28,
        12,
        0,
        0,
        0,
        4,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          3,
          3
        ]
      ],
      "weight": 1,
      "coefficients": [
        49727719,
        0,
        149568855,
        121052750,
        207293103,
        232405572,
        261991607,
        268836882,
        256201386,
        228560768,
        172307478,
        152831052,
        40289452,
        83418576,
        0,
        0,
        300051780,
        449469132,
        835864260,
        1079103648,
        1322876436,
        1445009244,
        1440658296,
        1297224516,
        1042950468,
        709900296,
        426313524,
        162250284,
        60010356,
        149568855,
        449469132,
        1420467522,
        2103145968,
        2917915293,
        3460530444,
        3666514236,
        3449520888,
        2824382778,
        1967488668,
        995076684,
        454289604,
        28644336,
        121052750,
        835864260,
        2103145968,
        3391015880,
        4597222350,
        5338609332,
        5384616272,
        4660701948,
        3343507440,
        1782096680,
        688439892,
        110727372,
        207293103,
        1079103648,
        2917915293,
        4597222350,
        6045803652,
        6626545884,
        6101682048,
        4587634068,
        2499548100,
        977084772,
        121931376,
        232405572,
        1322876436,
        3460530444,
        5338609332,
        6626545884,
        6630772176,
        5296922988,
        3021972996,
        1189215888,
        160379436,
        261991607,
        1445009244,
        3666514236,
        5384616272,
        6101682048,
        5296922988,
        3207381128,
        1309605048,
        178146528,
        268836882,
        1440658296,
        3449520888,
        4660701948,
        4587634068,
        3021972996,
        1309605048,
        185722152,
        256201386,
        1297224516,
        2824382778,
        3343507440,
        2499548100,
        1189215888,
        178146528,
        228560768,
        1042950468,
        1967488668,
        1782096680,
        977084772,
        160379436,
        172307478,
        709900296,
        995076684,
        688439892,
        121931376,
        152831052,
        426313524,
        454289604,
        110727372,
        40289452,
        162250284,
        28644336,
        83418576,
        60010356,
        0,
        141732703,
        0,
        327019413,
        258477128,
        410788035,
        444924984,
        479750033,
        470922480,
        434454258,
        346364480,
        313668306,
        100456608,
        195871732,
        0,
        0,
        679029564,
        850342164,
        1514185740,
        1856002344,
        2158291704,
        2237136972,
        2104502232,
        1779559260,
        1302217644,
        849164544,
        349324668,
        148576668,
        327019413,
        850342164,
        2246658750,
        3185785848,
        4153503963,
        4640209140,
        4598864004,
        3979695300,
        2986014318,
        1696788408,
        856884672,
        76340460,
        258477128,
        1514185740,
        3185785848,
        4825851764,
        6060063996,
        6512225580,
        5991808760,
        4639801068,
        2793480204,
        1227330776,
        233311392,
        410788035,
        1856002344,
        4153503963,
        6060063996,
        7283109372,
        7228482240,
        5909542464,
        3655725948,
        1640495556,
        254088912,
        444924984,
        2158291704,
        4640209140,
        6512225580,
        7228482240,
        6374241552,
        4167190272,
        1904312844,
        314850132,
        479750033,
        2237136972,
        4598864004,
        5991808760,
        5909542464,
        4167190272,
        2002421456,
        337651188,
        470922480,
        2104502232,
        3979695300,
        4639801068,
        3655725948,
        1904312844,
        337651188,
        434454258,
        1779559260,
        2986014318,
        2793480204,
        1640495556,
        314850132,
        346364480,
        1302217644,
        1696788408,
        1227330776,
        254088912,
        313668306,
        849164544,
        856884672,
        233311392,
        100456608,
        349324668,
        76340460,
        195871732,
        148576668,
        0,
        181495743,
        0,
        325398750,
        251691636,
        372686733,
        389345460,
        400615404,
        380415240,
        318558786,
        294106608,
        112894992,
        207204864,
        0,
        0,
        630982212,
        707350140,
        1198629684,
        1398288108,
        1542059400,
        1512232848,
        1339353960,
        1037464764,
        720326628,
        331391340,
        157302516,
        325398750,
        707350140,
        1637593488,
        2197012020,
        2682709722,
        2806618500,
        2568030990,
        2056161168,
        1267256970,
        725703432,
        85823640,
        251691636,
        1198629684,
        2197012020,
        3102794940,
        3595622184,
        3540607056,
        2947203504,
        1942800300,
        981660120,
        218324484,
        372686733,
        1398288108,
        2682709722,
        3595622184,
        3908112600,
        3481547748,
        2379995478,
        1240636032,
        233661624,
        389345460,
        1542059400,
        2806618500,
        3540607056,
        3481547748,
        2552032224,
        1371074964,
        274559880,
        400615404,
        1512232848,
        2568030990,
        2947203504,
        2379995478,
        1371074964,
        283100832,
        380415240,
        1339353960,
        2056161168,
        1942800300,
        1240636032,
        274559880,
        318558786,
        1037464764,
        1267256970,
        981660120,
        233661624,
        294106608,
        720326628,
        725703432,
        218324484,
        112894992,
        331391340,
        85823640,
        207204864,
        157302516,
        0,
        134928199,
        0,
        194970930,
        146661592,
        204083145,
        205199232,
        203780500,
        177646560,
        167301162,
        73675840,
        129177888,
        0,
        0,
        340959840,
        351773016,
        565465956,
        628253556,
        656255124,
        607781160,
        495458796,
        363556596,
        183487836,
        97180824,
        194970930,
        351773016,
        733347720,
        922236252,
        1054602654,
        1021097280,
        871506846,
        574415100,
        369602982,
        55513584,
        146661592,
        565465956,
        922236252,
        1208950596,
        1284880380,
        1154198892,
        823009516,
        471846732,
        122444076,
        204083145,
        628253556,
        1054602654,
        1284880380,
        1260927360,
        944840820,
        566641866,
        128215164,
        205199232,
        656255124,
        1021097280,
        1154198892,
        944840820,
        594921936,
        143444784,
        203780500,
        607781160,
        871506846,
        823009516,
        566641866,
        143444784,
        177646560,
        495458796,
        574415100,
        471846732,
        128215164,
        167301162,
        363556596,
        369602982,
        122444076,
        73675840,
        183487836,
        55513584,
        129177888,
        97180824,
        0,
        66311815,
        0,
        79800405,
        58185106,
        76483764,
        74541600,
        68338480,
        65573280,
        32066916,
        54413344,
        0,
        0,
        123776940,
        119307048,
        181927032,
        192102204,
        189790440,
        162299340,
        125675928,
        68159952,
        40234404,
        79800405,
        119307048,
        228984714,
        267987888,
        284149320,
        258086640,
        181294638,
        129514104,
        23704968,
        58185106,
        181927032,
        267987888,
        322780500,
        314528340,
        242565876,
        155836912,
        46904928,
        76483764,
        192102204,
        284149320,
        314528340,
        259384860,
        177884784,
        47865384,
        74541600,
        189790440,
        258086640,
        242565876,
        177884784,
        51543240,
        68338480,
        162299340,
        181294638,
        155836912,
        47865384,
        65573280,
        125675928,
        129514104,
        46904928,
        32066916,
        68159952,
        23704968,
        54413344,
        40234404,
        0,
        23366847,
        0,
        24072615,
        16955568,
        21276612,
        19292448,
        19129488,
        10136448,
        16833852,
        0,
        0,
        32820300,
        29777412,
        43019928,
        43084272,
        39346524,
        32147136,
        18469920,
        12154452,
        24072615,
        29777412,
        53655714,
        57488592,
        57597792,
        42884856,
        33781230,
        7297500,
        16955568,
        43019928,
        57488592,
        63546420,
        53143020,
        38111556,
        13237056,
        21276612,
        43084272,
        57597792,
        53143020,
        41601588,
        13210344,
        19292448,
        39346524,
        42884856,
        38111556,
        13210344,
        19129488,
        32147136,
        33781230,
        13237056,
        10136448,
        18469920,
        7297500,
        16833852,
        12154452,
        0,
        6251759,
        0,
        5620524,
        3839192,
        4445280,
        4316256,
        2469152,
        4041600,
        0,
        0,
        6709752,
        5736192,
        7854000,
        7275156,
        6398616,
        3849888,
        2835168,
        5620524,
        5736192,
        9743790,
        9728712,
        7977942,
        6869100,
        1715616,
        3839192,
        7854000,
        9728712,
        9140516,
        7283304,
        2907408,
        4445280,
        7275156,
        7977942,
        7283304,
        2736888,
        4316256,
        6398616,
        6869100,
        2907408,
        2469152,
        3849888,
        1715616,
        4041600,
        2835168,
        0,
        1324079,
        0,
        1056900,
        675584,
        822672,
        477120,
        784256,
        0,
        0,
        1095276,
        882420,
        1116276,
        1005732,
        640080,
        530292,
        1056900,
        882420,
        1479942,
        1173900,
        1146258,
        322140,
        675584,
        1116276,
        1173900,
        1079540,
        498876,
        822672,
        1005732,
        1146258,
        498876,
        477120,
        640080,
        322140,
        784256,
        530292,
        0,
        228522,
        0,
        158970,
        107268,
        79380,
        125328,
        0,
        0,
        147060,
        108444,
        135684,
        85764,
        81996,
        158970,
        108444,
        151830,
        146748,
        48216,
        107268,
        135684,
        146748,
        76644,
        79380,
        85764,
        48216,
        125328,
        81996,
        0,
        33010,
        0,
        21870,
        9184,
        17676,
        0,
        0,
        15960,
        11592,
        9828,
        10416,
        21870,
        11592,
        20826,
        6552,
        9184,
        9828,
        6552,
        17676,
        10416,
        0,
        3934,
        0,
        1680,
        1792,
        0,
        0,
        1620,
        756,
        1212,
        1680,
        756,
        504,
        1792,
        1212,
        0,
        438,
        0,
        288,
        0,
        0,
        84,
        84,
        288,
        84,
        0,
        28,
        0,
        0,
        0,
        12,
        0,
        4,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          3,
          3,
          1
        ],
        [
          4,
          4,
          4
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5022360,
        34654056,
        50721012,
        77256396,
        96643692,
        107809236,
        107809236,
        96643692,
        77256396,
        50721012,
        34654056,
        5022360,
        0,
        5045040,
        81967032,
        243468702,
        395257320,
        574810200,
        696688992,
        742132404,
        696688992,
        574810200,
        395257320,
        243468702,
        81967032,
        5045040,
        32590656,
        254829492,
        675487008,
        1155429072,
        1625190408,
        1893033108,
        1893033108,
        1625190408,
        1155429072,
        675487008,
        254829492,
        32590656,
        63698544,
        497485548,
        1299712368,
        2199531888,
        2947916448,
        3222456648,
        2947916448,
        2199531888,
        1299712368,
        497485548,
        63698544,
        105489888,
        779117988,
        1933696560,
        3129023868,
        3913981728,
        3913981728,
        3129023868,
        1933696560,
        779117988,
        105489888,
        145393440,
        1010957052,
        2338651068,
        3532581012,
        4028957736,
        3532581012,
        2338651068,
        1010957052,
        145393440,
        174461472,
        1126279692,
        2368846704,
        3252841560,
        3252841560,
        2368846704,
        1126279692,
        174461472,
        186432976,
        1098264372,
        2035416768,
        2452105592,
        2035416768,
        1098264372,
        186432976,
        175966752,
        926951028,
        1452550728,
        1452550728,
        926951028,
        175966752,
        161851968,
        738218268,
        906504630,
        738218268,
        161851968,
        98203040,
        373813392,
        373813392,
        98203040,
        128162112,
        385067280,
        128162112,
        0,
        0,
        59423728,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16905168,
        65484432,
        97574508,
        134937288,
        159476292,
        168322896,
        159476292,
        134937288,
        97574508,
        65484432,
        16905168,
        0,
        16970688,
        154083312,
        413468676,
        624944556,
        835377156,
        948781980,
        948781980,
        835377156,
        624944556,
        413468676,
        154083312,
        16970688,
        72628416,
        443581020,
        1043292132,
        1598670252,
        2052657900,
        2214681552,
        2052657900,
        1598670252,
        1043292132,
        443581020,
        72628416,
        137412960,
        794734344,
        1798896132,
        2695354404,
        3277488240,
        3277488240,
        2695354404,
        1798896132,
        794734344,
        137412960,
        210633696,
        1148911836,
        2449296036,
        3489464376,
        3919546560,
        3489464376,
        2449296036,
        1148911836,
        210633696,
        273591936,
        1397324160,
        2753851788,
        3630513348,
        3630513348,
        2753851788,
        1397324160,
        273591936,
        313938208,
        1476444492,
        2617743276,
        3084493436,
        2617743276,
        1476444492,
        313938208,
        318848736,
        1348052520,
        2069003532,
        2069003532,
        1348052520,
        318848736,
        310458240,
        1143942804,
        1425276252,
        1143942804,
        310458240,
        210974336,
        633740256,
        633740256,
        210974336,
        273730656,
        649554072,
        273730656,
        0,
        0,
        167513440,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19531764,
        53011656,
        78797304,
        101784096,
        114394284,
        114394284,
        101784096,
        78797304,
        53011656,
        19531764,
        0,
        19487664,
        125653464,
        298572372,
        428341032,
        535332924,
        572012928,
        535332924,
        428341032,
        298572372,
        125653464,
        19487664,
        64670688,
        327257964,
        689372028,
        978119964,
        1162020348,
        1162020348,
        978119964,
        689372028,
        327257964,
        64670688,
        117811890,
        550420140,
        1101144420,
        1502908740,
        1667371380,
        1502908740,
        1101144420,
        550420140,
        117811890,
        172321200,
        750211344,
        1397854980,
        1787535000,
        1787535000,
        1397854980,
        750211344,
        172321200,
        215994480,
        866892744,
        1473513516,
        1707234744,
        1473513516,
        866892744,
        215994480,
        237052032,
        857915484,
        1284180612,
        1284180612,
        857915484,
        237052032,
        246113028,
        780009084,
        975257388,
        780009084,
        246113028,
        183281520,
        471582900,
        471582900,
        183281520,
        246450480,
        497335224,
        246450480,
        0,
        0,
        187682298,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11982336,
        25524168,
        37360428,
        45495336,
        48551880,
        45495336,
        37360428,
        25524168,
        11982336,
        0,
        11887584,
        60981216,
        128969052,
        176265036,
        206563224,
        206563224,
        176265036,
        128969052,
        60981216,
        11887584,
        33630072,
        144824784,
        274666164,
        363849672,
        399587160,
        363849672,
        274666164,
        144824784,
        33630072,
        59177664,
        230373192,
        410407824,
        513127560,
        513127560,
        410407824,
        230373192,
        59177664,
        83723080,
        298394340,
        488622120,
        558980660,
        488622120,
        298394340,
        83723080,
        100884960,
        323337696,
        472004028,
        472004028,
        323337696,
        100884960,
        112874904,
        317023656,
        395469252,
        317023656,
        112874904,
        91656192,
        208778904,
        208778904,
        91656192,
        129814104,
        230799492,
        129814104,
        0,
        0,
        120101840,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4744068,
        8421108,
        12007008,
        13786680,
        13786680,
        12007008,
        8421108,
        4744068,
        0,
        4734387,
        20270208,
        38418228,
        49820832,
        54435570,
        49820832,
        38418228,
        20270208,
        4734387,
        11996568,
        44309340,
        75763008,
        93315240,
        93315240,
        75763008,
        44309340,
        11996568,
        20497960,
        66888840,
        106235760,
        120368480,
        106235760,
        66888840,
        20497960,
        27905520,
        81208200,
        115893300,
        115893300,
        81208200,
        27905520,
        34224750,
        86858388,
        107997228,
        86858388,
        34224750,
        30405432,
        62434248,
        62434248,
        30405432,
        45836208,
        73096020,
        45836208,
        0,
        0,
        50917415,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1343670,
        2055204,
        2825838,
        3021024,
        2825838,
        2055204,
        1343670,
        0,
        1373040,
        4988916,
        8506368,
        10357740,
        10357740,
        8506368,
        4988916,
        1373040,
        3211404,
        10117818,
        15575112,
        17562648,
        15575112,
        10117818,
        3211404,
        5288928,
        14287632,
        20010732,
        20010732,
        14287632,
        5288928,
        7307532,
        17051022,
        21145680,
        17051022,
        7307532,
        7189200,
        13490388,
        13490388,
        7189200,
        11663748,
        16877178,
        11663748,
        0,
        0,
        15485124,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        289176,
        388428,
        505392,
        505392,
        388428,
        289176,
        0,
        310212,
        954888,
        1466664,
        1643544,
        1466664,
        954888,
        310212,
        675024,
        1779900,
        2438268,
        2438268,
        1779900,
        675024,
        1126620,
        2458716,
        3045108,
        2458716,
        1126620,
        1255744,
        2183904,
        2183904,
        1255744,
        2229204,
        2955312,
        2229204,
        0,
        0,
        3548300,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        49146,
        57984,
        71856,
        57984,
        49146,
        0,
        56448,
        144696,
        198108,
        198108,
        144696,
        56448,
        121212,
        259596,
        317772,
        259596,
        121212,
        163840,
        268080,
        268080,
        163840,
        326400,
        400806,
        326400,
        0,
        0,
        632324,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6684,
        7092,
        7092,
        6684,
        0,
        8946,
        18504,
        22878,
        18504,
        8946,
        15288,
        24696,
        24696,
        15288,
        36696,
        42228,
        36696,
        0,
        0,
        89310,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        762,
        612,
        762,
        0,
        1008,
        1572,
        1572,
        1008,
        3012,
        3390,
        3012,
        0,
        0,
        10060,
        0,
        0,
        0,
        0,
        0,
        0,
        60,
        60,
        0,
        180,
        192,
        180,
        0,
        0,
        898,
        0,
        0,
        0,
        0,
        0,
        6,
        0,
        0,
        0,
        60,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          3,
          3,
          4
        ],
        [
          4,
          4,
          1
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        18469608,
        27787716,
        45011340,
        56692116,
        63638388,
        63638388,
        56692116,
        45011340,
        27787716,
        18469608,
        0,
        0,
        0,
        42373620,
        137430252,
        245873592,
        361069272,
        440769492,
        470106360,
        440769492,
        361069272,
        245873592,
        137430252,
        42373620,
        0,
        14269248,
        149736780,
        464799204,
        818889048,
        1149211224,
        1336776768,
        1336776768,
        1149211224,
        818889048,
        464799204,
        149736780,
        14269248,
        40439448,
        361480740,
        1000369854,
        1671196524,
        2206648650,
        2401697376,
        2206648650,
        1671196524,
        1000369854,
        361480740,
        40439448,
        81438024,
        620366064,
        1561773372,
        2445425304,
        3007671564,
        3007671564,
        2445425304,
        1561773372,
        620366064,
        81438024,
        126000456,
        855531798,
        1951106406,
        2826530022,
        3182550060,
        2826530022,
        1951106406,
        855531798,
        126000456,
        164496906,
        998575212,
        2036122368,
        2681665122,
        2681665122,
        2036122368,
        998575212,
        164496906,
        188255263,
        1014234510,
        1809248979,
        2114908088,
        1809248979,
        1014234510,
        188255263,
        190125084,
        892304760,
        1350633144,
        1350633144,
        892304760,
        190125084,
        181706499,
        725401374,
        876918792,
        725401374,
        181706499,
        123726866,
        390120288,
        390120288,
        123726866,
        148948701,
        364913862,
        148948701,
        0,
        0,
        82619761,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        29258424,
        42203160,
        64179360,
        77226984,
        82311120,
        77226984,
        64179360,
        42203160,
        29258424,
        0,
        0,
        0,
        71998092,
        207270972,
        340306560,
        466926912,
        537110712,
        537110712,
        466926912,
        340306560,
        207270972,
        71998092,
        0,
        28330848,
        231672264,
        617805522,
        990555792,
        1292169054,
        1400532336,
        1292169054,
        990555792,
        617805522,
        231672264,
        28330848,
        71069136,
        498748488,
        1203051264,
        1833446688,
        2236210536,
        2236210536,
        1833446688,
        1203051264,
        498748488,
        71069136,
        132533028,
        800541492,
        1761032682,
        2506606308,
        2810727300,
        2506606308,
        1761032682,
        800541492,
        132533028,
        195715656,
        1051162932,
        2087316900,
        2724378960,
        2724378960,
        2087316900,
        1051162932,
        195715656,
        247311025,
        1177282632,
        2070596037,
        2414578880,
        2070596037,
        1177282632,
        247311025,
        272167320,
        1128838224,
        1707255552,
        1707255552,
        1128838224,
        272167320,
        279163431,
        986954388,
        1214611344,
        986954388,
        279163431,
        207707168,
        575329992,
        575329992,
        207707168,
        263563671,
        567070152,
        263563671,
        0,
        0,
        187088077,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        20480256,
        28679940,
        41051556,
        46890360,
        46890360,
        41051556,
        28679940,
        20480256,
        0,
        0,
        0,
        52647948,
        136904544,
        210409164,
        270198288,
        291288240,
        270198288,
        210409164,
        136904544,
        52647948,
        0,
        22353120,
        157256580,
        371616456,
        549920160,
        664769220,
        664769220,
        549920160,
        371616456,
        157256580,
        22353120,
        53031216,
        313904484,
        670392894,
        936725316,
        1045108980,
        936725316,
        670392894,
        313904484,
        53031216,
        94509036,
        477119052,
        924325956,
        1192852080,
        1192852080,
        924325956,
        477119052,
        94509036,
        135236970,
        599012610,
        1036246146,
        1203149880,
        1036246146,
        599012610,
        135236970,
        164806860,
        633319668,
        952827204,
        952827204,
        633319668,
        164806860,
        184213215,
        603204840,
        749393136,
        603204840,
        184213215,
        150642216,
        385417884,
        385417884,
        150642216,
        204995736,
        405070902,
        204995736,
        0,
        0,
        181017495,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8569104,
        11661624,
        15739920,
        16899600,
        15739920,
        11661624,
        8569104,
        0,
        0,
        0,
        23324328,
        54759960,
        79409448,
        95139000,
        95139000,
        79409448,
        54759960,
        23324328,
        0,
        10447500,
        65219484,
        137680014,
        188885220,
        209820300,
        188885220,
        137680014,
        65219484,
        10447500,
        23960016,
        122567352,
        232164216,
        296586960,
        296586960,
        232164216,
        122567352,
        23960016,
        41414110,
        177426240,
        301187310,
        348308360,
        301187310,
        177426240,
        41414110,
        57280800,
        209928000,
        312168144,
        312168144,
        209928000,
        57280800,
        70854795,
        219853428,
        272661000,
        219853428,
        70854795,
        63995880,
        154734864,
        154734864,
        63995880,
        94321656,
        175416192,
        94321656,
        0,
        0,
        102733235,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2449008,
        3221460,
        4071060,
        4071060,
        3221460,
        2449008,
        0,
        0,
        0,
        7207512,
        15163272,
        20753460,
        22947960,
        20753460,
        15163272,
        7207512,
        0,
        3397536,
        18936492,
        35607996,
        45081960,
        45081960,
        35607996,
        18936492,
        3397536,
        7614880,
        33746100,
        56206770,
        64880180,
        56206770,
        33746100,
        7614880,
        12742320,
        45917640,
        67286820,
        67286820,
        45917640,
        12742320,
        17885610,
        53641050,
        65963898,
        53641050,
        17885610,
        18038010,
        41784432,
        41784432,
        18038010,
        29045781,
        51414402,
        29045781,
        0,
        0,
        38904245,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        513792,
        644904,
        756000,
        644904,
        513792,
        0,
        0,
        0,
        1674720,
        3117168,
        3989808,
        3989808,
        3117168,
        1674720,
        0,
        838992,
        4144620,
        6855726,
        7908792,
        6855726,
        4144620,
        838992,
        1831536,
        6920280,
        9978336,
        9978336,
        6920280,
        1831536,
        3109626,
        9265716,
        11244438,
        9265716,
        3109626,
        3582744,
        8079852,
        8079852,
        3582744,
        6389679,
        10873188,
        6389679,
        0,
        0,
        10535133,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        82176,
        97020,
        97020,
        82176,
        0,
        0,
        0,
        306648,
        492768,
        584820,
        492768,
        306648,
        0,
        164640,
        705036,
        1008768,
        1008768,
        705036,
        164640,
        365904,
        1154652,
        1370826,
        1154652,
        365904,
        512572,
        1155228,
        1155228,
        512572,
        1037934,
        1724958,
        1037934,
        0,
        0,
        2131661,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        10224,
        10440,
        10224,
        0,
        0,
        0,
        44952,
        61416,
        61416,
        44952,
        0,
        27720,
        100500,
        116514,
        100500,
        27720,
        51184,
        122856,
        122856,
        51184,
        125394,
        209208,
        125394,
        0,
        0,
        331205,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        936,
        936,
        0,
        0,
        0,
        5652,
        5580,
        5652,
        0,
        3360,
        9336,
        9336,
        3360,
        10824,
        19368,
        10824,
        0,
        0,
        39990,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        72,
        0,
        0,
        0,
        468,
        468,
        0,
        624,
        1308,
        624,
        0,
        0,
        3730,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        60,
        0,
        0,
        0,
        256,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          3,
          4
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        14167008,
        30285864,
        53965296,
        72638832,
        85245264,
        88768584,
        83326344,
        70073856,
        51940512,
        34366944,
        10513656,
        0,
        0,
        19314288,
        98925372,
        252404676,
        407961192,
        528330972,
        587241756,
        575487636,
        501683316,
        379349892,
        258877272,
        99003288,
        15963444,
        2522520,
        73603464,
        365190192,
        830949480,
        1251546432,
        1518390792,
        1571719968,
        1417555392,
        1103657400,
        743907312,
        336184512,
        70390584,
        8888568,
        177833616,
        751110696,
        1572969624,
        2214063510,
        2499315792,
        2373419346,
        1904964216,
        1286601954,
        595772880,
        131388054,
        19518132,
        308344644,
        1174787640,
        2280095880,
        2986916712,
        3095275632,
        2618658984,
        1801667040,
        859953660,
        199129932,
        32105952,
        439967884,
        1519840740,
        2713826160,
        3251259086,
        2990658984,
        2136924108,
        1054589548,
        258064626,
        44278744,
        540329332,
        1681485528,
        2710488056,
        2865064712,
        2192877996,
        1133536792,
        296742640,
        53107296,
        580503612,
        1596412092,
        2232561480,
        1935089682,
        1073847228,
        307096902,
        56695968,
        553412156,
        1280830056,
        1437605424,
        896108720,
        289629564,
        51397952,
        430349684,
        787319760,
        614498540,
        238220402,
        47170992,
        336126324,
        382142712,
        202378176,
        17894664,
        88559044,
        81490476,
        27076876,
        119861008,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        28283688,
        50964012,
        84220368,
        108548916,
        122768568,
        123245508,
        109788672,
        87169068,
        57043536,
        25783728,
        0,
        0,
        41734224,
        170199036,
        358193592,
        543250716,
        672194160,
        716491116,
        668684856,
        540058212,
        381516336,
        169865880,
        38882592,
        6701688,
        128520072,
        514398384,
        1022186232,
        1457001000,
        1685279124,
        1655355672,
        1385536464,
        984436272,
        490405500,
        125239176,
        19124712,
        280051188,
        982874940,
        1817246826,
        2403559752,
        2550570702,
        2235231468,
        1616957910,
        826814376,
        225113022,
        38466228,
        458010204,
        1453340124,
        2480763156,
        3004807020,
        2842813728,
        2136272844,
        1131701544,
        324747216,
        60065172,
        622173480,
        1775098680,
        2750121342,
        2954824248,
        2374131228,
        1316901348,
        403209942,
        79063884,
        723728388,
        1829076096,
        2482942752,
        2244769956,
        1333965744,
        444449376,
        90802668,
        739339032,
        1585107564,
        1788841542,
        1185217740,
        443684526,
        89057772,
        618092868,
        1082137380,
        871871976,
        388833312,
        85445388,
        528040824,
        590018244,
        345750426,
        42185052,
        165847380,
        161387592,
        59710284,
        230792964,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        22536216,
        37343952,
        58369860,
        72255384,
        78544260,
        74691216,
        63414972,
        42224040,
        24428484,
        0,
        0,
        34758072,
        122792328,
        230261904,
        329650326,
        388379160,
        392732802,
        341121888,
        253023354,
        128725056,
        36236070,
        6202476,
        95351484,
        325431576,
        583486236,
        783623076,
        854539956,
        779485104,
        591762756,
        325608696,
        97478496,
        16092828,
        192076488,
        579205836,
        965959920,
        1189773900,
        1163063808,
        917856828,
        520941096,
        168966000,
        30330480,
        296934240,
        804758472,
        1226887440,
        1349583900,
        1136907000,
        675857820,
        234730992,
        45091404,
        382068612,
        918618276,
        1239184512,
        1168229250,
        741962028,
        281374362,
        56960040,
        425357652,
        872672088,
        1003538604,
        705217836,
        300622080,
        61043796,
        385515504,
        661935636,
        554340096,
        281334636,
        62512848,
        361798008,
        401892816,
        262661400,
        36201540,
        124797900,
        136891092,
        51326124,
        195749592,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        10524528,
        16517016,
        24566040,
        29136900,
        29900880,
        27204048,
        18802056,
        13081140,
        0,
        0,
        16746804,
        52761060,
        90966702,
        122906280,
        136704810,
        128723604,
        101508690,
        58422432,
        19348770,
        3149652,
        42205096,
        126221364,
        207267288,
        260280140,
        262945152,
        216422076,
        132271984,
        46175328,
        7719688,
        79699600,
        209583912,
        317672240,
        358183040,
        314853648,
        200078560,
        77308192,
        13832544,
        116358492,
        271973280,
        368304480,
        361032360,
        244377744,
        103732512,
        19742100,
        143557200,
        287294988,
        338609526,
        251577540,
        120732870,
        23405220,
        141995664,
        243133020,
        211973472,
        121609440,
        25894272,
        147402576,
        163659384,
        119973468,
        17029128,
        53949260,
        68819952,
        24873284,
        99822332,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3358464,
        5041296,
        7140300,
        7981920,
        7855560,
        5715384,
        4607076,
        0,
        0,
        5520048,
        15646908,
        25110180,
        31833810,
        32936100,
        28025388,
        18078168,
        6987990,
        1061256,
        12936780,
        34221552,
        51715680,
        59803920,
        54462516,
        37102440,
        15279192,
        2491524,
        22971912,
        52925580,
        72245520,
        73373970,
        52644264,
        24703722,
        4284360,
        32158980,
        63563880,
        76955760,
        60089460,
        32136060,
        5757000,
        35152260,
        60650064,
        54816396,
        35367000,
        6987600,
        40741728,
        45118488,
        37235520,
        5157156,
        15482100,
        23401992,
        7878864,
        34775232,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        793728,
        1141776,
        1518624,
        1632348,
        1270296,
        1161900,
        0,
        0,
        1362648,
        3466044,
        5195394,
        6092988,
        5710788,
        4094928,
        1866522,
        261828,
        2972040,
        6961008,
        9580680,
        10029228,
        7639356,
        3804480,
        593112,
        5058264,
        9947244,
        12375426,
        10083720,
        5953386,
        961908,
        6237876,
        10918260,
        10168620,
        7324608,
        1315548,
        8191056,
        8999964,
        8363664,
        1092816,
        3192732,
        5767200,
        1770132,
        8866536,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        145872,
        198288,
        253692,
        214104,
        220932,
        0,
        0,
        265104,
        601524,
        831288,
        890634,
        706440,
        389046,
        50232,
        548908,
        1102536,
        1401708,
        1195540,
        748584,
        107908,
        817432,
        1455540,
        1388824,
        1107268,
        177312,
        1241736,
        1346856,
        1403544,
        169068,
        496220,
        1071768,
        295736,
        1725584,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        21264,
        28008,
        27960,
        32556,
        0,
        0,
        43008,
        83532,
        109026,
        94944,
        65730,
        7644,
        76536,
        141204,
        138504,
        117504,
        16632,
        143952,
        153264,
        178020,
        19320,
        59700,
        153168,
        37596,
        262968,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2592,
        2664,
        3780,
        0,
        0,
        5376,
        9720,
        9648,
        9030,
        1008,
        12204,
        13056,
        16272,
        1572,
        5640,
        16908,
        3636,
        31728,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        216,
        324,
        0,
        0,
        792,
        792,
        1110,
        84,
        400,
        1368,
        256,
        3028,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        24,
        0,
        0,
        24,
        84,
        12,
        216,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          3,
          1
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        10513656,
        34366944,
        51940512,
        70073856,
        83326344,
        88768584,
        85245264,
        72638832,
        53965296,
        30285864,
        14167008,
        0,
        0,
        15963444,
        99003288,
        258877272,
        379349892,
        501683316,
        575487636,
        587241756,
        528330972,
        407961192,
        252404676,
        98925372,
        19314288,
        0,
        70390584,
        336184512,
        743907312,
        1103657400,
        1417555392,
        1571719968,
        1518390792,
        1251546432,
        830949480,
        365190192,
        73603464,
        2522520,
        131388054,
        595772880,
        1286601954,
        1904964216,
        2373419346,
        2499315792,
        2214063510,
        1572969624,
        751110696,
        177833616,
        8888568,
        199129932,
        859953660,
        1801667040,
        2618658984,
        3095275632,
        2986916712,
        2280095880,
        1174787640,
        308344644,
        19518132,
        258064626,
        1054589548,
        2136924108,
        2990658984,
        3251259086,
        2713826160,
        1519840740,
        439967884,
        32105952,
        296742640,
        1133536792,
        2192877996,
        2865064712,
        2710488056,
        1681485528,
        540329332,
        44278744,
        307096902,
        1073847228,
        1935089682,
        2232561480,
        1596412092,
        580503612,
        53107296,
        289629564,
        896108720,
        1437605424,
        1280830056,
        553412156,
        56695968,
        238220402,
        614498540,
        787319760,
        430349684,
        51397952,
        202378176,
        382142712,
        336126324,
        47170992,
        81490476,
        88559044,
        17894664,
        119861008,
        27076876,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        25783728,
        57043536,
        87169068,
        109788672,
        123245508,
        122768568,
        108548916,
        84220368,
        50964012,
        28283688,
        0,
        0,
        38882592,
        169865880,
        381516336,
        540058212,
        668684856,
        716491116,
        672194160,
        543250716,
        358193592,
        170199036,
        41734224,
        0,
        125239176,
        490405500,
        984436272,
        1385536464,
        1655355672,
        1685279124,
        1457001000,
        1022186232,
        514398384,
        128520072,
        6701688,
        225113022,
        826814376,
        1616957910,
        2235231468,
        2550570702,
        2403559752,
        1817246826,
        982874940,
        280051188,
        19124712,
        324747216,
        1131701544,
        2136272844,
        2842813728,
        3004807020,
        2480763156,
        1453340124,
        458010204,
        38466228,
        403209942,
        1316901348,
        2374131228,
        2954824248,
        2750121342,
        1775098680,
        622173480,
        60065172,
        444449376,
        1333965744,
        2244769956,
        2482942752,
        1829076096,
        723728388,
        79063884,
        443684526,
        1185217740,
        1788841542,
        1585107564,
        739339032,
        90802668,
        388833312,
        871871976,
        1082137380,
        618092868,
        89057772,
        345750426,
        590018244,
        528040824,
        85445388,
        161387592,
        165847380,
        42185052,
        230792964,
        59710284,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        24428484,
        42224040,
        63414972,
        74691216,
        78544260,
        72255384,
        58369860,
        37343952,
        22536216,
        0,
        0,
        36236070,
        128725056,
        253023354,
        341121888,
        392732802,
        388379160,
        329650326,
        230261904,
        122792328,
        34758072,
        0,
        97478496,
        325608696,
        591762756,
        779485104,
        854539956,
        783623076,
        583486236,
        325431576,
        95351484,
        6202476,
        168966000,
        520941096,
        917856828,
        1163063808,
        1189773900,
        965959920,
        579205836,
        192076488,
        16092828,
        234730992,
        675857820,
        1136907000,
        1349583900,
        1226887440,
        804758472,
        296934240,
        30330480,
        281374362,
        741962028,
        1168229250,
        1239184512,
        918618276,
        382068612,
        45091404,
        300622080,
        705217836,
        1003538604,
        872672088,
        425357652,
        56960040,
        281334636,
        554340096,
        661935636,
        385515504,
        61043796,
        262661400,
        401892816,
        361798008,
        62512848,
        136891092,
        124797900,
        36201540,
        195749592,
        51326124,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13081140,
        18802056,
        27204048,
        29900880,
        29136900,
        24566040,
        16517016,
        10524528,
        0,
        0,
        19348770,
        58422432,
        101508690,
        128723604,
        136704810,
        122906280,
        90966702,
        52761060,
        16746804,
        0,
        46175328,
        132271984,
        216422076,
        262945152,
        260280140,
        207267288,
        126221364,
        42205096,
        3149652,
        77308192,
        200078560,
        314853648,
        358183040,
        317672240,
        209583912,
        79699600,
        7719688,
        103732512,
        244377744,
        361032360,
        368304480,
        271973280,
        116358492,
        13832544,
        120732870,
        251577540,
        338609526,
        287294988,
        143557200,
        19742100,
        121609440,
        211973472,
        243133020,
        141995664,
        23405220,
        119973468,
        163659384,
        147402576,
        25894272,
        68819952,
        53949260,
        17029128,
        99822332,
        24873284,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4607076,
        5715384,
        7855560,
        7981920,
        7140300,
        5041296,
        3358464,
        0,
        0,
        6987990,
        18078168,
        28025388,
        32936100,
        31833810,
        25110180,
        15646908,
        5520048,
        0,
        15279192,
        37102440,
        54462516,
        59803920,
        51715680,
        34221552,
        12936780,
        1061256,
        24703722,
        52644264,
        73373970,
        72245520,
        52925580,
        22971912,
        2491524,
        32136060,
        60089460,
        76955760,
        63563880,
        32158980,
        4284360,
        35367000,
        54816396,
        60650064,
        35152260,
        5757000,
        37235520,
        45118488,
        40741728,
        6987600,
        23401992,
        15482100,
        5157156,
        34775232,
        7878864,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1161900,
        1270296,
        1632348,
        1518624,
        1141776,
        793728,
        0,
        0,
        1866522,
        4094928,
        5710788,
        6092988,
        5195394,
        3466044,
        1362648,
        0,
        3804480,
        7639356,
        10029228,
        9580680,
        6961008,
        2972040,
        261828,
        5953386,
        10083720,
        12375426,
        9947244,
        5058264,
        593112,
        7324608,
        10168620,
        10918260,
        6237876,
        961908,
        8363664,
        8999964,
        8191056,
        1315548,
        5767200,
        3192732,
        1092816,
        8866536,
        1770132,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        220932,
        214104,
        253692,
        198288,
        145872,
        0,
        0,
        389046,
        706440,
        890634,
        831288,
        601524,
        265104,
        0,
        748584,
        1195540,
        1401708,
        1102536,
        548908,
        50232,
        1107268,
        1388824,
        1455540,
        817432,
        107908,
        1403544,
        1346856,
        1241736,
        177312,
        1071768,
        496220,
        169068,
        1725584,
        295736,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        32556,
        27960,
        28008,
        21264,
        0,
        0,
        65730,
        94944,
        109026,
        83532,
        43008,
        0,
        117504,
        138504,
        141204,
        76536,
        7644,
        178020,
        153264,
        143952,
        16632,
        153168,
        59700,
        19320,
        262968,
        37596,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3780,
        2664,
        2592,
        0,
        0,
        9030,
        9648,
        9720,
        5376,
        0,
        16272,
        13056,
        12204,
        1008,
        16908,
        5640,
        1572,
        31728,
        3636,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        324,
        216,
        0,
        0,
        1110,
        792,
        792,
        0,
        1368,
        400,
        84,
        3028,
        256,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        24,
        0,
        0,
        84,
        24,
        0,
        216,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          4
        ],
        [
          3,
          3,
          1
        ],
        [
          4,
          4,
          3
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16689528,
        34042428,
        55989792,
        70080192,
        80800488,
        84199176,
        80800488,
        70080192,
        55989792,
        34042428,
        16689528,
        0,
        14269248,
        81946728,
        227303316,
        328248756,
        411797916,
        456279156,
        456279156,
        411797916,
        328248756,
        227303316,
        81946728,
        14269248,
        40439448,
        241735128,
        616316364,
        858523344,
        1041255228,
        1103777136,
        1041255228,
        858523344,
        616316364,
        241735128,
        40439448,
        81438024,
        453984972,
        1087218312,
        1458506832,
        1693408404,
        1693408404,
        1458506832,
        1087218312,
        453984972,
        81438024,
        126000456,
        662961204,
        1490075844,
        1912381716,
        2094276600,
        1912381716,
        1490075844,
        662961204,
        126000456,
        164496906,
        808476204,
        1693267764,
        2051580342,
        2051580342,
        1693267764,
        808476204,
        164496906,
        188255263,
        852424068,
        1638683661,
        1820730056,
        1638683661,
        852424068,
        188255263,
        190125084,
        776812068,
        1326221364,
        1326221364,
        776812068,
        190125084,
        181706499,
        643698852,
        939682482,
        643698852,
        181706499,
        123726866,
        366099324,
        366099324,
        123726866,
        148948701,
        299634516,
        148948701,
        0,
        0,
        82619761,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        34985376,
        52066548,
        83778588,
        100335348,
        111249756,
        111249756,
        100335348,
        83778588,
        52066548,
        34985376,
        0,
        28330848,
        141884964,
        298002240,
        421288560,
        504093024,
        534159576,
        504093024,
        421288560,
        298002240,
        141884964,
        28330848,
        71069136,
        351316824,
        733485300,
        993910164,
        1144506576,
        1144506576,
        993910164,
        733485300,
        351316824,
        71069136,
        132533028,
        609824556,
        1228720176,
        1588219668,
        1728745560,
        1588219668,
        1228720176,
        609824556,
        132533028,
        195715656,
        845212320,
        1610599356,
        1962572220,
        1962572220,
        1610599356,
        845212320,
        195715656,
        247311025,
        987071916,
        1744725423,
        1954344728,
        1744725423,
        987071916,
        247311025,
        272167320,
        981599544,
        1558015860,
        1558015860,
        981599544,
        272167320,
        279163431,
        875607444,
        1201643370,
        875607444,
        279163431,
        207707168,
        538128816,
        538128816,
        207707168,
        263563671,
        478911600,
        263563671,
        0,
        0,
        187088077,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        28738692,
        36099108,
        56137968,
        64336572,
        68356440,
        64336572,
        56137968,
        36099108,
        28738692,
        0,
        22353120,
        103122324,
        181035792,
        247424184,
        281195460,
        281195460,
        247424184,
        181035792,
        103122324,
        22353120,
        53031216,
        229329456,
        410126736,
        533106816,
        575879520,
        533106816,
        410126736,
        229329456,
        53031216,
        94509036,
        372909240,
        649392696,
        793920420,
        793920420,
        649392696,
        372909240,
        94509036,
        135236970,
        491131980,
        806954490,
        909218520,
        806954490,
        491131980,
        135236970,
        164806860,
        539616612,
        807944628,
        807944628,
        539616612,
        164806860,
        184213215,
        524766744,
        688671522,
        524766744,
        184213215,
        150642216,
        352357776,
        352357776,
        150642216,
        204995736,
        341834280,
        204995736,
        0,
        0,
        181017495,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13674180,
        15359736,
        22943520,
        25125540,
        25125540,
        22943520,
        15359736,
        13674180,
        0,
        10447500,
        44575644,
        68600064,
        89745540,
        95853480,
        89745540,
        68600064,
        44575644,
        10447500,
        23960016,
        91507380,
        143914956,
        176578800,
        176578800,
        143914956,
        91507380,
        23960016,
        41414110,
        140352960,
        214347090,
        242688320,
        214347090,
        140352960,
        41414110,
        57280800,
        173319900,
        245856720,
        245856720,
        173319900,
        57280800,
        70854795,
        185700300,
        234876546,
        185700300,
        70854795,
        63995880,
        137087244,
        137087244,
        63995880,
        94321656,
        145443000,
        94321656,
        0,
        0,
        102733235,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4419720,
        4557060,
        6514560,
        6706440,
        6514560,
        4557060,
        4419720,
        0,
        3397536,
        13248180,
        18328536,
        22623300,
        22623300,
        18328536,
        13248180,
        3397536,
        7614880,
        25422360,
        35654820,
        40684400,
        35654820,
        25422360,
        7614880,
        12742320,
        36399420,
        48874800,
        48874800,
        36399420,
        12742320,
        17885610,
        43681860,
        53437500,
        43681860,
        17885610,
        18038010,
        35700000,
        35700000,
        18038010,
        29045781,
        41487660,
        29045781,
        0,
        0,
        38904245,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1055556,
        1012032,
        1361628,
        1361628,
        1012032,
        1055556,
        0,
        838992,
        2928132,
        3685104,
        4263864,
        3685104,
        2928132,
        838992,
        1831536,
        5213472,
        6555276,
        6555276,
        5213472,
        1831536,
        3109626,
        7224588,
        8530668,
        7224588,
        3109626,
        3582744,
        6628356,
        6628356,
        3582744,
        6389679,
        8484648,
        6389679,
        0,
        0,
        10535133,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        196104,
        173532,
        227232,
        173532,
        196104,
        0,
        164640,
        498396,
        575760,
        575760,
        498396,
        164640,
        365904,
        854736,
        957720,
        854736,
        365904,
        512572,
        905184,
        905184,
        512572,
        1037934,
        1294500,
        1037934,
        0,
        0,
        2131661,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        28908,
        24552,
        24552,
        28908,
        0,
        27720,
        69876,
        72288,
        69876,
        27720,
        51184,
        91284,
        91284,
        51184,
        125394,
        150120,
        125394,
        0,
        0,
        331205,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3600,
        2304,
        3600,
        0,
        3360,
        6516,
        6516,
        3360,
        10824,
        13200,
        10824,
        0,
        0,
        39990,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        300,
        300,
        0,
        624,
        840,
        624,
        0,
        0,
        3730,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        36,
        0,
        0,
        0,
        256,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          4
        ],
        [
          3,
          3,
          3
        ],
        [
          4,
          4,
          1
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7083504,
        26780004,
        39160584,
        51171264,
        58790664,
        61424568,
        58790664,
        51171264,
        39160584,
        26780004,
        7083504,
        0,
        4756416,
        60123564,
        179218680,
        253951332,
        321445260,
        355889580,
        355889580,
        321445260,
        253951332,
        179218680,
        60123564,
        4756416,
        25987248,
        192580500,
        491454180,
        678680400,
        825529740,
        874386936,
        825529740,
        678680400,
        491454180,
        192580500,
        25987248,
        60817416,
        379975980,
        893945748,
        1196676780,
        1391084556,
        1391084556,
        1196676780,
        893945748,
        379975980,
        60817416,
        104489614,
        582164688,
        1275580588,
        1639460504,
        1796243100,
        1639460504,
        1275580588,
        582164688,
        104489614,
        147822012,
        744058860,
        1511324496,
        1837538664,
        1837538664,
        1511324496,
        744058860,
        147822012,
        180970726,
        817948104,
        1515409710,
        1692422672,
        1515409710,
        817948104,
        180970726,
        193828736,
        769185780,
        1255433900,
        1255433900,
        769185780,
        193828736,
        191426346,
        639955200,
        878066748,
        639955200,
        191426346,
        138055484,
        357736008,
        357736008,
        138055484,
        158036002,
        281516196,
        158036002,
        0,
        0,
        101342128,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        14141844,
        36325512,
        53382060,
        66869892,
        74179764,
        74179764,
        66869892,
        53382060,
        36325512,
        14141844,
        0,
        9443616,
        88359084,
        215918976,
        300981936,
        365079264,
        386880072,
        365079264,
        300981936,
        215918976,
        88359084,
        9443616,
        39603744,
        251218416,
        553606428,
        743910156,
        861015624,
        861015624,
        743910156,
        553606428,
        251218416,
        39603744,
        87158982,
        469034466,
        962061276,
        1238706942,
        1351636860,
        1238706942,
        962061276,
        469034466,
        87158982,
        144032772,
        687113964,
        1310147712,
        1594567920,
        1594567920,
        1310147712,
        687113964,
        144032772,
        197565330,
        840216714,
        1470577182,
        1648527900,
        1470577182,
        840216714,
        197565330,
        232581240,
        868198584,
        1355685876,
        1355685876,
        868198584,
        232581240,
        250105614,
        792943686,
        1058900208,
        792943686,
        250105614,
        198105252,
        494213016,
        494213016,
        198105252,
        249704502,
        435134274,
        249704502,
        0,
        0,
        198294564,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11268108,
        22826340,
        33176880,
        39744828,
        42213960,
        39744828,
        33176880,
        22826340,
        11268108,
        0,
        7451040,
        58546080,
        122561172,
        166363620,
        191962440,
        191962440,
        166363620,
        122561172,
        58546080,
        7451040,
        27144684,
        151760136,
        294637176,
        381151944,
        414432600,
        381151944,
        294637176,
        151760136,
        27144684,
        57059082,
        268655184,
        486683892,
        593910450,
        593910450,
        486683892,
        268655184,
        57059082,
        91510645,
        376087320,
        627987015,
        707092160,
        627987015,
        376087320,
        91510645,
        121406580,
        433820688,
        651290040,
        651290040,
        433820688,
        121406580,
        144428625,
        437769000,
        566620182,
        437769000,
        144428625,
        126575474,
        303179616,
        303179616,
        126575474,
        175615407,
        299472204,
        175615407,
        0,
        0,
        173762815,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5262264,
        8954892,
        12708684,
        14471280,
        14471280,
        12708684,
        8954892,
        5262264,
        0,
        3482500,
        23887728,
        43800568,
        57248240,
        62005320,
        57248240,
        43800568,
        23887728,
        3482500,
        11583072,
        57268344,
        98686512,
        121000440,
        121000440,
        98686512,
        57268344,
        11583072,
        23496475,
        96226950,
        153903045,
        174160820,
        153903045,
        96226950,
        23496475,
        36449040,
        126919200,
        183805860,
        183805860,
        126919200,
        36449040,
        48937005,
        143044284,
        179721342,
        143044284,
        48937005,
        47879040,
        110221968,
        110221968,
        47879040,
        73365677,
        121411614,
        73365677,
        0,
        0,
        90757895,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1679232,
        2478492,
        3396600,
        3619320,
        3396600,
        2478492,
        1679232,
        0,
        1132512,
        6831864,
        11084172,
        13725420,
        13725420,
        11084172,
        6831864,
        1132512,
        3533040,
        15275280,
        23318580,
        26586000,
        23318580,
        15275280,
        3533040,
        6903780,
        24060540,
        33640440,
        33640440,
        24060540,
        6903780,
        10823865,
        30935520,
        37785270,
        30935520,
        10823865,
        12010440,
        26729652,
        26729652,
        12010440,
        20477352,
        32737824,
        20477352,
        0,
        0,
        31679175,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        396864,
        516636,
        671076,
        671076,
        516636,
        396864,
        0,
        279664,
        1469736,
        2109600,
        2439728,
        2109600,
        1469736,
        279664,
        824544,
        3041760,
        4084380,
        4084380,
        3041760,
        824544,
        1622529,
        4647870,
        5508882,
        4647870,
        1622529,
        2106156,
        4589172,
        4589172,
        2106156,
        4058208,
        6281562,
        4058208,
        0,
        0,
        7881839,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        72936,
        83628,
        103680,
        83628,
        72936,
        0,
        54880,
        245376,
        311404,
        311404,
        245376,
        54880,
        160776,
        487704,
        554832,
        487704,
        160776,
        261658,
        571944,
        571944,
        261658,
        587783,
        889896,
        587783,
        0,
        0,
        1457057,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        10632,
        10980,
        10980,
        10632,
        0,
        9240,
        33840,
        35928,
        33840,
        9240,
        22176,
        51384,
        51384,
        22176,
        62253,
        94266,
        62253,
        0,
        0,
        205185,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1296,
        1008,
        1296,
        0,
        1120,
        3132,
        3132,
        1120,
        4608,
        7356,
        4608,
        0,
        0,
        22205,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        108,
        108,
        0,
        208,
        396,
        208,
        0,
        0,
        1825,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        108,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          4
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          3,
          3
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2522520,
        25269696,
        37566792,
        54664776,
        66694560,
        73140552,
        72621216,
        64246872,
        53607816,
        30012120,
        25553112,
        0,
        840840,
        34303464,
        144959580,
        229282872,
        324577692,
        385426980,
        403497636,
        371820420,
        303296652,
        198802212,
        110414160,
        28206612,
        6508728,
        100521396,
        370170108,
        609788214,
        842342868,
        957471894,
        929231496,
        771208578,
        514677564,
        266520798,
        66815316,
        16607196,
        203701488,
        695956038,
        1141341834,
        1493807610,
        1564615446,
        1350591018,
        917965878,
        467185914,
        122334330,
        30899260,
        329216676,
        1047561552,
        1649316014,
        1978203720,
        1828349280,
        1282585456,
        657372462,
        178781724,
        46912728,
        447195216,
        1306722258,
        1898091582,
        1993400016,
        1482094008,
        781822038,
        224334282,
        60759756,
        519085308,
        1352887920,
        1717546722,
        1435333152,
        801368106,
        247987536,
        68510168,
        517956456,
        1139154858,
        1142919494,
        713623458,
        245826486,
        65294196,
        417173748,
        708728688,
        521558034,
        213354060,
        58712400,
        311332056,
        352649442,
        182203194,
        27657868,
        104878176,
        89500212,
        34312476,
        109201944,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6701688,
        36227520,
        53784972,
        73936116,
        86451948,
        90888228,
        84953700,
        74838492,
        44889516,
        43400268,
        0,
        2233896,
        53836128,
        190516284,
        287722248,
        381868344,
        428923080,
        421811808,
        367916184,
        256735008,
        167525304,
        43714404,
        11812032,
        146483508,
        457399116,
        693278952,
        883348908,
        929754792,
        836221908,
        601769496,
        362290932,
        98310948,
        28134684,
        278970948,
        802502256,
        1182505392,
        1403528040,
        1338834084,
        1002060288,
        589274856,
        170913612,
        49367944,
        423941844,
        1122378816,
        1552931180,
        1656892860,
        1315525224,
        781775164,
        240127896,
        70841412,
        539623716,
        1289278440,
        1603925112,
        1420174716,
        879210180,
        291040968,
        87019896,
        588677148,
        1216713804,
        1259201568,
        852308244,
        312469764,
        90725732,
        525166188,
        882254496,
        681448112,
        292798428,
        88697304,
        442903908,
        501482376,
        266916192,
        49850004,
        164715084,
        143463756,
        62243752,
        181959168,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6202476,
        23592564,
        34563888,
        45303804,
        50966280,
        50586156,
        47027664,
        30117348,
        31748364,
        0,
        2067492,
        37300032,
        112757916,
        163460616,
        205210152,
        217278132,
        202921212,
        150766416,
        111182556,
        30111732,
        8862732,
        93947052,
        254105112,
        360333954,
        425513580,
        417004512,
        324393192,
        222521682,
        65773704,
        19853040,
        168703044,
        417694410,
        562276950,
        608634300,
        503646120,
        339769434,
        110440590,
        33190872,
        241943328,
        542716860,
        669947460,
        614972700,
        424712172,
        150363648,
        45648000,
        291705756,
        574100664,
        606988188,
        449853324,
        177218340,
        52570812,
        286688892,
        472073616,
        391666026,
        180484032,
        56011152,
        269047692,
        310336002,
        176418774,
        35991360,
        111493164,
        103972440,
        47867292,
        138563988,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3149652,
        9501660,
        13636368,
        17111040,
        18222900,
        17972892,
        12262440,
        13831368,
        0,
        1049884,
        15695568,
        41352300,
        57554000,
        68044140,
        68623344,
        54638548,
        44475120,
        12799800,
        3938436,
        36782004,
        87310044,
        115981200,
        127584780,
        108438516,
        83380644,
        27375384,
        8360352,
        62264388,
        133849560,
        165421200,
        155820000,
        119520972,
        44651928,
        13404780,
        84792840,
        161284140,
        173755800,
        140098740,
        59202180,
        17373900,
        92427192,
        149954940,
        133047408,
        66370320,
        20361564,
        96425748,
        112993980,
        70080600,
        14756216,
        43871604,
        45435024,
        21045972,
        63841308,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1061256,
        2695140,
        3772080,
        4463520,
        4722840,
        3442716,
        4128240,
        0,
        353752,
        4607244,
        10718508,
        14220620,
        15978420,
        13807632,
        12245704,
        3849048,
        1204812,
        10070508,
        21063960,
        26275290,
        25187160,
        21505122,
        8071728,
        2439480,
        16159560,
        30079290,
        32988270,
        28784490,
        12834390,
        3687180,
        19923420,
        32033340,
        30206670,
        16226940,
        4840560,
        23285676,
        27602190,
        18762090,
        3948552,
        11559504,
        13432368,
        6060152,
        19955208,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        261828,
        578844,
        774828,
        906804,
        712800,
        910656,
        0,
        87276,
        1017720,
        2096640,
        2665848,
        2580948,
        2483856,
        880992,
        275652,
        2089704,
        3843012,
        4275936,
        4059912,
        1812864,
        524124,
        3036732,
        4852872,
        4858416,
        2754060,
        798240,
        4042944,
        4842228,
        3576096,
        740592,
        2207532,
        2855928,
        1234380,
        4516260,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        50232,
        97020,
        129888,
        112764,
        155112,
        0,
        16744,
        178092,
        326196,
        366592,
        385056,
        160776,
        48708,
        330852,
        523224,
        562878,
        318072,
        92736,
        518292,
        630054,
        494418,
        100736,
        320136,
        450504,
        185808,
        769272,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7644,
        13716,
        13752,
        20856,
        0,
        2548,
        24768,
        38364,
        45424,
        23688,
        7308,
        48468,
        60948,
        47976,
        9960,
        36156,
        53040,
        21068,
        100452,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1008,
        1260,
        2232,
        0,
        336,
        3132,
        4200,
        3060,
        684,
        3216,
        4476,
        1788,
        10032,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        84,
        180,
        0,
        28,
        216,
        252,
        108,
        732,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        4,
        36,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          4
        ],
        [
          3,
          4,
          3
        ],
        [
          4,
          3,
          1
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        25553112,
        30012120,
        53607816,
        64246872,
        72621216,
        73140552,
        66694560,
        54664776,
        37566792,
        25269696,
        2522520,
        0,
        28206612,
        110414160,
        198802212,
        303296652,
        371820420,
        403497636,
        385426980,
        324577692,
        229282872,
        144959580,
        34303464,
        840840,
        66815316,
        266520798,
        514677564,
        771208578,
        929231496,
        957471894,
        842342868,
        609788214,
        370170108,
        100521396,
        6508728,
        122334330,
        467185914,
        917965878,
        1350591018,
        1564615446,
        1493807610,
        1141341834,
        695956038,
        203701488,
        16607196,
        178781724,
        657372462,
        1282585456,
        1828349280,
        1978203720,
        1649316014,
        1047561552,
        329216676,
        30899260,
        224334282,
        781822038,
        1482094008,
        1993400016,
        1898091582,
        1306722258,
        447195216,
        46912728,
        247987536,
        801368106,
        1435333152,
        1717546722,
        1352887920,
        519085308,
        60759756,
        245826486,
        713623458,
        1142919494,
        1139154858,
        517956456,
        68510168,
        213354060,
        521558034,
        708728688,
        417173748,
        65294196,
        182203194,
        352649442,
        311332056,
        58712400,
        89500212,
        104878176,
        27657868,
        109201944,
        34312476,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        43400268,
        44889516,
        74838492,
        84953700,
        90888228,
        86451948,
        73936116,
        53784972,
        36227520,
        6701688,
        0,
        43714404,
        167525304,
        256735008,
        367916184,
        421811808,
        428923080,
        381868344,
        287722248,
        190516284,
        53836128,
        2233896,
        98310948,
        362290932,
        601769496,
        836221908,
        929754792,
        883348908,
        693278952,
        457399116,
        146483508,
        11812032,
        170913612,
        589274856,
        1002060288,
        1338834084,
        1403528040,
        1182505392,
        802502256,
        278970948,
        28134684,
        240127896,
        781775164,
        1315525224,
        1656892860,
        1552931180,
        1122378816,
        423941844,
        49367944,
        291040968,
        879210180,
        1420174716,
        1603925112,
        1289278440,
        539623716,
        70841412,
        312469764,
        852308244,
        1259201568,
        1216713804,
        588677148,
        87019896,
        292798428,
        681448112,
        882254496,
        525166188,
        90725732,
        266916192,
        501482376,
        442903908,
        88697304,
        143463756,
        164715084,
        49850004,
        181959168,
        62243752,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        31748364,
        30117348,
        47027664,
        50586156,
        50966280,
        45303804,
        34563888,
        23592564,
        6202476,
        0,
        30111732,
        111182556,
        150766416,
        202921212,
        217278132,
        205210152,
        163460616,
        112757916,
        37300032,
        2067492,
        65773704,
        222521682,
        324393192,
        417004512,
        425513580,
        360333954,
        254105112,
        93947052,
        8862732,
        110440590,
        339769434,
        503646120,
        608634300,
        562276950,
        417694410,
        168703044,
        19853040,
        150363648,
        424712172,
        614972700,
        669947460,
        542716860,
        241943328,
        33190872,
        177218340,
        449853324,
        606988188,
        574100664,
        291705756,
        45648000,
        180484032,
        391666026,
        472073616,
        286688892,
        52570812,
        176418774,
        310336002,
        269047692,
        56011152,
        103972440,
        111493164,
        35991360,
        138563988,
        47867292,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13831368,
        12262440,
        17972892,
        18222900,
        17111040,
        13636368,
        9501660,
        3149652,
        0,
        12799800,
        44475120,
        54638548,
        68623344,
        68044140,
        57554000,
        41352300,
        15695568,
        1049884,
        27375384,
        83380644,
        108438516,
        127584780,
        115981200,
        87310044,
        36782004,
        3938436,
        44651928,
        119520972,
        155820000,
        165421200,
        133849560,
        62264388,
        8360352,
        59202180,
        140098740,
        173755800,
        161284140,
        84792840,
        13404780,
        66370320,
        133047408,
        149954940,
        92427192,
        17373900,
        70080600,
        112993980,
        96425748,
        20361564,
        45435024,
        43871604,
        14756216,
        63841308,
        21045972,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4128240,
        3442716,
        4722840,
        4463520,
        3772080,
        2695140,
        1061256,
        0,
        3849048,
        12245704,
        13807632,
        15978420,
        14220620,
        10718508,
        4607244,
        353752,
        8071728,
        21505122,
        25187160,
        26275290,
        21063960,
        10070508,
        1204812,
        12834390,
        28784490,
        32988270,
        30079290,
        16159560,
        2439480,
        16226940,
        30206670,
        32033340,
        19923420,
        3687180,
        18762090,
        27602190,
        23285676,
        4840560,
        13432368,
        11559504,
        3948552,
        19955208,
        6060152,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        910656,
        712800,
        906804,
        774828,
        578844,
        261828,
        0,
        880992,
        2483856,
        2580948,
        2665848,
        2096640,
        1017720,
        87276,
        1812864,
        4059912,
        4275936,
        3843012,
        2089704,
        275652,
        2754060,
        4858416,
        4852872,
        3036732,
        524124,
        3576096,
        4842228,
        4042944,
        798240,
        2855928,
        2207532,
        740592,
        4516260,
        1234380,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        155112,
        112764,
        129888,
        97020,
        50232,
        0,
        160776,
        385056,
        366592,
        326196,
        178092,
        16744,
        318072,
        562878,
        523224,
        330852,
        48708,
        494418,
        630054,
        518292,
        92736,
        450504,
        320136,
        100736,
        769272,
        185808,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        20856,
        13752,
        13716,
        7644,
        0,
        23688,
        45424,
        38364,
        24768,
        2548,
        47976,
        60948,
        48468,
        7308,
        53040,
        36156,
        9960,
        100452,
        21068,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2232,
        1260,
        1008,
        0,
        3060,
        4200,
        3132,
        336,
        4476,
        3216,
        684,
        10032,
        1788,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        180,
        84,
        0,
        252,
        216,
        28,
        732,
        108,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        36,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          1
        ],
        [
          3,
          1,
          3
        ],
        [
          4,
          4,
          4
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        5045040,
        32590656,
        63698544,
        105489888,
        145393440,
        174461472,
        186432976,
        175966752,
        161851968,
        98203040,
        128162112,
        0,
        59423728,
        0,
        5022360,
        81967032,
        254829492,
        497485548,
        779117988,
        1010957052,
        1126279692,
        1098264372,
        926951028,
        738218268,
        373813392,
        385067280,
        0,
        0,
        34654056,
        243468702,
        675487008,
        1299712368,
        1933696560,
        2338651068,
        2368846704,
        2035416768,
        1452550728,
        906504630,
        373813392,
        128162112,
        0,
        50721012,
        395257320,
        1155429072,
        2199531888,
        3129023868,
        3532581012,
        3252841560,
        2452105592,
        1452550728,
        738218268,
        98203040,
        0,
        77256396,
        574810200,
        1625190408,
        2947916448,
        3913981728,
        4028957736,
        3252841560,
        2035416768,
        926951028,
        161851968,
        0,
        96643692,
        696688992,
        1893033108,
        3222456648,
        3913981728,
        3532581012,
        2368846704,
        1098264372,
        175966752,
        0,
        107809236,
        742132404,
        1893033108,
        2947916448,
        3129023868,
        2338651068,
        1126279692,
        186432976,
        0,
        107809236,
        696688992,
        1625190408,
        2199531888,
        1933696560,
        1010957052,
        174461472,
        0,
        96643692,
        574810200,
        1155429072,
        1299712368,
        779117988,
        145393440,
        0,
        77256396,
        395257320,
        675487008,
        497485548,
        105489888,
        0,
        50721012,
        243468702,
        254829492,
        63698544,
        0,
        34654056,
        81967032,
        32590656,
        0,
        5022360,
        5045040,
        0,
        0,
        0,
        0,
        0,
        16970688,
        72628416,
        137412960,
        210633696,
        273591936,
        313938208,
        318848736,
        310458240,
        210974336,
        273730656,
        0,
        167513440,
        0,
        16905168,
        154083312,
        443581020,
        794734344,
        1148911836,
        1397324160,
        1476444492,
        1348052520,
        1143942804,
        633740256,
        649554072,
        0,
        0,
        65484432,
        413468676,
        1043292132,
        1798896132,
        2449296036,
        2753851788,
        2617743276,
        2069003532,
        1425276252,
        633740256,
        273730656,
        0,
        97574508,
        624944556,
        1598670252,
        2695354404,
        3489464376,
        3630513348,
        3084493436,
        2069003532,
        1143942804,
        210974336,
        0,
        134937288,
        835377156,
        2052657900,
        3277488240,
        3919546560,
        3630513348,
        2617743276,
        1348052520,
        310458240,
        0,
        159476292,
        948781980,
        2214681552,
        3277488240,
        3489464376,
        2753851788,
        1476444492,
        318848736,
        0,
        168322896,
        948781980,
        2052657900,
        2695354404,
        2449296036,
        1397324160,
        313938208,
        0,
        159476292,
        835377156,
        1598670252,
        1798896132,
        1148911836,
        273591936,
        0,
        134937288,
        624944556,
        1043292132,
        794734344,
        210633696,
        0,
        97574508,
        413468676,
        443581020,
        137412960,
        0,
        65484432,
        154083312,
        72628416,
        0,
        16905168,
        16970688,
        0,
        0,
        0,
        0,
        0,
        19487664,
        64670688,
        117811890,
        172321200,
        215994480,
        237052032,
        246113028,
        183281520,
        246450480,
        0,
        187682298,
        0,
        19531764,
        125653464,
        327257964,
        550420140,
        750211344,
        866892744,
        857915484,
        780009084,
        471582900,
        497335224,
        0,
        0,
        53011656,
        298572372,
        689372028,
        1101144420,
        1397854980,
        1473513516,
        1284180612,
        975257388,
        471582900,
        246450480,
        0,
        78797304,
        428341032,
        978119964,
        1502908740,
        1787535000,
        1707234744,
        1284180612,
        780009084,
        183281520,
        0,
        101784096,
        535332924,
        1162020348,
        1667371380,
        1787535000,
        1473513516,
        857915484,
        246113028,
        0,
        114394284,
        572012928,
        1162020348,
        1502908740,
        1397854980,
        866892744,
        237052032,
        0,
        114394284,
        535332924,
        978119964,
        1101144420,
        750211344,
        215994480,
        0,
        101784096,
        428341032,
        689372028,
        550420140,
        172321200,
        0,
        78797304,
        298572372,
        327257964,
        117811890,
        0,
        53011656,
        125653464,
        64670688,
        0,
        19531764,
        19487664,
        0,
        0,
        0,
        0,
        0,
        11887584,
        33630072,
        59177664,
        83723080,
        100884960,
        112874904,
        91656192,
        129814104,
        0,
        120101840,
        0,
        11982336,
        60981216,
        144824784,
        230373192,
        298394340,
        323337696,
        317023656,
        208778904,
        230799492,
        0,
        0,
        25524168,
        128969052,
        274666164,
        410407824,
        488622120,
        472004028,
        395469252,
        208778904,
        129814104,
        0,
        37360428,
        176265036,
        363849672,
        513127560,
        558980660,
        472004028,
        317023656,
        91656192,
        0,
        45495336,
        206563224,
        399587160,
        513127560,
        488622120,
        323337696,
        112874904,
        0,
        48551880,
        206563224,
        363849672,
        410407824,
        298394340,
        100884960,
        0,
        45495336,
        176265036,
        274666164,
        230373192,
        83723080,
        0,
        37360428,
        128969052,
        144824784,
        59177664,
        0,
        25524168,
        60981216,
        33630072,
        0,
        11982336,
        11887584,
        0,
        0,
        0,
        0,
        0,
        4734387,
        11996568,
        20497960,
        27905520,
        34224750,
        30405432,
        45836208,
        0,
        50917415,
        0,
        4744068,
        20270208,
        44309340,
        66888840,
        81208200,
        86858388,
        62434248,
        73096020,
        0,
        0,
        8421108,
        38418228,
        75763008,
        106235760,
        115893300,
        107997228,
        62434248,
        45836208,
        0,
        12007008,
        49820832,
        93315240,
        120368480,
        115893300,
        86858388,
        30405432,
        0,
        13786680,
        54435570,
        93315240,
        106235760,
        81208200,
        34224750,
        0,
        13786680,
        49820832,
        75763008,
        66888840,
        27905520,
        0,
        12007008,
        38418228,
        44309340,
        20497960,
        0,
        8421108,
        20270208,
        11996568,
        0,
        4744068,
        4734387,
        0,
        0,
        0,
        0,
        0,
        1373040,
        3211404,
        5288928,
        7307532,
        7189200,
        11663748,
        0,
        15485124,
        0,
        1343670,
        4988916,
        10117818,
        14287632,
        17051022,
        13490388,
        16877178,
        0,
        0,
        2055204,
        8506368,
        15575112,
        20010732,
        21145680,
        13490388,
        11663748,
        0,
        2825838,
        10357740,
        17562648,
        20010732,
        17051022,
        7189200,
        0,
        3021024,
        10357740,
        15575112,
        14287632,
        7307532,
        0,
        2825838,
        8506368,
        10117818,
        5288928,
        0,
        2055204,
        4988916,
        3211404,
        0,
        1343670,
        1373040,
        0,
        0,
        0,
        0,
        0,
        310212,
        675024,
        1126620,
        1255744,
        2229204,
        0,
        3548300,
        0,
        289176,
        954888,
        1779900,
        2458716,
        2183904,
        2955312,
        0,
        0,
        388428,
        1466664,
        2438268,
        3045108,
        2183904,
        2229204,
        0,
        505392,
        1643544,
        2438268,
        2458716,
        1255744,
        0,
        505392,
        1466664,
        1779900,
        1126620,
        0,
        388428,
        954888,
        675024,
        0,
        289176,
        310212,
        0,
        0,
        0,
        0,
        0,
        56448,
        121212,
        163840,
        326400,
        0,
        632324,
        0,
        49146,
        144696,
        259596,
        268080,
        400806,
        0,
        0,
        57984,
        198108,
        317772,
        268080,
        326400,
        0,
        71856,
        198108,
        259596,
        163840,
        0,
        57984,
        144696,
        121212,
        0,
        49146,
        56448,
        0,
        0,
        0,
        0,
        0,
        8946,
        15288,
        36696,
        0,
        89310,
        0,
        6684,
        18504,
        24696,
        42228,
        0,
        0,
        7092,
        22878,
        24696,
        36696,
        0,
        7092,
        18504,
        15288,
        0,
        6684,
        8946,
        0,
        0,
        0,
        0,
        0,
        1008,
        3012,
        0,
        10060,
        0,
        762,
        1572,
        3390,
        0,
        0,
        612,
        1572,
        3012,
        0,
        762,
        1008,
        0,
        0,
        0,
        0,
        0,
        180,
        0,
        898,
        0,
        60,
        192,
        0,
        0,
        60,
        180,
        0,
        0,
        0,
        0,
        0,
        0,
        60,
        0,
        6,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          1
        ],
        [
          3,
          1,
          4
        ],
        [
          4,
          4,
          3
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        0,
        2522520,
        8888568,
        19518132,
        32105952,
        44278744,
        53107296,
        56695968,
        51397952,
        47170992,
        17894664,
        27076876,
        0,
        0,
        0,
        19314288,
        73603464,
        177833616,
        308344644,
        439967884,
        540329332,
        580503612,
        553412156,
        430349684,
        336126324,
        88559044,
        119861008,
        0,
        14167008,
        98925372,
        365190192,
        751110696,
        1174787640,
        1519840740,
        1681485528,
        1596412092,
        1280830056,
        787319760,
        382142712,
        81490476,
        0,
        30285864,
        252404676,
        830949480,
        1572969624,
        2280095880,
        2713826160,
        2710488056,
        2232561480,
        1437605424,
        614498540,
        202378176,
        0,
        53965296,
        407961192,
        1251546432,
        2214063510,
        2986916712,
        3251259086,
        2865064712,
        1935089682,
        896108720,
        238220402,
        0,
        72638832,
        528330972,
        1518390792,
        2499315792,
        3095275632,
        2990658984,
        2192877996,
        1073847228,
        289629564,
        0,
        85245264,
        587241756,
        1571719968,
        2373419346,
        2618658984,
        2136924108,
        1133536792,
        307096902,
        0,
        88768584,
        575487636,
        1417555392,
        1904964216,
        1801667040,
        1054589548,
        296742640,
        0,
        83326344,
        501683316,
        1103657400,
        1286601954,
        859953660,
        258064626,
        0,
        70073856,
        379349892,
        743907312,
        595772880,
        199129932,
        0,
        51940512,
        258877272,
        336184512,
        131388054,
        0,
        34366944,
        99003288,
        70390584,
        0,
        10513656,
        15963444,
        0,
        0,
        0,
        0,
        0,
        0,
        6701688,
        19124712,
        38466228,
        60065172,
        79063884,
        90802668,
        89057772,
        85445388,
        42185052,
        59710284,
        0,
        0,
        0,
        41734224,
        128520072,
        280051188,
        458010204,
        622173480,
        723728388,
        739339032,
        618092868,
        528040824,
        165847380,
        230792964,
        0,
        28283688,
        170199036,
        514398384,
        982874940,
        1453340124,
        1775098680,
        1829076096,
        1585107564,
        1082137380,
        590018244,
        161387592,
        0,
        50964012,
        358193592,
        1022186232,
        1817246826,
        2480763156,
        2750121342,
        2482942752,
        1788841542,
        871871976,
        345750426,
        0,
        84220368,
        543250716,
        1457001000,
        2403559752,
        3004807020,
        2954824248,
        2244769956,
        1185217740,
        388833312,
        0,
        108548916,
        672194160,
        1685279124,
        2550570702,
        2842813728,
        2374131228,
        1333965744,
        443684526,
        0,
        122768568,
        716491116,
        1655355672,
        2235231468,
        2136272844,
        1316901348,
        444449376,
        0,
        123245508,
        668684856,
        1385536464,
        1616957910,
        1131701544,
        403209942,
        0,
        109788672,
        540058212,
        984436272,
        826814376,
        324747216,
        0,
        87169068,
        381516336,
        490405500,
        225113022,
        0,
        57043536,
        169865880,
        125239176,
        0,
        25783728,
        38882592,
        0,
        0,
        0,
        0,
        0,
        0,
        6202476,
        16092828,
        30330480,
        45091404,
        56960040,
        61043796,
        62512848,
        36201540,
        51326124,
        0,
        0,
        0,
        34758072,
        95351484,
        192076488,
        296934240,
        382068612,
        425357652,
        385515504,
        361798008,
        124797900,
        195749592,
        0,
        22536216,
        122792328,
        325431576,
        579205836,
        804758472,
        918618276,
        872672088,
        661935636,
        401892816,
        136891092,
        0,
        37343952,
        230261904,
        583486236,
        965959920,
        1226887440,
        1239184512,
        1003538604,
        554340096,
        262661400,
        0,
        58369860,
        329650326,
        783623076,
        1189773900,
        1349583900,
        1168229250,
        705217836,
        281334636,
        0,
        72255384,
        388379160,
        854539956,
        1163063808,
        1136907000,
        741962028,
        300622080,
        0,
        78544260,
        392732802,
        779485104,
        917856828,
        675857820,
        281374362,
        0,
        74691216,
        341121888,
        591762756,
        520941096,
        234730992,
        0,
        63414972,
        253023354,
        325608696,
        168966000,
        0,
        42224040,
        128725056,
        97478496,
        0,
        24428484,
        36236070,
        0,
        0,
        0,
        0,
        0,
        0,
        3149652,
        7719688,
        13832544,
        19742100,
        23405220,
        25894272,
        17029128,
        24873284,
        0,
        0,
        0,
        16746804,
        42205096,
        79699600,
        116358492,
        143557200,
        141995664,
        147402576,
        53949260,
        99822332,
        0,
        10524528,
        52761060,
        126221364,
        209583912,
        271973280,
        287294988,
        243133020,
        163659384,
        68819952,
        0,
        16517016,
        90966702,
        207267288,
        317672240,
        368304480,
        338609526,
        211973472,
        119973468,
        0,
        24566040,
        122906280,
        260280140,
        358183040,
        361032360,
        251577540,
        121609440,
        0,
        29136900,
        136704810,
        262945152,
        314853648,
        244377744,
        120732870,
        0,
        29900880,
        128723604,
        216422076,
        200078560,
        103732512,
        0,
        27204048,
        101508690,
        132271984,
        77308192,
        0,
        18802056,
        58422432,
        46175328,
        0,
        13081140,
        19348770,
        0,
        0,
        0,
        0,
        0,
        0,
        1061256,
        2491524,
        4284360,
        5757000,
        6987600,
        5157156,
        7878864,
        0,
        0,
        0,
        5520048,
        12936780,
        22971912,
        32158980,
        35152260,
        40741728,
        15482100,
        34775232,
        0,
        3358464,
        15646908,
        34221552,
        52925580,
        63563880,
        60650064,
        45118488,
        23401992,
        0,
        5041296,
        25110180,
        51715680,
        72245520,
        76955760,
        54816396,
        37235520,
        0,
        7140300,
        31833810,
        59803920,
        73373970,
        60089460,
        35367000,
        0,
        7981920,
        32936100,
        54462516,
        52644264,
        32136060,
        0,
        7855560,
        28025388,
        37102440,
        24703722,
        0,
        5715384,
        18078168,
        15279192,
        0,
        4607076,
        6987990,
        0,
        0,
        0,
        0,
        0,
        0,
        261828,
        593112,
        961908,
        1315548,
        1092816,
        1770132,
        0,
        0,
        0,
        1362648,
        2972040,
        5058264,
        6237876,
        8191056,
        3192732,
        8866536,
        0,
        793728,
        3466044,
        6961008,
        9947244,
        10918260,
        8999964,
        5767200,
        0,
        1141776,
        5195394,
        9580680,
        12375426,
        10168620,
        8363664,
        0,
        1518624,
        6092988,
        10029228,
        10083720,
        7324608,
        0,
        1632348,
        5710788,
        7639356,
        5953386,
        0,
        1270296,
        4094928,
        3804480,
        0,
        1161900,
        1866522,
        0,
        0,
        0,
        0,
        0,
        0,
        50232,
        107908,
        177312,
        169068,
        295736,
        0,
        0,
        0,
        265104,
        548908,
        817432,
        1241736,
        496220,
        1725584,
        0,
        145872,
        601524,
        1102536,
        1455540,
        1346856,
        1071768,
        0,
        198288,
        831288,
        1401708,
        1388824,
        1403544,
        0,
        253692,
        890634,
        1195540,
        1107268,
        0,
        214104,
        706440,
        748584,
        0,
        220932,
        389046,
        0,
        0,
        0,
        0,
        0,
        0,
        7644,
        16632,
        19320,
        37596,
        0,
        0,
        0,
        43008,
        76536,
        143952,
        59700,
        262968,
        0,
        21264,
        83532,
        141204,
        153264,
        153168,
        0,
        28008,
        109026,
        138504,
        178020,
        0,
        27960,
        94944,
        117504,
        0,
        32556,
        65730,
        0,
        0,
        0,
        0,
        0,
        0,
        1008,
        1572,
        3636,
        0,
        0,
        0,
        5376,
        12204,
        5640,
        31728,
        0,
        2592,
        9720,
        13056,
        16908,
        0,
        2664,
        9648,
        16272,
        0,
        3780,
        9030,
        0,
        0,
        0,
        0,
        0,
        0,
        84,
        256,
        0,
        0,
        0,
        792,
        400,
        3028,
        0,
        216,
        792,
        1368,
        0,
        324,
        1110,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        24,
        216,
        0,
        24,
        84,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          1
        ],
        [
          3,
          4,
          3
        ],
        [
          4,
          1,
          4
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        0,
        14269248,
        40439448,
        81438024,
        126000456,
        164496906,
        188255263,
        190125084,
        181706499,
        123726866,
        148948701,
        0,
        82619761,
        0,
        0,
        42373620,
        149736780,
        361480740,
        620366064,
        855531798,
        998575212,
        1014234510,
        892304760,
        725401374,
        390120288,
        364913862,
        0,
        0,
        18469608,
        137430252,
        464799204,
        1000369854,
        1561773372,
        1951106406,
        2036122368,
        1809248979,
        1350633144,
        876918792,
        390120288,
        148948701,
        0,
        27787716,
        245873592,
        818889048,
        1671196524,
        2445425304,
        2826530022,
        2681665122,
        2114908088,
        1350633144,
        725401374,
        123726866,
        0,
        45011340,
        361069272,
        1149211224,
        2206648650,
        3007671564,
        3182550060,
        2681665122,
        1809248979,
        892304760,
        181706499,
        0,
        56692116,
        440769492,
        1336776768,
        2401697376,
        3007671564,
        2826530022,
        2036122368,
        1014234510,
        190125084,
        0,
        63638388,
        470106360,
        1336776768,
        2206648650,
        2445425304,
        1951106406,
        998575212,
        188255263,
        0,
        63638388,
        440769492,
        1149211224,
        1671196524,
        1561773372,
        855531798,
        164496906,
        0,
        56692116,
        361069272,
        818889048,
        1000369854,
        620366064,
        126000456,
        0,
        45011340,
        245873592,
        464799204,
        361480740,
        81438024,
        0,
        27787716,
        137430252,
        149736780,
        40439448,
        0,
        18469608,
        42373620,
        14269248,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        28330848,
        71069136,
        132533028,
        195715656,
        247311025,
        272167320,
        279163431,
        207707168,
        263563671,
        0,
        187088077,
        0,
        0,
        71998092,
        231672264,
        498748488,
        800541492,
        1051162932,
        1177282632,
        1128838224,
        986954388,
        575329992,
        567070152,
        0,
        0,
        29258424,
        207270972,
        617805522,
        1203051264,
        1761032682,
        2087316900,
        2070596037,
        1707255552,
        1214611344,
        575329992,
        263563671,
        0,
        42203160,
        340306560,
        990555792,
        1833446688,
        2506606308,
        2724378960,
        2414578880,
        1707255552,
        986954388,
        207707168,
        0,
        64179360,
        466926912,
        1292169054,
        2236210536,
        2810727300,
        2724378960,
        2070596037,
        1128838224,
        279163431,
        0,
        77226984,
        537110712,
        1400532336,
        2236210536,
        2506606308,
        2087316900,
        1177282632,
        272167320,
        0,
        82311120,
        537110712,
        1292169054,
        1833446688,
        1761032682,
        1051162932,
        247311025,
        0,
        77226984,
        466926912,
        990555792,
        1203051264,
        800541492,
        195715656,
        0,
        64179360,
        340306560,
        617805522,
        498748488,
        132533028,
        0,
        42203160,
        207270972,
        231672264,
        71069136,
        0,
        29258424,
        71998092,
        28330848,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        22353120,
        53031216,
        94509036,
        135236970,
        164806860,
        184213215,
        150642216,
        204995736,
        0,
        181017495,
        0,
        0,
        52647948,
        157256580,
        313904484,
        477119052,
        599012610,
        633319668,
        603204840,
        385417884,
        405070902,
        0,
        0,
        20480256,
        136904544,
        371616456,
        670392894,
        924325956,
        1036246146,
        952827204,
        749393136,
        385417884,
        204995736,
        0,
        28679940,
        210409164,
        549920160,
        936725316,
        1192852080,
        1203149880,
        952827204,
        603204840,
        150642216,
        0,
        41051556,
        270198288,
        664769220,
        1045108980,
        1192852080,
        1036246146,
        633319668,
        184213215,
        0,
        46890360,
        291288240,
        664769220,
        936725316,
        924325956,
        599012610,
        164806860,
        0,
        46890360,
        270198288,
        549920160,
        670392894,
        477119052,
        135236970,
        0,
        41051556,
        210409164,
        371616456,
        313904484,
        94509036,
        0,
        28679940,
        136904544,
        157256580,
        53031216,
        0,
        20480256,
        52647948,
        22353120,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        10447500,
        23960016,
        41414110,
        57280800,
        70854795,
        63995880,
        94321656,
        0,
        102733235,
        0,
        0,
        23324328,
        65219484,
        122567352,
        177426240,
        209928000,
        219853428,
        154734864,
        175416192,
        0,
        0,
        8569104,
        54759960,
        137680014,
        232164216,
        301187310,
        312168144,
        272661000,
        154734864,
        94321656,
        0,
        11661624,
        79409448,
        188885220,
        296586960,
        348308360,
        312168144,
        219853428,
        63995880,
        0,
        15739920,
        95139000,
        209820300,
        296586960,
        301187310,
        209928000,
        70854795,
        0,
        16899600,
        95139000,
        188885220,
        232164216,
        177426240,
        57280800,
        0,
        15739920,
        79409448,
        137680014,
        122567352,
        41414110,
        0,
        11661624,
        54759960,
        65219484,
        23960016,
        0,
        8569104,
        23324328,
        10447500,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3397536,
        7614880,
        12742320,
        17885610,
        18038010,
        29045781,
        0,
        38904245,
        0,
        0,
        7207512,
        18936492,
        33746100,
        45917640,
        53641050,
        41784432,
        51414402,
        0,
        0,
        2449008,
        15163272,
        35607996,
        56206770,
        67286820,
        65963898,
        41784432,
        29045781,
        0,
        3221460,
        20753460,
        45081960,
        64880180,
        67286820,
        53641050,
        18038010,
        0,
        4071060,
        22947960,
        45081960,
        56206770,
        45917640,
        17885610,
        0,
        4071060,
        20753460,
        35607996,
        33746100,
        12742320,
        0,
        3221460,
        15163272,
        18936492,
        7614880,
        0,
        2449008,
        7207512,
        3397536,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        838992,
        1831536,
        3109626,
        3582744,
        6389679,
        0,
        10535133,
        0,
        0,
        1674720,
        4144620,
        6920280,
        9265716,
        8079852,
        10873188,
        0,
        0,
        513792,
        3117168,
        6855726,
        9978336,
        11244438,
        8079852,
        6389679,
        0,
        644904,
        3989808,
        7908792,
        9978336,
        9265716,
        3582744,
        0,
        756000,
        3989808,
        6855726,
        6920280,
        3109626,
        0,
        644904,
        3117168,
        4144620,
        1831536,
        0,
        513792,
        1674720,
        838992,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        164640,
        365904,
        512572,
        1037934,
        0,
        2131661,
        0,
        0,
        306648,
        705036,
        1154652,
        1155228,
        1724958,
        0,
        0,
        82176,
        492768,
        1008768,
        1370826,
        1155228,
        1037934,
        0,
        97020,
        584820,
        1008768,
        1154652,
        512572,
        0,
        97020,
        492768,
        705036,
        365904,
        0,
        82176,
        306648,
        164640,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        27720,
        51184,
        125394,
        0,
        331205,
        0,
        0,
        44952,
        100500,
        122856,
        209208,
        0,
        0,
        10224,
        61416,
        116514,
        122856,
        125394,
        0,
        10440,
        61416,
        100500,
        51184,
        0,
        10224,
        44952,
        27720,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3360,
        10824,
        0,
        39990,
        0,
        0,
        5652,
        9336,
        19368,
        0,
        0,
        936,
        5580,
        9336,
        10824,
        0,
        936,
        5652,
        3360,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        624,
        0,
        3730,
        0,
        0,
        468,
        1308,
        0,
        0,
        72,
        468,
        624,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        256,
        0,
        0,
        60,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          1
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          1,
          3
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        15963444,
        70390584,
        131388054,
        199129932,
        258064626,
        296742640,
        307096902,
        289629564,
        238220402,
        202378176,
        81490476,
        119861008,
        0,
        0,
        10513656,
        99003288,
        336184512,
        595772880,
        859953660,
        1054589548,
        1133536792,
        1073847228,
        896108720,
        614498540,
        382142712,
        88559044,
        27076876,
        0,
        34366944,
        258877272,
        743907312,
        1286601954,
        1801667040,
        2136924108,
        2192877996,
        1935089682,
        1437605424,
        787319760,
        336126324,
        17894664,
        0,
        51940512,
        379349892,
        1103657400,
        1904964216,
        2618658984,
        2990658984,
        2865064712,
        2232561480,
        1280830056,
        430349684,
        47170992,
        0,
        70073856,
        501683316,
        1417555392,
        2373419346,
        3095275632,
        3251259086,
        2710488056,
        1596412092,
        553412156,
        51397952,
        0,
        83326344,
        575487636,
        1571719968,
        2499315792,
        2986916712,
        2713826160,
        1681485528,
        580503612,
        56695968,
        0,
        88768584,
        587241756,
        1518390792,
        2214063510,
        2280095880,
        1519840740,
        540329332,
        53107296,
        0,
        85245264,
        528330972,
        1251546432,
        1572969624,
        1174787640,
        439967884,
        44278744,
        0,
        72638832,
        407961192,
        830949480,
        751110696,
        308344644,
        32105952,
        0,
        53965296,
        252404676,
        365190192,
        177833616,
        19518132,
        0,
        30285864,
        98925372,
        73603464,
        8888568,
        0,
        14167008,
        19314288,
        2522520,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        38882592,
        125239176,
        225113022,
        324747216,
        403209942,
        444449376,
        443684526,
        388833312,
        345750426,
        161387592,
        230792964,
        0,
        0,
        25783728,
        169865880,
        490405500,
        826814376,
        1131701544,
        1316901348,
        1333965744,
        1185217740,
        871871976,
        590018244,
        165847380,
        59710284,
        0,
        57043536,
        381516336,
        984436272,
        1616957910,
        2136272844,
        2374131228,
        2244769956,
        1788841542,
        1082137380,
        528040824,
        42185052,
        0,
        87169068,
        540058212,
        1385536464,
        2235231468,
        2842813728,
        2954824248,
        2482942752,
        1585107564,
        618092868,
        85445388,
        0,
        109788672,
        668684856,
        1655355672,
        2550570702,
        3004807020,
        2750121342,
        1829076096,
        739339032,
        89057772,
        0,
        123245508,
        716491116,
        1685279124,
        2403559752,
        2480763156,
        1775098680,
        723728388,
        90802668,
        0,
        122768568,
        672194160,
        1457001000,
        1817246826,
        1453340124,
        622173480,
        79063884,
        0,
        108548916,
        543250716,
        1022186232,
        982874940,
        458010204,
        60065172,
        0,
        84220368,
        358193592,
        514398384,
        280051188,
        38466228,
        0,
        50964012,
        170199036,
        128520072,
        19124712,
        0,
        28283688,
        41734224,
        6701688,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        36236070,
        97478496,
        168966000,
        234730992,
        281374362,
        300622080,
        281334636,
        262661400,
        136891092,
        195749592,
        0,
        0,
        24428484,
        128725056,
        325608696,
        520941096,
        675857820,
        741962028,
        705217836,
        554340096,
        401892816,
        124797900,
        51326124,
        0,
        42224040,
        253023354,
        591762756,
        917856828,
        1136907000,
        1168229250,
        1003538604,
        661935636,
        361798008,
        36201540,
        0,
        63414972,
        341121888,
        779485104,
        1163063808,
        1349583900,
        1239184512,
        872672088,
        385515504,
        62512848,
        0,
        74691216,
        392732802,
        854539956,
        1189773900,
        1226887440,
        918618276,
        425357652,
        61043796,
        0,
        78544260,
        388379160,
        783623076,
        965959920,
        804758472,
        382068612,
        56960040,
        0,
        72255384,
        329650326,
        583486236,
        579205836,
        296934240,
        45091404,
        0,
        58369860,
        230261904,
        325431576,
        192076488,
        30330480,
        0,
        37343952,
        122792328,
        95351484,
        16092828,
        0,
        22536216,
        34758072,
        6202476,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19348770,
        46175328,
        77308192,
        103732512,
        120732870,
        121609440,
        119973468,
        68819952,
        99822332,
        0,
        0,
        13081140,
        58422432,
        132271984,
        200078560,
        244377744,
        251577540,
        211973472,
        163659384,
        53949260,
        24873284,
        0,
        18802056,
        101508690,
        216422076,
        314853648,
        361032360,
        338609526,
        243133020,
        147402576,
        17029128,
        0,
        27204048,
        128723604,
        262945152,
        358183040,
        368304480,
        287294988,
        141995664,
        25894272,
        0,
        29900880,
        136704810,
        260280140,
        317672240,
        271973280,
        143557200,
        23405220,
        0,
        29136900,
        122906280,
        207267288,
        209583912,
        116358492,
        19742100,
        0,
        24566040,
        90966702,
        126221364,
        79699600,
        13832544,
        0,
        16517016,
        52761060,
        42205096,
        7719688,
        0,
        10524528,
        16746804,
        3149652,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6987990,
        15279192,
        24703722,
        32136060,
        35367000,
        37235520,
        23401992,
        34775232,
        0,
        0,
        4607076,
        18078168,
        37102440,
        52644264,
        60089460,
        54816396,
        45118488,
        15482100,
        7878864,
        0,
        5715384,
        28025388,
        54462516,
        73373970,
        76955760,
        60650064,
        40741728,
        5157156,
        0,
        7855560,
        32936100,
        59803920,
        72245520,
        63563880,
        35152260,
        6987600,
        0,
        7981920,
        31833810,
        51715680,
        52925580,
        32158980,
        5757000,
        0,
        7140300,
        25110180,
        34221552,
        22971912,
        4284360,
        0,
        5041296,
        15646908,
        12936780,
        2491524,
        0,
        3358464,
        5520048,
        1061256,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1866522,
        3804480,
        5953386,
        7324608,
        8363664,
        5767200,
        8866536,
        0,
        0,
        1161900,
        4094928,
        7639356,
        10083720,
        10168620,
        8999964,
        3192732,
        1770132,
        0,
        1270296,
        5710788,
        10029228,
        12375426,
        10918260,
        8191056,
        1092816,
        0,
        1632348,
        6092988,
        9580680,
        9947244,
        6237876,
        1315548,
        0,
        1518624,
        5195394,
        6961008,
        5058264,
        961908,
        0,
        1141776,
        3466044,
        2972040,
        593112,
        0,
        793728,
        1362648,
        261828,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        389046,
        748584,
        1107268,
        1403544,
        1071768,
        1725584,
        0,
        0,
        220932,
        706440,
        1195540,
        1388824,
        1346856,
        496220,
        295736,
        0,
        214104,
        890634,
        1401708,
        1455540,
        1241736,
        169068,
        0,
        253692,
        831288,
        1102536,
        817432,
        177312,
        0,
        198288,
        601524,
        548908,
        107908,
        0,
        145872,
        265104,
        50232,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        65730,
        117504,
        178020,
        153168,
        262968,
        0,
        0,
        32556,
        94944,
        138504,
        153264,
        59700,
        37596,
        0,
        27960,
        109026,
        141204,
        143952,
        19320,
        0,
        28008,
        83532,
        76536,
        16632,
        0,
        21264,
        43008,
        7644,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9030,
        16272,
        16908,
        31728,
        0,
        0,
        3780,
        9648,
        13056,
        5640,
        3636,
        0,
        2664,
        9720,
        12204,
        1572,
        0,
        2592,
        5376,
        1008,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1110,
        1368,
        3028,
        0,
        0,
        324,
        792,
        400,
        256,
        0,
        216,
        792,
        84,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        84,
        216,
        0,
        0,
        24,
        24,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          3
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          4,
          4
        ]
      ],
      "weight": 7,
      "coefficients": [
        59423728,
        0,
        128162112,
        98203040,
        161851968,
        175966752,
        186432976,
        174461472,
        145393440,
        105489888,
        63698544,
        32590656,
        5045040,
        0,
        0,
        0,
        385067280,
        373813392,
        738218268,
        926951028,
        1098264372,
        1126279692,
        1010957052,
        779117988,
        497485548,
        254829492,
        81967032,
        5022360,
        0,
        128162112,
        373813392,
        906504630,
        1452550728,
        2035416768,
        2368846704,
        2338651068,
        1933696560,
        1299712368,
        675487008,
        243468702,
        34654056,
        0,
        98203040,
        738218268,
        1452550728,
        2452105592,
        3252841560,
        3532581012,
        3129023868,
        2199531888,
        1155429072,
        395257320,
        50721012,
        0,
        161851968,
        926951028,
        2035416768,
        3252841560,
        4028957736,
        3913981728,
        2947916448,
        1625190408,
        574810200,
        77256396,
        0,
        175966752,
        1098264372,
        2368846704,
        3532581012,
        3913981728,
        3222456648,
        1893033108,
        696688992,
        96643692,
        0,
        186432976,
        1126279692,
        2338651068,
        3129023868,
        2947916448,
        1893033108,
        742132404,
        107809236,
        0,
        174461472,
        1010957052,
        1933696560,
        2199531888,
        1625190408,
        696688992,
        107809236,
        0,
        145393440,
        779117988,
        1299712368,
        1155429072,
        574810200,
        96643692,
        0,
        105489888,
        497485548,
        675487008,
        395257320,
        77256396,
        0,
        63698544,
        254829492,
        243468702,
        50721012,
        0,
        32590656,
        81967032,
        34654056,
        0,
        5045040,
        5022360,
        0,
        0,
        0,
        0,
        167513440,
        0,
        273730656,
        210974336,
        310458240,
        318848736,
        313938208,
        273591936,
        210633696,
        137412960,
        72628416,
        16970688,
        0,
        0,
        0,
        649554072,
        633740256,
        1143942804,
        1348052520,
        1476444492,
        1397324160,
        1148911836,
        794734344,
        443581020,
        154083312,
        16905168,
        0,
        273730656,
        633740256,
        1425276252,
        2069003532,
        2617743276,
        2753851788,
        2449296036,
        1798896132,
        1043292132,
        413468676,
        65484432,
        0,
        210974336,
        1143942804,
        2069003532,
        3084493436,
        3630513348,
        3489464376,
        2695354404,
        1598670252,
        624944556,
        97574508,
        0,
        310458240,
        1348052520,
        2617743276,
        3630513348,
        3919546560,
        3277488240,
        2052657900,
        835377156,
        134937288,
        0,
        318848736,
        1476444492,
        2753851788,
        3489464376,
        3277488240,
        2214681552,
        948781980,
        159476292,
        0,
        313938208,
        1397324160,
        2449296036,
        2695354404,
        2052657900,
        948781980,
        168322896,
        0,
        273591936,
        1148911836,
        1798896132,
        1598670252,
        835377156,
        159476292,
        0,
        210633696,
        794734344,
        1043292132,
        624944556,
        134937288,
        0,
        137412960,
        443581020,
        413468676,
        97574508,
        0,
        72628416,
        154083312,
        65484432,
        0,
        16970688,
        16905168,
        0,
        0,
        0,
        0,
        187682298,
        0,
        246450480,
        183281520,
        246113028,
        237052032,
        215994480,
        172321200,
        117811890,
        64670688,
        19487664,
        0,
        0,
        0,
        497335224,
        471582900,
        780009084,
        857915484,
        866892744,
        750211344,
        550420140,
        327257964,
        125653464,
        19531764,
        0,
        246450480,
        471582900,
        975257388,
        1284180612,
        1473513516,
        1397854980,
        1101144420,
        689372028,
        298572372,
        53011656,
        0,
        183281520,
        780009084,
        1284180612,
        1707234744,
        1787535000,
        1502908740,
        978119964,
        428341032,
        78797304,
        0,
        246113028,
        857915484,
        1473513516,
        1787535000,
        1667371380,
        1162020348,
        535332924,
        101784096,
        0,
        237052032,
        866892744,
        1397854980,
        1502908740,
        1162020348,
        572012928,
        114394284,
        0,
        215994480,
        750211344,
        1101144420,
        978119964,
        535332924,
        114394284,
        0,
        172321200,
        550420140,
        689372028,
        428341032,
        101784096,
        0,
        117811890,
        327257964,
        298572372,
        78797304,
        0,
        64670688,
        125653464,
        53011656,
        0,
        19487664,
        19531764,
        0,
        0,
        0,
        0,
        120101840,
        0,
        129814104,
        91656192,
        112874904,
        100884960,
        83723080,
        59177664,
        33630072,
        11887584,
        0,
        0,
        0,
        230799492,
        208778904,
        317023656,
        323337696,
        298394340,
        230373192,
        144824784,
        60981216,
        11982336,
        0,
        129814104,
        208778904,
        395469252,
        472004028,
        488622120,
        410407824,
        274666164,
        128969052,
        25524168,
        0,
        91656192,
        317023656,
        472004028,
        558980660,
        513127560,
        363849672,
        176265036,
        37360428,
        0,
        112874904,
        323337696,
        488622120,
        513127560,
        399587160,
        206563224,
        45495336,
        0,
        100884960,
        298394340,
        410407824,
        363849672,
        206563224,
        48551880,
        0,
        83723080,
        230373192,
        274666164,
        176265036,
        45495336,
        0,
        59177664,
        144824784,
        128969052,
        37360428,
        0,
        33630072,
        60981216,
        25524168,
        0,
        11887584,
        11982336,
        0,
        0,
        0,
        0,
        50917415,
        0,
        45836208,
        30405432,
        34224750,
        27905520,
        20497960,
        11996568,
        4734387,
        0,
        0,
        0,
        73096020,
        62434248,
        86858388,
        81208200,
        66888840,
        44309340,
        20270208,
        4744068,
        0,
        45836208,
        62434248,
        107997228,
        115893300,
        106235760,
        75763008,
        38418228,
        8421108,
        0,
        30405432,
        86858388,
        115893300,
        120368480,
        93315240,
        49820832,
        12007008,
        0,
        34224750,
        81208200,
        106235760,
        93315240,
        54435570,
        13786680,
        0,
        27905520,
        66888840,
        75763008,
        49820832,
        13786680,
        0,
        20497960,
        44309340,
        38418228,
        12007008,
        0,
        11996568,
        20270208,
        8421108,
        0,
        4734387,
        4744068,
        0,
        0,
        0,
        0,
        15485124,
        0,
        11663748,
        7189200,
        7307532,
        5288928,
        3211404,
        1373040,
        0,
        0,
        0,
        16877178,
        13490388,
        17051022,
        14287632,
        10117818,
        4988916,
        1343670,
        0,
        11663748,
        13490388,
        21145680,
        20010732,
        15575112,
        8506368,
        2055204,
        0,
        7189200,
        17051022,
        20010732,
        17562648,
        10357740,
        2825838,
        0,
        7307532,
        14287632,
        15575112,
        10357740,
        3021024,
        0,
        5288928,
        10117818,
        8506368,
        2825838,
        0,
        3211404,
        4988916,
        2055204,
        0,
        1373040,
        1343670,
        0,
        0,
        0,
        0,
        3548300,
        0,
        2229204,
        1255744,
        1126620,
        675024,
        310212,
        0,
        0,
        0,
        2955312,
        2183904,
        2458716,
        1779900,
        954888,
        289176,
        0,
        2229204,
        2183904,
        3045108,
        2438268,
        1466664,
        388428,
        0,
        1255744,
        2458716,
        2438268,
        1643544,
        505392,
        0,
        1126620,
        1779900,
        1466664,
        505392,
        0,
        675024,
        954888,
        388428,
        0,
        310212,
        289176,
        0,
        0,
        0,
        0,
        632324,
        0,
        326400,
        163840,
        121212,
        56448,
        0,
        0,
        0,
        400806,
        268080,
        259596,
        144696,
        49146,
        0,
        326400,
        268080,
        317772,
        198108,
        57984,
        0,
        163840,
        259596,
        198108,
        71856,
        0,
        121212,
        144696,
        57984,
        0,
        56448,
        49146,
        0,
        0,
        0,
        0,
        89310,
        0,
        36696,
        15288,
        8946,
        0,
        0,
        0,
        42228,
        24696,
        18504,
        6684,
        0,
        36696,
        24696,
        22878,
        7092,
        0,
        15288,
        18504,
        7092,
        0,
        8946,
        6684,
        0,
        0,
        0,
        0,
        10060,
        0,
        3012,
        1008,
        0,
        0,
        0,
        3390,
        1572,
        762,
        0,
        3012,
        1572,
        612,
        0,
        1008,
        762,
        0,
        0,
        0,
        0,
        898,
        0,
        180,
        0,
        0,
        0,
        192,
        60,
        0,
        180,
        60,
        0,
        0,
        0,
        0,
        60,
        0,
        0,
        0,
        0,
        6,
        0,
        0,
        0,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          3
        ],
        [
          3,
          1,
          4
        ],
        [
          4,
          4,
          1
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        0,
        1883116,
        4815792,
        8685480,
        12469664,
        15243120,
        16186416,
        14880952,
        11278080,
        6879684,
        0,
        0,
        0,
        0,
        0,
        23361816,
        60741252,
        114201660,
        170504532,
        216531900,
        239258796,
        230363892,
        189251100,
        124493052,
        51615840,
        0,
        0,
        0,
        35424936,
        176938740,
        363600588,
        593374152,
        799939104,
        930496200,
        941741520,
        820359528,
        590242152,
        311518164,
        84976884,
        0,
        7787272,
        124281684,
        453769188,
        836133956,
        1247768256,
        1550533404,
        1655108480,
        1512889188,
        1148248296,
        662077456,
        232308012,
        23361816,
        20103876,
        250844568,
        797048178,
        1349693460,
        1859813598,
        2123746284,
        2051288118,
        1639655748,
        1009474350,
        401583348,
        47444088,
        36046014,
        387872844,
        1109113044,
        1732399722,
        2196124614,
        2275705224,
        1935045228,
        1276099014,
        565929996,
        77242572,
        50990243,
        496034412,
        1292370351,
        1853804816,
        2138926095,
        1962742860,
        1397711297,
        686244000,
        103618854,
        61112088,
        544956924,
        1292153304,
        1683304848,
        1729946532,
        1347598092,
        734629572,
        121441344,
        63707187,
        521033844,
        1114728738,
        1290712056,
        1141737801,
        696737832,
        126212886,
        58041646,
        432949908,
        818709528,
        819116110,
        580450308,
        116000748,
        45982809,
        302329644,
        497834919,
        401853276,
        93173682,
        28861908,
        173695632,
        232799040,
        59179824,
        15726813,
        64137588,
        32068794,
        0,
        0,
        0,
        0,
        0,
        0,
        2548036,
        6377220,
        11212140,
        15501260,
        17836380,
        17211036,
        13346740,
        7869780,
        0,
        0,
        0,
        0,
        0,
        29888292,
        74342484,
        133979832,
        191010732,
        229020120,
        233959212,
        200929944,
        136077012,
        60406452,
        0,
        0,
        0,
        44488368,
        208620216,
        406680780,
        630120108,
        802028376,
        869585448,
        801352716,
        606353580,
        343283328,
        104235816,
        0,
        9962764,
        146825028,
        502272498,
        877272164,
        1236785106,
        1437217776,
        1407474938,
        1136209668,
        706622034,
        275282596,
        29888292,
        24658632,
        281981928,
        836015016,
        1337724348,
        1728283236,
        1819285092,
        1566604308,
        1046382816,
        462820128,
        60107136,
        42958911,
        417920928,
        1106548707,
        1620867204,
        1901338515,
        1768836876,
        1275090573,
        628663512,
        94898118,
        59087048,
        512646408,
        1224739056,
        1626386444,
        1693978692,
        1332415920,
        729089768,
        122613504,
        68391765,
        536945208,
        1154243886,
        1358160060,
        1208674023,
        737447016,
        136886970,
        67764864,
        483548088,
        919499208,
        926217624,
        651260976,
        133165392,
        57477697,
        363983328,
        603212391,
        479262808,
        112406106,
        38333376,
        226665768,
        300911712,
        75159888,
        22569183,
        89272068,
        44636034,
        0,
        0,
        0,
        0,
        0,
        0,
        1529400,
        3631608,
        6000000,
        7678320,
        7941240,
        6440280,
        3834768,
        0,
        0,
        0,
        0,
        0,
        17851392,
        42058980,
        71653140,
        95697000,
        105618600,
        96279732,
        68357700,
        33073920,
        0,
        0,
        0,
        26526384,
        116344656,
        214137888,
        312382512,
        370126080,
        366026064,
        294577776,
        179818128,
        60664032,
        0,
        5950464,
        82483164,
        263558544,
        433445724,
        571242132,
        609938244,
        530143464,
        356823684,
        153786804,
        17851392,
        14082264,
        150938376,
        416095842,
        622487412,
        742323900,
        699384624,
        509879826,
        250266012,
        35368032,
        23549928,
        213522048,
        521685324,
        705522960,
        745446528,
        593510868,
        326077728,
        53853264,
        30990495,
        248828940,
        542893272,
        649484880,
        584530875,
        358616580,
        66428910,
        33898140,
        245002764,
        471514056,
        480771648,
        339141972,
        69621720,
        31231014,
        200067984,
        334522224,
        265959924,
        62476092,
        22564284,
        135128376,
        179040312,
        44367192,
        14459643,
        56859468,
        28429734,
        0,
        0,
        0,
        0,
        0,
        0,
        540628,
        1201140,
        1824600,
        2089240,
        1811700,
        1116948,
        0,
        0,
        0,
        0,
        0,
        6622896,
        14606964,
        23239920,
        28514040,
        28126080,
        21257076,
        11299584,
        0,
        0,
        0,
        10002024,
        40907592,
        70504032,
        95720160,
        103602000,
        89919984,
        59487672,
        22342392,
        0,
        2207632,
        29315196,
        87294210,
        133740396,
        162231420,
        154346412,
        113253586,
        54094620,
        6622896,
        4985928,
        51003168,
        130283184,
        179432100,
        192230940,
        154661088,
        84632688,
        12831744,
        7932705,
        68325180,
        153272640,
        186292188,
        169733925,
        104748780,
        18712890,
        9829480,
        74685480,
        146778696,
        151662544,
        107970120,
        21758640,
        9975510,
        66609204,
        113170752,
        90938052,
        21120780,
        7856952,
        48789456,
        65516400,
        16081056,
        5452713,
        22059348,
        11029674,
        0,
        0,
        0,
        0,
        0,
        0,
        127480,
        260640,
        353400,
        338800,
        221760,
        0,
        0,
        0,
        0,
        0,
        1719984,
        3501900,
        5115780,
        5617380,
        4605660,
        2710944,
        0,
        0,
        0,
        2675088,
        10183176,
        16236960,
        20175960,
        19238400,
        13921128,
        5845656,
        0,
        573328,
        7384068,
        20425884,
        28702260,
        31144800,
        25225728,
        13442908,
        1719984,
        1229760,
        12130680,
        28566270,
        35244060,
        32482830,
        19997340,
        3227280,
        1837590,
        15211500,
        30887040,
        32327070,
        23215500,
        4450620,
        2108665,
        15033060,
        26189199,
        21331480,
        4808370,
        1831860,
        12014328,
        16545336,
        3985080,
        1378503,
        5858268,
        2929134,
        0,
        0,
        0,
        0,
        0,
        0,
        21324,
        38988,
        44220,
        31836,
        0,
        0,
        0,
        0,
        0,
        333144,
        614268,
        804600,
        735228,
        485640,
        0,
        0,
        0,
        538344,
        1903320,
        2760492,
        3034188,
        2436696,
        1152936,
        0,
        111048,
        1393956,
        3564282,
        4462524,
        4154274,
        2495748,
        333144,
        223704,
        2139432,
        4576152,
        4846320,
        3482592,
        596352,
        309081,
        2419416,
        4373991,
        3600624,
        765738,
        303792,
        2143728,
        3053520,
        709776,
        250677,
        1131252,
        565626,
        0,
        0,
        0,
        0,
        0,
        0,
        2584,
        3960,
        3360,
        0,
        0,
        0,
        0,
        0,
        49728,
        81036,
        88428,
        67008,
        0,
        0,
        0,
        83952,
        275184,
        350400,
        327792,
        176544,
        0,
        16576,
        202932,
        471912,
        505396,
        356124,
        49728,
        30888,
        279672,
        535734,
        441252,
        83424,
        36564,
        284712,
        422568,
        92232,
        33957,
        163572,
        81786,
        0,
        0,
        0,
        0,
        0,
        0,
        220,
        252,
        0,
        0,
        0,
        0,
        0,
        5808,
        7740,
        7200,
        0,
        0,
        0,
        10296,
        30744,
        33192,
        21288,
        0,
        1936,
        22356,
        46926,
        37876,
        5808,
        3096,
        27984,
        43728,
        8448,
        3447,
        17772,
        8886,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        504,
        576,
        0,
        0,
        0,
        936,
        2628,
        1908,
        0,
        168,
        1944,
        3240,
        504,
        252,
        1392,
        696,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        36,
        0,
        0,
        0,
        72,
        144,
        0,
        12,
        72,
        36,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          3
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          1,
          4
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        0,
        7787272,
        20103876,
        36046014,
        50990243,
        61112088,
        63707187,
        58041646,
        45982809,
        28861908,
        15726813,
        0,
        0,
        0,
        0,
        35424936,
        124281684,
        250844568,
        387872844,
        496034412,
        544956924,
        521033844,
        432949908,
        302329644,
        173695632,
        64137588,
        0,
        0,
        23361816,
        176938740,
        453769188,
        797048178,
        1109113044,
        1292370351,
        1292153304,
        1114728738,
        818709528,
        497834919,
        232799040,
        32068794,
        1883116,
        60741252,
        363600588,
        836133956,
        1349693460,
        1732399722,
        1853804816,
        1683304848,
        1290712056,
        819116110,
        401853276,
        59179824,
        4815792,
        114201660,
        593374152,
        1247768256,
        1859813598,
        2196124614,
        2138926095,
        1729946532,
        1141737801,
        580450308,
        93173682,
        8685480,
        170504532,
        799939104,
        1550533404,
        2123746284,
        2275705224,
        1962742860,
        1347598092,
        696737832,
        116000748,
        12469664,
        216531900,
        930496200,
        1655108480,
        2051288118,
        1935045228,
        1397711297,
        734629572,
        126212886,
        15243120,
        239258796,
        941741520,
        1512889188,
        1639655748,
        1276099014,
        686244000,
        121441344,
        16186416,
        230363892,
        820359528,
        1148248296,
        1009474350,
        565929996,
        103618854,
        14880952,
        189251100,
        590242152,
        662077456,
        401583348,
        77242572,
        11278080,
        124493052,
        311518164,
        232308012,
        47444088,
        6879684,
        51615840,
        84976884,
        23361816,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9962764,
        24658632,
        42958911,
        59087048,
        68391765,
        67764864,
        57477697,
        38333376,
        22569183,
        0,
        0,
        0,
        0,
        44488368,
        146825028,
        281981928,
        417920928,
        512646408,
        536945208,
        483548088,
        363983328,
        226665768,
        89272068,
        0,
        0,
        29888292,
        208620216,
        502272498,
        836015016,
        1106548707,
        1224739056,
        1154243886,
        919499208,
        603212391,
        300911712,
        44636034,
        2548036,
        74342484,
        406680780,
        877272164,
        1337724348,
        1620867204,
        1626386444,
        1358160060,
        926217624,
        479262808,
        75159888,
        6377220,
        133979832,
        630120108,
        1236785106,
        1728283236,
        1901338515,
        1693978692,
        1208674023,
        651260976,
        112406106,
        11212140,
        191010732,
        802028376,
        1437217776,
        1819285092,
        1768836876,
        1332415920,
        737447016,
        133165392,
        15501260,
        229020120,
        869585448,
        1407474938,
        1566604308,
        1275090573,
        729089768,
        136886970,
        17836380,
        233959212,
        801352716,
        1136209668,
        1046382816,
        628663512,
        122613504,
        17211036,
        200929944,
        606353580,
        706622034,
        462820128,
        94898118,
        13346740,
        136077012,
        343283328,
        275282596,
        60107136,
        7869780,
        60406452,
        104235816,
        29888292,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5950464,
        14082264,
        23549928,
        30990495,
        33898140,
        31231014,
        22564284,
        14459643,
        0,
        0,
        0,
        0,
        26526384,
        82483164,
        150938376,
        213522048,
        248828940,
        245002764,
        200067984,
        135128376,
        56859468,
        0,
        0,
        17851392,
        116344656,
        263558544,
        416095842,
        521685324,
        542893272,
        471514056,
        334522224,
        179040312,
        28429734,
        1529400,
        42058980,
        214137888,
        433445724,
        622487412,
        705522960,
        649484880,
        480771648,
        265959924,
        44367192,
        3631608,
        71653140,
        312382512,
        571242132,
        742323900,
        745446528,
        584530875,
        339141972,
        62476092,
        6000000,
        95697000,
        370126080,
        609938244,
        699384624,
        593510868,
        358616580,
        69621720,
        7678320,
        105618600,
        366026064,
        530143464,
        509879826,
        326077728,
        66428910,
        7941240,
        96279732,
        294577776,
        356823684,
        250266012,
        53853264,
        6440280,
        68357700,
        179818128,
        153786804,
        35368032,
        3834768,
        33073920,
        60664032,
        17851392,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2207632,
        4985928,
        7932705,
        9829480,
        9975510,
        7856952,
        5452713,
        0,
        0,
        0,
        0,
        10002024,
        29315196,
        51003168,
        68325180,
        74685480,
        66609204,
        48789456,
        22059348,
        0,
        0,
        6622896,
        40907592,
        87294210,
        130283184,
        153272640,
        146778696,
        113170752,
        65516400,
        11029674,
        540628,
        14606964,
        70504032,
        133740396,
        179432100,
        186292188,
        151662544,
        90938052,
        16081056,
        1201140,
        23239920,
        95720160,
        162231420,
        192230940,
        169733925,
        107970120,
        21120780,
        1824600,
        28514040,
        103602000,
        154346412,
        154661088,
        104748780,
        21758640,
        2089240,
        28126080,
        89919984,
        113253586,
        84632688,
        18712890,
        1811700,
        21257076,
        59487672,
        54094620,
        12831744,
        1116948,
        11299584,
        22342392,
        6622896,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        573328,
        1229760,
        1837590,
        2108665,
        1831860,
        1378503,
        0,
        0,
        0,
        0,
        2675088,
        7384068,
        12130680,
        15211500,
        15033060,
        12014328,
        5858268,
        0,
        0,
        1719984,
        10183176,
        20425884,
        28566270,
        30887040,
        26189199,
        16545336,
        2929134,
        127480,
        3501900,
        16236960,
        28702260,
        35244060,
        32327070,
        21331480,
        3985080,
        260640,
        5115780,
        20175960,
        31144800,
        32482830,
        23215500,
        4808370,
        353400,
        5617380,
        19238400,
        25225728,
        19997340,
        4450620,
        338800,
        4605660,
        13921128,
        13442908,
        3227280,
        221760,
        2710944,
        5845656,
        1719984,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        111048,
        223704,
        309081,
        303792,
        250677,
        0,
        0,
        0,
        0,
        538344,
        1393956,
        2139432,
        2419416,
        2143728,
        1131252,
        0,
        0,
        333144,
        1903320,
        3564282,
        4576152,
        4373991,
        3053520,
        565626,
        21324,
        614268,
        2760492,
        4462524,
        4846320,
        3600624,
        709776,
        38988,
        804600,
        3034188,
        4154274,
        3482592,
        765738,
        44220,
        735228,
        2436696,
        2495748,
        596352,
        31836,
        485640,
        1152936,
        333144,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16576,
        30888,
        36564,
        33957,
        0,
        0,
        0,
        0,
        83952,
        202932,
        279672,
        284712,
        163572,
        0,
        0,
        49728,
        275184,
        471912,
        535734,
        422568,
        81786,
        2584,
        81036,
        350400,
        505396,
        441252,
        92232,
        3960,
        88428,
        327792,
        356124,
        83424,
        3360,
        67008,
        176544,
        49728,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1936,
        3096,
        3447,
        0,
        0,
        0,
        0,
        10296,
        22356,
        27984,
        17772,
        0,
        0,
        5808,
        30744,
        46926,
        43728,
        8886,
        220,
        7740,
        33192,
        37876,
        8448,
        252,
        7200,
        21288,
        5808,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        168,
        252,
        0,
        0,
        0,
        0,
        936,
        1944,
        1392,
        0,
        0,
        504,
        2628,
        3240,
        696,
        12,
        576,
        1908,
        504,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        72,
        72,
        0,
        0,
        36,
        144,
        36,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          3
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 7,
      "coefficients": [
        82619761,
        0,
        148948701,
        123726866,
        181706499,
        190125084,
        188255263,
        164496906,
        126000456,
        81438024,
        40439448,
        14269248,
        0,
        0,
        0,
        0,
        299634516,
        366099324,
        643698852,
        776812068,
        852424068,
        808476204,
        662961204,
        453984972,
        241735128,
        81946728,
        16689528,
        0,
        0,
        148948701,
        366099324,
        939682482,
        1326221364,
        1638683661,
        1693267764,
        1490075844,
        1087218312,
        616316364,
        227303316,
        34042428,
        0,
        0,
        123726866,
        643698852,
        1326221364,
        1820730056,
        2051580342,
        1912381716,
        1458506832,
        858523344,
        328248756,
        55989792,
        0,
        0,
        181706499,
        776812068,
        1638683661,
        2051580342,
        2094276600,
        1693408404,
        1041255228,
        411797916,
        70080192,
        0,
        0,
        190125084,
        852424068,
        1693267764,
        1912381716,
        1693408404,
        1103777136,
        456279156,
        80800488,
        0,
        0,
        188255263,
        808476204,
        1490075844,
        1458506832,
        1041255228,
        456279156,
        84199176,
        0,
        0,
        164496906,
        662961204,
        1087218312,
        858523344,
        411797916,
        80800488,
        0,
        0,
        126000456,
        453984972,
        616316364,
        328248756,
        70080192,
        0,
        0,
        81438024,
        241735128,
        227303316,
        55989792,
        0,
        0,
        40439448,
        81946728,
        34042428,
        0,
        0,
        14269248,
        16689528,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        187088077,
        0,
        263563671,
        207707168,
        279163431,
        272167320,
        247311025,
        195715656,
        132533028,
        71069136,
        28330848,
        0,
        0,
        0,
        0,
        478911600,
        538128816,
        875607444,
        981599544,
        987071916,
        845212320,
        609824556,
        351316824,
        141884964,
        34985376,
        0,
        0,
        263563671,
        538128816,
        1201643370,
        1558015860,
        1744725423,
        1610599356,
        1228720176,
        733485300,
        298002240,
        52066548,
        0,
        0,
        207707168,
        875607444,
        1558015860,
        1954344728,
        1962572220,
        1588219668,
        993910164,
        421288560,
        83778588,
        0,
        0,
        279163431,
        981599544,
        1744725423,
        1962572220,
        1728745560,
        1144506576,
        504093024,
        100335348,
        0,
        0,
        272167320,
        987071916,
        1610599356,
        1588219668,
        1144506576,
        534159576,
        111249756,
        0,
        0,
        247311025,
        845212320,
        1228720176,
        993910164,
        504093024,
        111249756,
        0,
        0,
        195715656,
        609824556,
        733485300,
        421288560,
        100335348,
        0,
        0,
        132533028,
        351316824,
        298002240,
        83778588,
        0,
        0,
        71069136,
        141884964,
        52066548,
        0,
        0,
        28330848,
        34985376,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        181017495,
        0,
        204995736,
        150642216,
        184213215,
        164806860,
        135236970,
        94509036,
        53031216,
        22353120,
        0,
        0,
        0,
        0,
        341834280,
        352357776,
        524766744,
        539616612,
        491131980,
        372909240,
        229329456,
        103122324,
        28738692,
        0,
        0,
        204995736,
        352357776,
        688671522,
        807944628,
        806954490,
        649392696,
        410126736,
        181035792,
        36099108,
        0,
        0,
        150642216,
        524766744,
        807944628,
        909218520,
        793920420,
        533106816,
        247424184,
        56137968,
        0,
        0,
        184213215,
        539616612,
        806954490,
        793920420,
        575879520,
        281195460,
        64336572,
        0,
        0,
        164806860,
        491131980,
        649392696,
        533106816,
        281195460,
        68356440,
        0,
        0,
        135236970,
        372909240,
        410126736,
        247424184,
        64336572,
        0,
        0,
        94509036,
        229329456,
        181035792,
        56137968,
        0,
        0,
        53031216,
        103122324,
        36099108,
        0,
        0,
        22353120,
        28738692,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        102733235,
        0,
        94321656,
        63995880,
        70854795,
        57280800,
        41414110,
        23960016,
        10447500,
        0,
        0,
        0,
        0,
        145443000,
        137087244,
        185700300,
        173319900,
        140352960,
        91507380,
        44575644,
        13674180,
        0,
        0,
        94321656,
        137087244,
        234876546,
        245856720,
        214347090,
        143914956,
        68600064,
        15359736,
        0,
        0,
        63995880,
        185700300,
        245856720,
        242688320,
        176578800,
        89745540,
        22943520,
        0,
        0,
        70854795,
        173319900,
        214347090,
        176578800,
        95853480,
        25125540,
        0,
        0,
        57280800,
        140352960,
        143914956,
        89745540,
        25125540,
        0,
        0,
        41414110,
        91507380,
        68600064,
        22943520,
        0,
        0,
        23960016,
        44575644,
        15359736,
        0,
        0,
        10447500,
        13674180,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        38904245,
        0,
        29045781,
        18038010,
        17885610,
        12742320,
        7614880,
        3397536,
        0,
        0,
        0,
        0,
        41487660,
        35700000,
        43681860,
        36399420,
        25422360,
        13248180,
        4419720,
        0,
        0,
        29045781,
        35700000,
        53437500,
        48874800,
        35654820,
        18328536,
        4557060,
        0,
        0,
        18038010,
        43681860,
        48874800,
        40684400,
        22623300,
        6514560,
        0,
        0,
        17885610,
        36399420,
        35654820,
        22623300,
        6706440,
        0,
        0,
        12742320,
        25422360,
        18328536,
        6514560,
        0,
        0,
        7614880,
        13248180,
        4557060,
        0,
        0,
        3397536,
        4419720,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        10535133,
        0,
        6389679,
        3582744,
        3109626,
        1831536,
        838992,
        0,
        0,
        0,
        0,
        8484648,
        6628356,
        7224588,
        5213472,
        2928132,
        1055556,
        0,
        0,
        6389679,
        6628356,
        8530668,
        6555276,
        3685104,
        1012032,
        0,
        0,
        3582744,
        7224588,
        6555276,
        4263864,
        1361628,
        0,
        0,
        3109626,
        5213472,
        3685104,
        1361628,
        0,
        0,
        1831536,
        2928132,
        1012032,
        0,
        0,
        838992,
        1055556,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2131661,
        0,
        1037934,
        512572,
        365904,
        164640,
        0,
        0,
        0,
        0,
        1294500,
        905184,
        854736,
        498396,
        196104,
        0,
        0,
        1037934,
        905184,
        957720,
        575760,
        173532,
        0,
        0,
        512572,
        854736,
        575760,
        227232,
        0,
        0,
        365904,
        498396,
        173532,
        0,
        0,
        164640,
        196104,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        331205,
        0,
        125394,
        51184,
        27720,
        0,
        0,
        0,
        0,
        150120,
        91284,
        69876,
        28908,
        0,
        0,
        125394,
        91284,
        72288,
        24552,
        0,
        0,
        51184,
        69876,
        24552,
        0,
        0,
        27720,
        28908,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        39990,
        0,
        10824,
        3360,
        0,
        0,
        0,
        0,
        13200,
        6516,
        3600,
        0,
        0,
        10824,
        6516,
        2304,
        0,
        0,
        3360,
        3600,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3730,
        0,
        624,
        0,
        0,
        0,
        0,
        840,
        300,
        0,
        0,
        624,
        300,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        256,
        0,
        0,
        0,
        0,
        0,
        36,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          4
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          4,
          3
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        27076876,
        17894664,
        47170992,
        51397952,
        56695968,
        53107296,
        44278744,
        32105952,
        19518132,
        8888568,
        2522520,
        0,
        0,
        0,
        119861008,
        88559044,
        336126324,
        430349684,
        553412156,
        580503612,
        540329332,
        439967884,
        308344644,
        177833616,
        73603464,
        19314288,
        0,
        0,
        81490476,
        382142712,
        787319760,
        1280830056,
        1596412092,
        1681485528,
        1519840740,
        1174787640,
        751110696,
        365190192,
        98925372,
        14167008,
        0,
        202378176,
        614498540,
        1437605424,
        2232561480,
        2710488056,
        2713826160,
        2280095880,
        1572969624,
        830949480,
        252404676,
        30285864,
        0,
        238220402,
        896108720,
        1935089682,
        2865064712,
        3251259086,
        2986916712,
        2214063510,
        1251546432,
        407961192,
        53965296,
        0,
        289629564,
        1073847228,
        2192877996,
        2990658984,
        3095275632,
        2499315792,
        1518390792,
        528330972,
        72638832,
        0,
        307096902,
        1133536792,
        2136924108,
        2618658984,
        2373419346,
        1571719968,
        587241756,
        85245264,
        0,
        296742640,
        1054589548,
        1801667040,
        1904964216,
        1417555392,
        575487636,
        88768584,
        0,
        258064626,
        859953660,
        1286601954,
        1103657400,
        501683316,
        83326344,
        0,
        199129932,
        595772880,
        743907312,
        379349892,
        70073856,
        0,
        131388054,
        336184512,
        258877272,
        51940512,
        0,
        70390584,
        99003288,
        34366944,
        0,
        15963444,
        10513656,
        0,
        0,
        0,
        0,
        0,
        59710284,
        42185052,
        85445388,
        89057772,
        90802668,
        79063884,
        60065172,
        38466228,
        19124712,
        6701688,
        0,
        0,
        0,
        230792964,
        165847380,
        528040824,
        618092868,
        739339032,
        723728388,
        622173480,
        458010204,
        280051188,
        128520072,
        41734224,
        0,
        0,
        161387592,
        590018244,
        1082137380,
        1585107564,
        1829076096,
        1775098680,
        1453340124,
        982874940,
        514398384,
        170199036,
        28283688,
        0,
        345750426,
        871871976,
        1788841542,
        2482942752,
        2750121342,
        2480763156,
        1817246826,
        1022186232,
        358193592,
        50964012,
        0,
        388833312,
        1185217740,
        2244769956,
        2954824248,
        3004807020,
        2403559752,
        1457001000,
        543250716,
        84220368,
        0,
        443684526,
        1333965744,
        2374131228,
        2842813728,
        2550570702,
        1685279124,
        672194160,
        108548916,
        0,
        444449376,
        1316901348,
        2136272844,
        2235231468,
        1655355672,
        716491116,
        122768568,
        0,
        403209942,
        1131701544,
        1616957910,
        1385536464,
        668684856,
        123245508,
        0,
        324747216,
        826814376,
        984436272,
        540058212,
        109788672,
        0,
        225113022,
        490405500,
        381516336,
        87169068,
        0,
        125239176,
        169865880,
        57043536,
        0,
        38882592,
        25783728,
        0,
        0,
        0,
        0,
        0,
        51326124,
        36201540,
        62512848,
        61043796,
        56960040,
        45091404,
        30330480,
        16092828,
        6202476,
        0,
        0,
        0,
        195749592,
        124797900,
        361798008,
        385515504,
        425357652,
        382068612,
        296934240,
        192076488,
        95351484,
        34758072,
        0,
        0,
        136891092,
        401892816,
        661935636,
        872672088,
        918618276,
        804758472,
        579205836,
        325431576,
        122792328,
        22536216,
        0,
        262661400,
        554340096,
        1003538604,
        1239184512,
        1226887440,
        965959920,
        583486236,
        230261904,
        37343952,
        0,
        281334636,
        705217836,
        1168229250,
        1349583900,
        1189773900,
        783623076,
        329650326,
        58369860,
        0,
        300622080,
        741962028,
        1136907000,
        1163063808,
        854539956,
        388379160,
        72255384,
        0,
        281374362,
        675857820,
        917856828,
        779485104,
        392732802,
        78544260,
        0,
        234730992,
        520941096,
        591762756,
        341121888,
        74691216,
        0,
        168966000,
        325608696,
        253023354,
        63414972,
        0,
        97478496,
        128725056,
        42224040,
        0,
        36236070,
        24428484,
        0,
        0,
        0,
        0,
        0,
        24873284,
        17029128,
        25894272,
        23405220,
        19742100,
        13832544,
        7719688,
        3149652,
        0,
        0,
        0,
        99822332,
        53949260,
        147402576,
        141995664,
        143557200,
        116358492,
        79699600,
        42205096,
        16746804,
        0,
        0,
        68819952,
        163659384,
        243133020,
        287294988,
        271973280,
        209583912,
        126221364,
        52761060,
        10524528,
        0,
        119973468,
        211973472,
        338609526,
        368304480,
        317672240,
        207267288,
        90966702,
        16517016,
        0,
        121609440,
        251577540,
        361032360,
        358183040,
        260280140,
        122906280,
        24566040,
        0,
        120732870,
        244377744,
        314853648,
        262945152,
        136704810,
        29136900,
        0,
        103732512,
        200078560,
        216422076,
        128723604,
        29900880,
        0,
        77308192,
        132271984,
        101508690,
        27204048,
        0,
        46175328,
        58422432,
        18802056,
        0,
        19348770,
        13081140,
        0,
        0,
        0,
        0,
        0,
        7878864,
        5157156,
        6987600,
        5757000,
        4284360,
        2491524,
        1061256,
        0,
        0,
        0,
        34775232,
        15482100,
        40741728,
        35152260,
        32158980,
        22971912,
        12936780,
        5520048,
        0,
        0,
        23401992,
        45118488,
        60650064,
        63563880,
        52925580,
        34221552,
        15646908,
        3358464,
        0,
        37235520,
        54816396,
        76955760,
        72245520,
        51715680,
        25110180,
        5041296,
        0,
        35367000,
        60089460,
        73373970,
        59803920,
        31833810,
        7140300,
        0,
        32136060,
        52644264,
        54462516,
        32936100,
        7981920,
        0,
        24703722,
        37102440,
        28025388,
        7855560,
        0,
        15279192,
        18078168,
        5715384,
        0,
        6987990,
        4607076,
        0,
        0,
        0,
        0,
        0,
        1770132,
        1092816,
        1315548,
        961908,
        593112,
        261828,
        0,
        0,
        0,
        8866536,
        3192732,
        8191056,
        6237876,
        5058264,
        2972040,
        1362648,
        0,
        0,
        5767200,
        8999964,
        10918260,
        9947244,
        6961008,
        3466044,
        793728,
        0,
        8363664,
        10168620,
        12375426,
        9580680,
        5195394,
        1141776,
        0,
        7324608,
        10083720,
        10029228,
        6092988,
        1518624,
        0,
        5953386,
        7639356,
        5710788,
        1632348,
        0,
        3804480,
        4094928,
        1270296,
        0,
        1866522,
        1161900,
        0,
        0,
        0,
        0,
        0,
        295736,
        169068,
        177312,
        107908,
        50232,
        0,
        0,
        0,
        1725584,
        496220,
        1241736,
        817432,
        548908,
        265104,
        0,
        0,
        1071768,
        1346856,
        1455540,
        1102536,
        601524,
        145872,
        0,
        1403544,
        1388824,
        1401708,
        831288,
        198288,
        0,
        1107268,
        1195540,
        890634,
        253692,
        0,
        748584,
        706440,
        214104,
        0,
        389046,
        220932,
        0,
        0,
        0,
        0,
        0,
        37596,
        19320,
        16632,
        7644,
        0,
        0,
        0,
        262968,
        59700,
        143952,
        76536,
        43008,
        0,
        0,
        153168,
        153264,
        141204,
        83532,
        21264,
        0,
        178020,
        138504,
        109026,
        28008,
        0,
        117504,
        94944,
        27960,
        0,
        65730,
        32556,
        0,
        0,
        0,
        0,
        0,
        3636,
        1572,
        1008,
        0,
        0,
        0,
        31728,
        5640,
        12204,
        5376,
        0,
        0,
        16908,
        13056,
        9720,
        2592,
        0,
        16272,
        9648,
        2664,
        0,
        9030,
        3780,
        0,
        0,
        0,
        0,
        0,
        256,
        84,
        0,
        0,
        0,
        3028,
        400,
        792,
        0,
        0,
        1368,
        792,
        216,
        0,
        1110,
        324,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        216,
        24,
        0,
        0,
        84,
        24,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          4
        ],
        [
          3,
          1,
          3
        ],
        [
          4,
          4,
          1
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        0,
        6879684,
        11278080,
        14880952,
        16186416,
        15243120,
        12469664,
        8685480,
        4815792,
        1883116,
        0,
        0,
        0,
        0,
        0,
        51615840,
        124493052,
        189251100,
        230363892,
        239258796,
        216531900,
        170504532,
        114201660,
        60741252,
        23361816,
        0,
        0,
        0,
        84976884,
        311518164,
        590242152,
        820359528,
        941741520,
        930496200,
        799939104,
        593374152,
        363600588,
        176938740,
        35424936,
        0,
        23361816,
        232308012,
        662077456,
        1148248296,
        1512889188,
        1655108480,
        1550533404,
        1247768256,
        836133956,
        453769188,
        124281684,
        7787272,
        47444088,
        401583348,
        1009474350,
        1639655748,
        2051288118,
        2123746284,
        1859813598,
        1349693460,
        797048178,
        250844568,
        20103876,
        77242572,
        565929996,
        1276099014,
        1935045228,
        2275705224,
        2196124614,
        1732399722,
        1109113044,
        387872844,
        36046014,
        103618854,
        686244000,
        1397711297,
        1962742860,
        2138926095,
        1853804816,
        1292370351,
        496034412,
        50990243,
        121441344,
        734629572,
        1347598092,
        1729946532,
        1683304848,
        1292153304,
        544956924,
        61112088,
        126212886,
        696737832,
        1141737801,
        1290712056,
        1114728738,
        521033844,
        63707187,
        116000748,
        580450308,
        819116110,
        818709528,
        432949908,
        58041646,
        93173682,
        401853276,
        497834919,
        302329644,
        45982809,
        59179824,
        232799040,
        173695632,
        28861908,
        32068794,
        64137588,
        15726813,
        0,
        0,
        0,
        0,
        0,
        0,
        7869780,
        13346740,
        17211036,
        17836380,
        15501260,
        11212140,
        6377220,
        2548036,
        0,
        0,
        0,
        0,
        0,
        60406452,
        136077012,
        200929944,
        233959212,
        229020120,
        191010732,
        133979832,
        74342484,
        29888292,
        0,
        0,
        0,
        104235816,
        343283328,
        606353580,
        801352716,
        869585448,
        802028376,
        630120108,
        406680780,
        208620216,
        44488368,
        0,
        29888292,
        275282596,
        706622034,
        1136209668,
        1407474938,
        1437217776,
        1236785106,
        877272164,
        502272498,
        146825028,
        9962764,
        60107136,
        462820128,
        1046382816,
        1566604308,
        1819285092,
        1728283236,
        1337724348,
        836015016,
        281981928,
        24658632,
        94898118,
        628663512,
        1275090573,
        1768836876,
        1901338515,
        1620867204,
        1106548707,
        417920928,
        42958911,
        122613504,
        729089768,
        1332415920,
        1693978692,
        1626386444,
        1224739056,
        512646408,
        59087048,
        136886970,
        737447016,
        1208674023,
        1358160060,
        1154243886,
        536945208,
        68391765,
        133165392,
        651260976,
        926217624,
        919499208,
        483548088,
        67764864,
        112406106,
        479262808,
        603212391,
        363983328,
        57477697,
        75159888,
        300911712,
        226665768,
        38333376,
        44636034,
        89272068,
        22569183,
        0,
        0,
        0,
        0,
        0,
        0,
        3834768,
        6440280,
        7941240,
        7678320,
        6000000,
        3631608,
        1529400,
        0,
        0,
        0,
        0,
        0,
        33073920,
        68357700,
        96279732,
        105618600,
        95697000,
        71653140,
        42058980,
        17851392,
        0,
        0,
        0,
        60664032,
        179818128,
        294577776,
        366026064,
        370126080,
        312382512,
        214137888,
        116344656,
        26526384,
        0,
        17851392,
        153786804,
        356823684,
        530143464,
        609938244,
        571242132,
        433445724,
        263558544,
        82483164,
        5950464,
        35368032,
        250266012,
        509879826,
        699384624,
        742323900,
        622487412,
        416095842,
        150938376,
        14082264,
        53853264,
        326077728,
        593510868,
        745446528,
        705522960,
        521685324,
        213522048,
        23549928,
        66428910,
        358616580,
        584530875,
        649484880,
        542893272,
        248828940,
        30990495,
        69621720,
        339141972,
        480771648,
        471514056,
        245002764,
        33898140,
        62476092,
        265959924,
        334522224,
        200067984,
        31231014,
        44367192,
        179040312,
        135128376,
        22564284,
        28429734,
        56859468,
        14459643,
        0,
        0,
        0,
        0,
        0,
        0,
        1116948,
        1811700,
        2089240,
        1824600,
        1201140,
        540628,
        0,
        0,
        0,
        0,
        0,
        11299584,
        21257076,
        28126080,
        28514040,
        23239920,
        14606964,
        6622896,
        0,
        0,
        0,
        22342392,
        59487672,
        89919984,
        103602000,
        95720160,
        70504032,
        40907592,
        10002024,
        0,
        6622896,
        54094620,
        113253586,
        154346412,
        162231420,
        133740396,
        87294210,
        29315196,
        2207632,
        12831744,
        84632688,
        154661088,
        192230940,
        179432100,
        130283184,
        51003168,
        4985928,
        18712890,
        104748780,
        169733925,
        186292188,
        153272640,
        68325180,
        7932705,
        21758640,
        107970120,
        151662544,
        146778696,
        74685480,
        9829480,
        21120780,
        90938052,
        113170752,
        66609204,
        9975510,
        16081056,
        65516400,
        48789456,
        7856952,
        11029674,
        22059348,
        5452713,
        0,
        0,
        0,
        0,
        0,
        0,
        221760,
        338800,
        353400,
        260640,
        127480,
        0,
        0,
        0,
        0,
        0,
        2710944,
        4605660,
        5617380,
        5115780,
        3501900,
        1719984,
        0,
        0,
        0,
        5845656,
        13921128,
        19238400,
        20175960,
        16236960,
        10183176,
        2675088,
        0,
        1719984,
        13442908,
        25225728,
        31144800,
        28702260,
        20425884,
        7384068,
        573328,
        3227280,
        19997340,
        32482830,
        35244060,
        28566270,
        12130680,
        1229760,
        4450620,
        23215500,
        32327070,
        30887040,
        15211500,
        1837590,
        4808370,
        21331480,
        26189199,
        15033060,
        2108665,
        3985080,
        16545336,
        12014328,
        1831860,
        2929134,
        5858268,
        1378503,
        0,
        0,
        0,
        0,
        0,
        0,
        31836,
        44220,
        38988,
        21324,
        0,
        0,
        0,
        0,
        0,
        485640,
        735228,
        804600,
        614268,
        333144,
        0,
        0,
        0,
        1152936,
        2436696,
        3034188,
        2760492,
        1903320,
        538344,
        0,
        333144,
        2495748,
        4154274,
        4462524,
        3564282,
        1393956,
        111048,
        596352,
        3482592,
        4846320,
        4576152,
        2139432,
        223704,
        765738,
        3600624,
        4373991,
        2419416,
        309081,
        709776,
        3053520,
        2143728,
        303792,
        565626,
        1131252,
        250677,
        0,
        0,
        0,
        0,
        0,
        0,
        3360,
        3960,
        2584,
        0,
        0,
        0,
        0,
        0,
        67008,
        88428,
        81036,
        49728,
        0,
        0,
        0,
        176544,
        327792,
        350400,
        275184,
        83952,
        0,
        49728,
        356124,
        505396,
        471912,
        202932,
        16576,
        83424,
        441252,
        535734,
        279672,
        30888,
        92232,
        422568,
        284712,
        36564,
        81786,
        163572,
        33957,
        0,
        0,
        0,
        0,
        0,
        0,
        252,
        220,
        0,
        0,
        0,
        0,
        0,
        7200,
        7740,
        5808,
        0,
        0,
        0,
        21288,
        33192,
        30744,
        10296,
        0,
        5808,
        37876,
        46926,
        22356,
        1936,
        8448,
        43728,
        27984,
        3096,
        8886,
        17772,
        3447,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        576,
        504,
        0,
        0,
        0,
        1908,
        2628,
        936,
        0,
        504,
        3240,
        1944,
        168,
        696,
        1392,
        252,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        36,
        0,
        0,
        0,
        144,
        72,
        0,
        36,
        72,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          4
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          1,
          3
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        0,
        14127012,
        23853244,
        31763640,
        34689708,
        32850440,
        27265812,
        19669464,
        11699140,
        5649348,
        0,
        0,
        0,
        0,
        0,
        63678960,
        174692704,
        273229888,
        338314044,
        356013656,
        328113980,
        266642544,
        189295348,
        110846344,
        53603316,
        0,
        0,
        0,
        53603316,
        261263772,
        563894202,
        830232840,
        990684102,
        1012896456,
        905449782,
        708485592,
        469551270,
        261263772,
        63678960,
        0,
        5649348,
        110846344,
        469551270,
        960725250,
        1388086922,
        1618357062,
        1598147946,
        1353203570,
        960725250,
        563894202,
        174692704,
        14127012,
        11699140,
        189295348,
        708485592,
        1353203570,
        1864607888,
        2048885064,
        1864607888,
        1388086922,
        830232840,
        273229888,
        23853244,
        19669464,
        266642544,
        905449782,
        1598147946,
        2048885064,
        2048885064,
        1618357062,
        990684102,
        338314044,
        31763640,
        27265812,
        328113980,
        1012896456,
        1618357062,
        1864607888,
        1598147946,
        1012896456,
        356013656,
        34689708,
        32850440,
        356013656,
        990684102,
        1388086922,
        1353203570,
        905449782,
        328113980,
        32850440,
        34689708,
        338314044,
        830232840,
        960725250,
        708485592,
        266642544,
        27265812,
        31763640,
        273229888,
        563894202,
        469551270,
        189295348,
        19669464,
        23853244,
        174692704,
        261263772,
        110846344,
        11699140,
        14127012,
        63678960,
        53603316,
        5649348,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        15259080,
        26114556,
        34247688,
        36352500,
        32790840,
        25161540,
        15696696,
        7644108,
        0,
        0,
        0,
        0,
        0,
        75006528,
        185676012,
        282151860,
        338015244,
        341997300,
        298529508,
        224235132,
        137194020,
        67646364,
        0,
        0,
        0,
        67646364,
        295929300,
        578961828,
        810880020,
        921416808,
        890888844,
        740888100,
        515354508,
        295929300,
        75006528,
        0,
        7644108,
        137194020,
        515354508,
        944486328,
        1272910392,
        1382700768,
        1257698340,
        944486328,
        578961828,
        185676012,
        15259080,
        15696696,
        224235132,
        740888100,
        1257698340,
        1586873616,
        1586873616,
        1272910392,
        810880020,
        282151860,
        26114556,
        25161540,
        298529508,
        890888844,
        1382700768,
        1586873616,
        1382700768,
        921416808,
        338015244,
        34247688,
        32790840,
        341997300,
        921416808,
        1272910392,
        1257698340,
        890888844,
        341997300,
        36352500,
        36352500,
        338015244,
        810880020,
        944486328,
        740888100,
        298529508,
        32790840,
        34247688,
        282151860,
        578961828,
        515354508,
        224235132,
        25161540,
        26114556,
        185676012,
        295929300,
        137194020,
        15696696,
        15259080,
        75006528,
        67646364,
        7644108,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7611264,
        12971100,
        16496760,
        16663320,
        13873440,
        9198444,
        4588200,
        0,
        0,
        0,
        0,
        0,
        41748912,
        93885684,
        137254872,
        157030680,
        149760720,
        120284292,
        77459304,
        39537552,
        0,
        0,
        0,
        39537552,
        156456036,
        280196166,
        370733292,
        395771220,
        354321372,
        260866086,
        156456036,
        41748912,
        0,
        4588200,
        77459304,
        260866086,
        432945054,
        540413424,
        538399860,
        432945054,
        280196166,
        93885684,
        7611264,
        9198444,
        120284292,
        354321372,
        538399860,
        615471300,
        540413424,
        370733292,
        137254872,
        12971100,
        13873440,
        149760720,
        395771220,
        540413424,
        538399860,
        395771220,
        157030680,
        16496760,
        16663320,
        157030680,
        370733292,
        432945054,
        354321372,
        149760720,
        16663320,
        16496760,
        137254872,
        280196166,
        260866086,
        120284292,
        13873440,
        12971100,
        93885684,
        156456036,
        77459304,
        9198444,
        7611264,
        41748912,
        39537552,
        4588200,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2338344,
        3890620,
        4691280,
        4356360,
        3120040,
        1621884,
        0,
        0,
        0,
        0,
        0,
        14678712,
        29987740,
        41625460,
        44603160,
        38982880,
        26730892,
        14362740,
        0,
        0,
        0,
        14362740,
        51912684,
        85223532,
        105275760,
        103560180,
        81813180,
        51912684,
        14678712,
        0,
        1621884,
        26730892,
        81813180,
        122940564,
        140162340,
        122940564,
        85223532,
        29987740,
        2338344,
        3120040,
        38982880,
        103560180,
        140162340,
        140162340,
        105275760,
        41625460,
        3890620,
        4356360,
        44603160,
        105275760,
        122940564,
        103560180,
        44603160,
        4691280,
        4691280,
        41625460,
        85223532,
        81813180,
        38982880,
        4356360,
        3890620,
        29987740,
        51912684,
        26730892,
        3120040,
        2338344,
        14678712,
        14362740,
        1621884,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        495480,
        785460,
        867720,
        690780,
        382440,
        0,
        0,
        0,
        0,
        0,
        3666048,
        6766740,
        8752560,
        8552940,
        6359400,
        3661728,
        0,
        0,
        0,
        3661728,
        12171468,
        18204630,
        20634240,
        17839230,
        12171468,
        3666048,
        0,
        382440,
        6359400,
        17839230,
        24049410,
        24049410,
        18204630,
        6766740,
        495480,
        690780,
        8552940,
        20634240,
        24049410,
        20634240,
        8752560,
        785460,
        867720,
        8752560,
        18204630,
        17839230,
        8552940,
        867720,
        785460,
        6766740,
        12171468,
        6359400,
        690780,
        495480,
        3666048,
        3661728,
        382440,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        76248,
        111156,
        105000,
        63972,
        0,
        0,
        0,
        0,
        0,
        690840,
        1137636,
        1337532,
        1106556,
        698124,
        0,
        0,
        0,
        698124,
        2137428,
        2875308,
        2854260,
        2137428,
        690840,
        0,
        63972,
        1106556,
        2854260,
        3317760,
        2875308,
        1137636,
        76248,
        105000,
        1337532,
        2875308,
        2854260,
        1337532,
        111156,
        111156,
        1137636,
        2137428,
        1106556,
        105000,
        76248,
        690840,
        698124,
        63972,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8640,
        10804,
        7752,
        0,
        0,
        0,
        0,
        0,
        101232,
        145948,
        144760,
        102816,
        0,
        0,
        0,
        102816,
        289260,
        334362,
        289260,
        101232,
        0,
        7752,
        144760,
        334362,
        334362,
        145948,
        8640,
        10804,
        145948,
        289260,
        144760,
        10804,
        8640,
        101232,
        102816,
        7752,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        696,
        660,
        0,
        0,
        0,
        0,
        0,
        11688,
        13716,
        11868,
        0,
        0,
        0,
        11868,
        29604,
        29604,
        11688,
        0,
        660,
        13716,
        29604,
        13716,
        696,
        696,
        11688,
        11868,
        660,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        36,
        0,
        0,
        0,
        0,
        0,
        1008,
        1020,
        0,
        0,
        0,
        1020,
        2376,
        1008,
        0,
        36,
        1008,
        1020,
        36,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        72,
        0,
        0,
        0,
        72,
        72,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          4
        ],
        [
          3,
          4,
          3
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        34312476,
        27657868,
        58712400,
        65294196,
        68510168,
        60759756,
        46912728,
        30899260,
        16607196,
        6508728,
        840840,
        0,
        0,
        0,
        109201944,
        104878176,
        311332056,
        417173748,
        517956456,
        519085308,
        447195216,
        329216676,
        203701488,
        100521396,
        34303464,
        2522520,
        0,
        0,
        89500212,
        352649442,
        708728688,
        1139154858,
        1352887920,
        1306722258,
        1047561552,
        695956038,
        370170108,
        144959580,
        25269696,
        0,
        0,
        182203194,
        521558034,
        1142919494,
        1717546722,
        1898091582,
        1649316014,
        1141341834,
        609788214,
        229282872,
        37566792,
        0,
        0,
        213354060,
        713623458,
        1435333152,
        1993400016,
        1978203720,
        1493807610,
        842342868,
        324577692,
        54664776,
        0,
        0,
        245826486,
        801368106,
        1482094008,
        1828349280,
        1564615446,
        957471894,
        385426980,
        66694560,
        0,
        0,
        247987536,
        781822038,
        1282585456,
        1350591018,
        929231496,
        403497636,
        73140552,
        0,
        0,
        224334282,
        657372462,
        917965878,
        771208578,
        371820420,
        72621216,
        0,
        0,
        178781724,
        467185914,
        514677564,
        303296652,
        64246872,
        0,
        0,
        122334330,
        266520798,
        198802212,
        53607816,
        0,
        0,
        66815316,
        110414160,
        30012120,
        0,
        0,
        28206612,
        25553112,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        62243752,
        49850004,
        88697304,
        90725732,
        87019896,
        70841412,
        49367944,
        28134684,
        11812032,
        2233896,
        0,
        0,
        0,
        181959168,
        164715084,
        442903908,
        525166188,
        588677148,
        539623716,
        423941844,
        278970948,
        146483508,
        53836128,
        6701688,
        0,
        0,
        143463756,
        501482376,
        882254496,
        1216713804,
        1289278440,
        1122378816,
        802502256,
        457399116,
        190516284,
        36227520,
        0,
        0,
        266916192,
        681448112,
        1259201568,
        1603925112,
        1552931180,
        1182505392,
        693278952,
        287722248,
        53784972,
        0,
        0,
        292798428,
        852308244,
        1420174716,
        1656892860,
        1403528040,
        883348908,
        381868344,
        73936116,
        0,
        0,
        312469764,
        879210180,
        1315525224,
        1338834084,
        929754792,
        428923080,
        86451948,
        0,
        0,
        291040968,
        781775164,
        1002060288,
        836221908,
        421811808,
        90888228,
        0,
        0,
        240127896,
        589274856,
        601769496,
        367916184,
        84953700,
        0,
        0,
        170913612,
        362290932,
        256735008,
        74838492,
        0,
        0,
        98310948,
        167525304,
        44889516,
        0,
        0,
        43714404,
        43400268,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        47867292,
        35991360,
        56011152,
        52570812,
        45648000,
        33190872,
        19853040,
        8862732,
        2067492,
        0,
        0,
        0,
        138563988,
        111493164,
        269047692,
        286688892,
        291705756,
        241943328,
        168703044,
        93947052,
        37300032,
        6202476,
        0,
        0,
        103972440,
        310336002,
        472073616,
        574100664,
        542716860,
        417694410,
        254105112,
        112757916,
        23592564,
        0,
        0,
        176418774,
        391666026,
        606988188,
        669947460,
        562276950,
        360333954,
        163460616,
        34563888,
        0,
        0,
        180484032,
        449853324,
        614972700,
        608634300,
        425513580,
        205210152,
        45303804,
        0,
        0,
        177218340,
        424712172,
        503646120,
        417004512,
        217278132,
        50966280,
        0,
        0,
        150363648,
        339769434,
        324393192,
        202921212,
        50586156,
        0,
        0,
        110440590,
        222521682,
        150766416,
        47027664,
        0,
        0,
        65773704,
        111182556,
        30117348,
        0,
        0,
        30111732,
        31748364,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        21045972,
        14756216,
        20361564,
        17373900,
        13404780,
        8360352,
        3938436,
        1049884,
        0,
        0,
        0,
        63841308,
        43871604,
        96425748,
        92427192,
        84792840,
        62264388,
        36782004,
        15695568,
        3149652,
        0,
        0,
        45435024,
        112993980,
        149954940,
        161284140,
        133849560,
        87310044,
        41352300,
        9501660,
        0,
        0,
        70080600,
        133047408,
        173755800,
        165421200,
        115981200,
        57554000,
        13636368,
        0,
        0,
        66370320,
        140098740,
        155820000,
        127584780,
        68044140,
        17111040,
        0,
        0,
        59202180,
        119520972,
        108438516,
        68623344,
        18222900,
        0,
        0,
        44651928,
        83380644,
        54638548,
        17972892,
        0,
        0,
        27375384,
        44475120,
        12262440,
        0,
        0,
        12799800,
        13831368,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6060152,
        3948552,
        4840560,
        3687180,
        2439480,
        1204812,
        353752,
        0,
        0,
        0,
        19955208,
        11559504,
        23285676,
        19923420,
        16159560,
        10070508,
        4607244,
        1061256,
        0,
        0,
        13432368,
        27602190,
        32033340,
        30079290,
        21063960,
        10718508,
        2695140,
        0,
        0,
        18762090,
        30206670,
        32988270,
        26275290,
        14220620,
        3772080,
        0,
        0,
        16226940,
        28784490,
        25187160,
        15978420,
        4463520,
        0,
        0,
        12834390,
        21505122,
        13807632,
        4722840,
        0,
        0,
        8071728,
        12245704,
        3442716,
        0,
        0,
        3849048,
        4128240,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1234380,
        740592,
        798240,
        524124,
        275652,
        87276,
        0,
        0,
        0,
        4516260,
        2207532,
        4042944,
        3036732,
        2089704,
        1017720,
        261828,
        0,
        0,
        2855928,
        4842228,
        4852872,
        3843012,
        2096640,
        578844,
        0,
        0,
        3576096,
        4858416,
        4275936,
        2665848,
        774828,
        0,
        0,
        2754060,
        4059912,
        2580948,
        906804,
        0,
        0,
        1812864,
        2483856,
        712800,
        0,
        0,
        880992,
        910656,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        185808,
        100736,
        92736,
        48708,
        16744,
        0,
        0,
        0,
        769272,
        320136,
        518292,
        330852,
        178092,
        50232,
        0,
        0,
        450504,
        630054,
        523224,
        326196,
        97020,
        0,
        0,
        494418,
        562878,
        366592,
        129888,
        0,
        0,
        318072,
        385056,
        112764,
        0,
        0,
        160776,
        155112,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        21068,
        9960,
        7308,
        2548,
        0,
        0,
        0,
        100452,
        36156,
        48468,
        24768,
        7644,
        0,
        0,
        53040,
        60948,
        38364,
        13716,
        0,
        0,
        47976,
        45424,
        13752,
        0,
        0,
        23688,
        20856,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1788,
        684,
        336,
        0,
        0,
        0,
        10032,
        3216,
        3132,
        1008,
        0,
        0,
        4476,
        4200,
        1260,
        0,
        0,
        3060,
        2232,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        108,
        28,
        0,
        0,
        0,
        732,
        216,
        84,
        0,
        0,
        252,
        180,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        0,
        0,
        0,
        36,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          1,
          3
        ],
        [
          4,
          3,
          4
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        0,
        14269248,
        40439448,
        81438024,
        126000456,
        164496906,
        188255263,
        190125084,
        181706499,
        123726866,
        148948701,
        0,
        82619761,
        0,
        0,
        16689528,
        81946728,
        241735128,
        453984972,
        662961204,
        808476204,
        852424068,
        776812068,
        643698852,
        366099324,
        299634516,
        0,
        0,
        0,
        34042428,
        227303316,
        616316364,
        1087218312,
        1490075844,
        1693267764,
        1638683661,
        1326221364,
        939682482,
        366099324,
        148948701,
        0,
        0,
        55989792,
        328248756,
        858523344,
        1458506832,
        1912381716,
        2051580342,
        1820730056,
        1326221364,
        643698852,
        123726866,
        0,
        0,
        70080192,
        411797916,
        1041255228,
        1693408404,
        2094276600,
        2051580342,
        1638683661,
        776812068,
        181706499,
        0,
        0,
        80800488,
        456279156,
        1103777136,
        1693408404,
        1912381716,
        1693267764,
        852424068,
        190125084,
        0,
        0,
        84199176,
        456279156,
        1041255228,
        1458506832,
        1490075844,
        808476204,
        188255263,
        0,
        0,
        80800488,
        411797916,
        858523344,
        1087218312,
        662961204,
        164496906,
        0,
        0,
        70080192,
        328248756,
        616316364,
        453984972,
        126000456,
        0,
        0,
        55989792,
        227303316,
        241735128,
        81438024,
        0,
        0,
        34042428,
        81946728,
        40439448,
        0,
        0,
        16689528,
        14269248,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        28330848,
        71069136,
        132533028,
        195715656,
        247311025,
        272167320,
        279163431,
        207707168,
        263563671,
        0,
        187088077,
        0,
        0,
        34985376,
        141884964,
        351316824,
        609824556,
        845212320,
        987071916,
        981599544,
        875607444,
        538128816,
        478911600,
        0,
        0,
        0,
        52066548,
        298002240,
        733485300,
        1228720176,
        1610599356,
        1744725423,
        1558015860,
        1201643370,
        538128816,
        263563671,
        0,
        0,
        83778588,
        421288560,
        993910164,
        1588219668,
        1962572220,
        1954344728,
        1558015860,
        875607444,
        207707168,
        0,
        0,
        100335348,
        504093024,
        1144506576,
        1728745560,
        1962572220,
        1744725423,
        981599544,
        279163431,
        0,
        0,
        111249756,
        534159576,
        1144506576,
        1588219668,
        1610599356,
        987071916,
        272167320,
        0,
        0,
        111249756,
        504093024,
        993910164,
        1228720176,
        845212320,
        247311025,
        0,
        0,
        100335348,
        421288560,
        733485300,
        609824556,
        195715656,
        0,
        0,
        83778588,
        298002240,
        351316824,
        132533028,
        0,
        0,
        52066548,
        141884964,
        71069136,
        0,
        0,
        34985376,
        28330848,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        22353120,
        53031216,
        94509036,
        135236970,
        164806860,
        184213215,
        150642216,
        204995736,
        0,
        181017495,
        0,
        0,
        28738692,
        103122324,
        229329456,
        372909240,
        491131980,
        539616612,
        524766744,
        352357776,
        341834280,
        0,
        0,
        0,
        36099108,
        181035792,
        410126736,
        649392696,
        806954490,
        807944628,
        688671522,
        352357776,
        204995736,
        0,
        0,
        56137968,
        247424184,
        533106816,
        793920420,
        909218520,
        807944628,
        524766744,
        150642216,
        0,
        0,
        64336572,
        281195460,
        575879520,
        793920420,
        806954490,
        539616612,
        184213215,
        0,
        0,
        68356440,
        281195460,
        533106816,
        649392696,
        491131980,
        164806860,
        0,
        0,
        64336572,
        247424184,
        410126736,
        372909240,
        135236970,
        0,
        0,
        56137968,
        181035792,
        229329456,
        94509036,
        0,
        0,
        36099108,
        103122324,
        53031216,
        0,
        0,
        28738692,
        22353120,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        10447500,
        23960016,
        41414110,
        57280800,
        70854795,
        63995880,
        94321656,
        0,
        102733235,
        0,
        0,
        13674180,
        44575644,
        91507380,
        140352960,
        173319900,
        185700300,
        137087244,
        145443000,
        0,
        0,
        0,
        15359736,
        68600064,
        143914956,
        214347090,
        245856720,
        234876546,
        137087244,
        94321656,
        0,
        0,
        22943520,
        89745540,
        176578800,
        242688320,
        245856720,
        185700300,
        63995880,
        0,
        0,
        25125540,
        95853480,
        176578800,
        214347090,
        173319900,
        70854795,
        0,
        0,
        25125540,
        89745540,
        143914956,
        140352960,
        57280800,
        0,
        0,
        22943520,
        68600064,
        91507380,
        41414110,
        0,
        0,
        15359736,
        44575644,
        23960016,
        0,
        0,
        13674180,
        10447500,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3397536,
        7614880,
        12742320,
        17885610,
        18038010,
        29045781,
        0,
        38904245,
        0,
        0,
        4419720,
        13248180,
        25422360,
        36399420,
        43681860,
        35700000,
        41487660,
        0,
        0,
        0,
        4557060,
        18328536,
        35654820,
        48874800,
        53437500,
        35700000,
        29045781,
        0,
        0,
        6514560,
        22623300,
        40684400,
        48874800,
        43681860,
        18038010,
        0,
        0,
        6706440,
        22623300,
        35654820,
        36399420,
        17885610,
        0,
        0,
        6514560,
        18328536,
        25422360,
        12742320,
        0,
        0,
        4557060,
        13248180,
        7614880,
        0,
        0,
        4419720,
        3397536,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        838992,
        1831536,
        3109626,
        3582744,
        6389679,
        0,
        10535133,
        0,
        0,
        1055556,
        2928132,
        5213472,
        7224588,
        6628356,
        8484648,
        0,
        0,
        0,
        1012032,
        3685104,
        6555276,
        8530668,
        6628356,
        6389679,
        0,
        0,
        1361628,
        4263864,
        6555276,
        7224588,
        3582744,
        0,
        0,
        1361628,
        3685104,
        5213472,
        3109626,
        0,
        0,
        1012032,
        2928132,
        1831536,
        0,
        0,
        1055556,
        838992,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        164640,
        365904,
        512572,
        1037934,
        0,
        2131661,
        0,
        0,
        196104,
        498396,
        854736,
        905184,
        1294500,
        0,
        0,
        0,
        173532,
        575760,
        957720,
        905184,
        1037934,
        0,
        0,
        227232,
        575760,
        854736,
        512572,
        0,
        0,
        173532,
        498396,
        365904,
        0,
        0,
        196104,
        164640,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        27720,
        51184,
        125394,
        0,
        331205,
        0,
        0,
        28908,
        69876,
        91284,
        150120,
        0,
        0,
        0,
        24552,
        72288,
        91284,
        125394,
        0,
        0,
        24552,
        69876,
        51184,
        0,
        0,
        28908,
        27720,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3360,
        10824,
        0,
        39990,
        0,
        0,
        3600,
        6516,
        13200,
        0,
        0,
        0,
        2304,
        6516,
        10824,
        0,
        0,
        3600,
        3360,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        624,
        0,
        3730,
        0,
        0,
        300,
        840,
        0,
        0,
        0,
        300,
        624,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        256,
        0,
        0,
        36,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          1,
          4
        ],
        [
          4,
          3,
          3
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        0,
        840840,
        6508728,
        16607196,
        30899260,
        46912728,
        60759756,
        68510168,
        65294196,
        58712400,
        27657868,
        34312476,
        0,
        0,
        0,
        2522520,
        34303464,
        100521396,
        203701488,
        329216676,
        447195216,
        519085308,
        517956456,
        417173748,
        311332056,
        104878176,
        109201944,
        0,
        0,
        25269696,
        144959580,
        370170108,
        695956038,
        1047561552,
        1306722258,
        1352887920,
        1139154858,
        708728688,
        352649442,
        89500212,
        0,
        0,
        37566792,
        229282872,
        609788214,
        1141341834,
        1649316014,
        1898091582,
        1717546722,
        1142919494,
        521558034,
        182203194,
        0,
        0,
        54664776,
        324577692,
        842342868,
        1493807610,
        1978203720,
        1993400016,
        1435333152,
        713623458,
        213354060,
        0,
        0,
        66694560,
        385426980,
        957471894,
        1564615446,
        1828349280,
        1482094008,
        801368106,
        245826486,
        0,
        0,
        73140552,
        403497636,
        929231496,
        1350591018,
        1282585456,
        781822038,
        247987536,
        0,
        0,
        72621216,
        371820420,
        771208578,
        917965878,
        657372462,
        224334282,
        0,
        0,
        64246872,
        303296652,
        514677564,
        467185914,
        178781724,
        0,
        0,
        53607816,
        198802212,
        266520798,
        122334330,
        0,
        0,
        30012120,
        110414160,
        66815316,
        0,
        0,
        25553112,
        28206612,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2233896,
        11812032,
        28134684,
        49367944,
        70841412,
        87019896,
        90725732,
        88697304,
        49850004,
        62243752,
        0,
        0,
        0,
        6701688,
        53836128,
        146483508,
        278970948,
        423941844,
        539623716,
        588677148,
        525166188,
        442903908,
        164715084,
        181959168,
        0,
        0,
        36227520,
        190516284,
        457399116,
        802502256,
        1122378816,
        1289278440,
        1216713804,
        882254496,
        501482376,
        143463756,
        0,
        0,
        53784972,
        287722248,
        693278952,
        1182505392,
        1552931180,
        1603925112,
        1259201568,
        681448112,
        266916192,
        0,
        0,
        73936116,
        381868344,
        883348908,
        1403528040,
        1656892860,
        1420174716,
        852308244,
        292798428,
        0,
        0,
        86451948,
        428923080,
        929754792,
        1338834084,
        1315525224,
        879210180,
        312469764,
        0,
        0,
        90888228,
        421811808,
        836221908,
        1002060288,
        781775164,
        291040968,
        0,
        0,
        84953700,
        367916184,
        601769496,
        589274856,
        240127896,
        0,
        0,
        74838492,
        256735008,
        362290932,
        170913612,
        0,
        0,
        44889516,
        167525304,
        98310948,
        0,
        0,
        43400268,
        43714404,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2067492,
        8862732,
        19853040,
        33190872,
        45648000,
        52570812,
        56011152,
        35991360,
        47867292,
        0,
        0,
        0,
        6202476,
        37300032,
        93947052,
        168703044,
        241943328,
        291705756,
        286688892,
        269047692,
        111493164,
        138563988,
        0,
        0,
        23592564,
        112757916,
        254105112,
        417694410,
        542716860,
        574100664,
        472073616,
        310336002,
        103972440,
        0,
        0,
        34563888,
        163460616,
        360333954,
        562276950,
        669947460,
        606988188,
        391666026,
        176418774,
        0,
        0,
        45303804,
        205210152,
        425513580,
        608634300,
        614972700,
        449853324,
        180484032,
        0,
        0,
        50966280,
        217278132,
        417004512,
        503646120,
        424712172,
        177218340,
        0,
        0,
        50586156,
        202921212,
        324393192,
        339769434,
        150363648,
        0,
        0,
        47027664,
        150766416,
        222521682,
        110440590,
        0,
        0,
        30117348,
        111182556,
        65773704,
        0,
        0,
        31748364,
        30111732,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1049884,
        3938436,
        8360352,
        13404780,
        17373900,
        20361564,
        14756216,
        21045972,
        0,
        0,
        0,
        3149652,
        15695568,
        36782004,
        62264388,
        84792840,
        92427192,
        96425748,
        43871604,
        63841308,
        0,
        0,
        9501660,
        41352300,
        87310044,
        133849560,
        161284140,
        149954940,
        112993980,
        45435024,
        0,
        0,
        13636368,
        57554000,
        115981200,
        165421200,
        173755800,
        133047408,
        70080600,
        0,
        0,
        17111040,
        68044140,
        127584780,
        155820000,
        140098740,
        66370320,
        0,
        0,
        18222900,
        68623344,
        108438516,
        119520972,
        59202180,
        0,
        0,
        17972892,
        54638548,
        83380644,
        44651928,
        0,
        0,
        12262440,
        44475120,
        27375384,
        0,
        0,
        13831368,
        12799800,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        353752,
        1204812,
        2439480,
        3687180,
        4840560,
        3948552,
        6060152,
        0,
        0,
        0,
        1061256,
        4607244,
        10070508,
        16159560,
        19923420,
        23285676,
        11559504,
        19955208,
        0,
        0,
        2695140,
        10718508,
        21063960,
        30079290,
        32033340,
        27602190,
        13432368,
        0,
        0,
        3772080,
        14220620,
        26275290,
        32988270,
        30206670,
        18762090,
        0,
        0,
        4463520,
        15978420,
        25187160,
        28784490,
        16226940,
        0,
        0,
        4722840,
        13807632,
        21505122,
        12834390,
        0,
        0,
        3442716,
        12245704,
        8071728,
        0,
        0,
        4128240,
        3849048,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        87276,
        275652,
        524124,
        798240,
        740592,
        1234380,
        0,
        0,
        0,
        261828,
        1017720,
        2089704,
        3036732,
        4042944,
        2207532,
        4516260,
        0,
        0,
        578844,
        2096640,
        3843012,
        4852872,
        4842228,
        2855928,
        0,
        0,
        774828,
        2665848,
        4275936,
        4858416,
        3576096,
        0,
        0,
        906804,
        2580948,
        4059912,
        2754060,
        0,
        0,
        712800,
        2483856,
        1812864,
        0,
        0,
        910656,
        880992,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16744,
        48708,
        92736,
        100736,
        185808,
        0,
        0,
        0,
        50232,
        178092,
        330852,
        518292,
        320136,
        769272,
        0,
        0,
        97020,
        326196,
        523224,
        630054,
        450504,
        0,
        0,
        129888,
        366592,
        562878,
        494418,
        0,
        0,
        112764,
        385056,
        318072,
        0,
        0,
        155112,
        160776,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2548,
        7308,
        9960,
        21068,
        0,
        0,
        0,
        7644,
        24768,
        48468,
        36156,
        100452,
        0,
        0,
        13716,
        38364,
        60948,
        53040,
        0,
        0,
        13752,
        45424,
        47976,
        0,
        0,
        20856,
        23688,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        336,
        684,
        1788,
        0,
        0,
        0,
        1008,
        3132,
        3216,
        10032,
        0,
        0,
        1260,
        4200,
        4476,
        0,
        0,
        2232,
        3060,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        28,
        108,
        0,
        0,
        0,
        84,
        216,
        732,
        0,
        0,
        180,
        252,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        0,
        0,
        0,
        12,
        36,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          3,
          3
        ],
        [
          4,
          1,
          4
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        0,
        4756416,
        25987248,
        60817416,
        104489614,
        147822012,
        180970726,
        193828736,
        191426346,
        138055484,
        158036002,
        0,
        101342128,
        0,
        0,
        7083504,
        60123564,
        192580500,
        379975980,
        582164688,
        744058860,
        817948104,
        769185780,
        639955200,
        357736008,
        281516196,
        0,
        0,
        0,
        26780004,
        179218680,
        491454180,
        893945748,
        1275580588,
        1511324496,
        1515409710,
        1255433900,
        878066748,
        357736008,
        158036002,
        0,
        0,
        39160584,
        253951332,
        678680400,
        1196676780,
        1639460504,
        1837538664,
        1692422672,
        1255433900,
        639955200,
        138055484,
        0,
        0,
        51171264,
        321445260,
        825529740,
        1391084556,
        1796243100,
        1837538664,
        1515409710,
        769185780,
        191426346,
        0,
        0,
        58790664,
        355889580,
        874386936,
        1391084556,
        1639460504,
        1511324496,
        817948104,
        193828736,
        0,
        0,
        61424568,
        355889580,
        825529740,
        1196676780,
        1275580588,
        744058860,
        180970726,
        0,
        0,
        58790664,
        321445260,
        678680400,
        893945748,
        582164688,
        147822012,
        0,
        0,
        51171264,
        253951332,
        491454180,
        379975980,
        104489614,
        0,
        0,
        39160584,
        179218680,
        192580500,
        60817416,
        0,
        0,
        26780004,
        60123564,
        25987248,
        0,
        0,
        7083504,
        4756416,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9443616,
        39603744,
        87158982,
        144032772,
        197565330,
        232581240,
        250105614,
        198105252,
        249704502,
        0,
        198294564,
        0,
        0,
        14141844,
        88359084,
        251218416,
        469034466,
        687113964,
        840216714,
        868198584,
        792943686,
        494213016,
        435134274,
        0,
        0,
        0,
        36325512,
        215918976,
        553606428,
        962061276,
        1310147712,
        1470577182,
        1355685876,
        1058900208,
        494213016,
        249704502,
        0,
        0,
        53382060,
        300981936,
        743910156,
        1238706942,
        1594567920,
        1648527900,
        1355685876,
        792943686,
        198105252,
        0,
        0,
        66869892,
        365079264,
        861015624,
        1351636860,
        1594567920,
        1470577182,
        868198584,
        250105614,
        0,
        0,
        74179764,
        386880072,
        861015624,
        1238706942,
        1310147712,
        840216714,
        232581240,
        0,
        0,
        74179764,
        365079264,
        743910156,
        962061276,
        687113964,
        197565330,
        0,
        0,
        66869892,
        300981936,
        553606428,
        469034466,
        144032772,
        0,
        0,
        53382060,
        215918976,
        251218416,
        87158982,
        0,
        0,
        36325512,
        88359084,
        39603744,
        0,
        0,
        14141844,
        9443616,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7451040,
        27144684,
        57059082,
        91510645,
        121406580,
        144428625,
        126575474,
        175615407,
        0,
        173762815,
        0,
        0,
        11268108,
        58546080,
        151760136,
        268655184,
        376087320,
        433820688,
        437769000,
        303179616,
        299472204,
        0,
        0,
        0,
        22826340,
        122561172,
        294637176,
        486683892,
        627987015,
        651290040,
        566620182,
        303179616,
        175615407,
        0,
        0,
        33176880,
        166363620,
        381151944,
        593910450,
        707092160,
        651290040,
        437769000,
        126575474,
        0,
        0,
        39744828,
        191962440,
        414432600,
        593910450,
        627987015,
        433820688,
        144428625,
        0,
        0,
        42213960,
        191962440,
        381151944,
        486683892,
        376087320,
        121406580,
        0,
        0,
        39744828,
        166363620,
        294637176,
        268655184,
        91510645,
        0,
        0,
        33176880,
        122561172,
        151760136,
        57059082,
        0,
        0,
        22826340,
        58546080,
        27144684,
        0,
        0,
        11268108,
        7451040,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3482500,
        11583072,
        23496475,
        36449040,
        48937005,
        47879040,
        73365677,
        0,
        90757895,
        0,
        0,
        5262264,
        23887728,
        57268344,
        96226950,
        126919200,
        143044284,
        110221968,
        121411614,
        0,
        0,
        0,
        8954892,
        43800568,
        98686512,
        153903045,
        183805860,
        179721342,
        110221968,
        73365677,
        0,
        0,
        12708684,
        57248240,
        121000440,
        174160820,
        183805860,
        143044284,
        47879040,
        0,
        0,
        14471280,
        62005320,
        121000440,
        153903045,
        126919200,
        48937005,
        0,
        0,
        14471280,
        57248240,
        98686512,
        96226950,
        36449040,
        0,
        0,
        12708684,
        43800568,
        57268344,
        23496475,
        0,
        0,
        8954892,
        23887728,
        11583072,
        0,
        0,
        5262264,
        3482500,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1132512,
        3533040,
        6903780,
        10823865,
        12010440,
        20477352,
        0,
        31679175,
        0,
        0,
        1679232,
        6831864,
        15275280,
        24060540,
        30935520,
        26729652,
        32737824,
        0,
        0,
        0,
        2478492,
        11084172,
        23318580,
        33640440,
        37785270,
        26729652,
        20477352,
        0,
        0,
        3396600,
        13725420,
        26586000,
        33640440,
        30935520,
        12010440,
        0,
        0,
        3619320,
        13725420,
        23318580,
        24060540,
        10823865,
        0,
        0,
        3396600,
        11084172,
        15275280,
        6903780,
        0,
        0,
        2478492,
        6831864,
        3533040,
        0,
        0,
        1679232,
        1132512,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        279664,
        824544,
        1622529,
        2106156,
        4058208,
        0,
        7881839,
        0,
        0,
        396864,
        1469736,
        3041760,
        4647870,
        4589172,
        6281562,
        0,
        0,
        0,
        516636,
        2109600,
        4084380,
        5508882,
        4589172,
        4058208,
        0,
        0,
        671076,
        2439728,
        4084380,
        4647870,
        2106156,
        0,
        0,
        671076,
        2109600,
        3041760,
        1622529,
        0,
        0,
        516636,
        1469736,
        824544,
        0,
        0,
        396864,
        279664,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        54880,
        160776,
        261658,
        587783,
        0,
        1457057,
        0,
        0,
        72936,
        245376,
        487704,
        571944,
        889896,
        0,
        0,
        0,
        83628,
        311404,
        554832,
        571944,
        587783,
        0,
        0,
        103680,
        311404,
        487704,
        261658,
        0,
        0,
        83628,
        245376,
        160776,
        0,
        0,
        72936,
        54880,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9240,
        22176,
        62253,
        0,
        205185,
        0,
        0,
        10632,
        33840,
        51384,
        94266,
        0,
        0,
        0,
        10980,
        35928,
        51384,
        62253,
        0,
        0,
        10980,
        33840,
        22176,
        0,
        0,
        10632,
        9240,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1120,
        4608,
        0,
        22205,
        0,
        0,
        1296,
        3132,
        7356,
        0,
        0,
        0,
        1008,
        3132,
        4608,
        0,
        0,
        1296,
        1120,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        208,
        0,
        1825,
        0,
        0,
        108,
        396,
        0,
        0,
        0,
        108,
        208,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        108,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          3,
          4
        ],
        [
          4,
          1,
          3
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        0,
        28206612,
        66815316,
        122334330,
        178781724,
        224334282,
        247987536,
        245826486,
        213354060,
        182203194,
        89500212,
        109201944,
        0,
        0,
        0,
        25553112,
        110414160,
        266520798,
        467185914,
        657372462,
        781822038,
        801368106,
        713623458,
        521558034,
        352649442,
        104878176,
        34312476,
        0,
        0,
        30012120,
        198802212,
        514677564,
        917965878,
        1282585456,
        1482094008,
        1435333152,
        1142919494,
        708728688,
        311332056,
        27657868,
        0,
        0,
        53607816,
        303296652,
        771208578,
        1350591018,
        1828349280,
        1993400016,
        1717546722,
        1139154858,
        417173748,
        58712400,
        0,
        0,
        64246872,
        371820420,
        929231496,
        1564615446,
        1978203720,
        1898091582,
        1352887920,
        517956456,
        65294196,
        0,
        0,
        72621216,
        403497636,
        957471894,
        1493807610,
        1649316014,
        1306722258,
        519085308,
        68510168,
        0,
        0,
        73140552,
        385426980,
        842342868,
        1141341834,
        1047561552,
        447195216,
        60759756,
        0,
        0,
        66694560,
        324577692,
        609788214,
        695956038,
        329216676,
        46912728,
        0,
        0,
        54664776,
        229282872,
        370170108,
        203701488,
        30899260,
        0,
        0,
        37566792,
        144959580,
        100521396,
        16607196,
        0,
        0,
        25269696,
        34303464,
        6508728,
        0,
        0,
        2522520,
        840840,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        43714404,
        98310948,
        170913612,
        240127896,
        291040968,
        312469764,
        292798428,
        266916192,
        143463756,
        181959168,
        0,
        0,
        0,
        43400268,
        167525304,
        362290932,
        589274856,
        781775164,
        879210180,
        852308244,
        681448112,
        501482376,
        164715084,
        62243752,
        0,
        0,
        44889516,
        256735008,
        601769496,
        1002060288,
        1315525224,
        1420174716,
        1259201568,
        882254496,
        442903908,
        49850004,
        0,
        0,
        74838492,
        367916184,
        836221908,
        1338834084,
        1656892860,
        1603925112,
        1216713804,
        525166188,
        88697304,
        0,
        0,
        84953700,
        421811808,
        929754792,
        1403528040,
        1552931180,
        1289278440,
        588677148,
        90725732,
        0,
        0,
        90888228,
        428923080,
        883348908,
        1182505392,
        1122378816,
        539623716,
        87019896,
        0,
        0,
        86451948,
        381868344,
        693278952,
        802502256,
        423941844,
        70841412,
        0,
        0,
        73936116,
        287722248,
        457399116,
        278970948,
        49367944,
        0,
        0,
        53784972,
        190516284,
        146483508,
        28134684,
        0,
        0,
        36227520,
        53836128,
        11812032,
        0,
        0,
        6701688,
        2233896,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        30111732,
        65773704,
        110440590,
        150363648,
        177218340,
        180484032,
        176418774,
        103972440,
        138563988,
        0,
        0,
        0,
        31748364,
        111182556,
        222521682,
        339769434,
        424712172,
        449853324,
        391666026,
        310336002,
        111493164,
        47867292,
        0,
        0,
        30117348,
        150766416,
        324393192,
        503646120,
        614972700,
        606988188,
        472073616,
        269047692,
        35991360,
        0,
        0,
        47027664,
        202921212,
        417004512,
        608634300,
        669947460,
        574100664,
        286688892,
        56011152,
        0,
        0,
        50586156,
        217278132,
        425513580,
        562276950,
        542716860,
        291705756,
        52570812,
        0,
        0,
        50966280,
        205210152,
        360333954,
        417694410,
        241943328,
        45648000,
        0,
        0,
        45303804,
        163460616,
        254105112,
        168703044,
        33190872,
        0,
        0,
        34563888,
        112757916,
        93947052,
        19853040,
        0,
        0,
        23592564,
        37300032,
        8862732,
        0,
        0,
        6202476,
        2067492,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12799800,
        27375384,
        44651928,
        59202180,
        66370320,
        70080600,
        45435024,
        63841308,
        0,
        0,
        0,
        13831368,
        44475120,
        83380644,
        119520972,
        140098740,
        133047408,
        112993980,
        43871604,
        21045972,
        0,
        0,
        12262440,
        54638548,
        108438516,
        155820000,
        173755800,
        149954940,
        96425748,
        14756216,
        0,
        0,
        17972892,
        68623344,
        127584780,
        165421200,
        161284140,
        92427192,
        20361564,
        0,
        0,
        18222900,
        68044140,
        115981200,
        133849560,
        84792840,
        17373900,
        0,
        0,
        17111040,
        57554000,
        87310044,
        62264388,
        13404780,
        0,
        0,
        13636368,
        41352300,
        36782004,
        8360352,
        0,
        0,
        9501660,
        15695568,
        3938436,
        0,
        0,
        3149652,
        1049884,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3849048,
        8071728,
        12834390,
        16226940,
        18762090,
        13432368,
        19955208,
        0,
        0,
        0,
        4128240,
        12245704,
        21505122,
        28784490,
        30206670,
        27602190,
        11559504,
        6060152,
        0,
        0,
        3442716,
        13807632,
        25187160,
        32988270,
        32033340,
        23285676,
        3948552,
        0,
        0,
        4722840,
        15978420,
        26275290,
        30079290,
        19923420,
        4840560,
        0,
        0,
        4463520,
        14220620,
        21063960,
        16159560,
        3687180,
        0,
        0,
        3772080,
        10718508,
        10070508,
        2439480,
        0,
        0,
        2695140,
        4607244,
        1204812,
        0,
        0,
        1061256,
        353752,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        880992,
        1812864,
        2754060,
        3576096,
        2855928,
        4516260,
        0,
        0,
        0,
        910656,
        2483856,
        4059912,
        4858416,
        4842228,
        2207532,
        1234380,
        0,
        0,
        712800,
        2580948,
        4275936,
        4852872,
        4042944,
        740592,
        0,
        0,
        906804,
        2665848,
        3843012,
        3036732,
        798240,
        0,
        0,
        774828,
        2096640,
        2089704,
        524124,
        0,
        0,
        578844,
        1017720,
        275652,
        0,
        0,
        261828,
        87276,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        160776,
        318072,
        494418,
        450504,
        769272,
        0,
        0,
        0,
        155112,
        385056,
        562878,
        630054,
        320136,
        185808,
        0,
        0,
        112764,
        366592,
        523224,
        518292,
        100736,
        0,
        0,
        129888,
        326196,
        330852,
        92736,
        0,
        0,
        97020,
        178092,
        48708,
        0,
        0,
        50232,
        16744,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        23688,
        47976,
        53040,
        100452,
        0,
        0,
        0,
        20856,
        45424,
        60948,
        36156,
        21068,
        0,
        0,
        13752,
        38364,
        48468,
        9960,
        0,
        0,
        13716,
        24768,
        7308,
        0,
        0,
        7644,
        2548,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3060,
        4476,
        10032,
        0,
        0,
        0,
        2232,
        4200,
        3216,
        1788,
        0,
        0,
        1260,
        3132,
        684,
        0,
        0,
        1008,
        336,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        252,
        732,
        0,
        0,
        0,
        180,
        216,
        108,
        0,
        0,
        84,
        28,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        36,
        0,
        0,
        0,
        12,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          4,
          3
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          3,
          4
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        119861008,
        81490476,
        202378176,
        238220402,
        289629564,
        307096902,
        296742640,
        258064626,
        199129932,
        131388054,
        70390584,
        15963444,
        0,
        0,
        27076876,
        88559044,
        382142712,
        614498540,
        896108720,
        1073847228,
        1133536792,
        1054589548,
        859953660,
        595772880,
        336184512,
        99003288,
        10513656,
        0,
        17894664,
        336126324,
        787319760,
        1437605424,
        1935089682,
        2192877996,
        2136924108,
        1801667040,
        1286601954,
        743907312,
        258877272,
        34366944,
        0,
        47170992,
        430349684,
        1280830056,
        2232561480,
        2865064712,
        2990658984,
        2618658984,
        1904964216,
        1103657400,
        379349892,
        51940512,
        0,
        51397952,
        553412156,
        1596412092,
        2710488056,
        3251259086,
        3095275632,
        2373419346,
        1417555392,
        501683316,
        70073856,
        0,
        56695968,
        580503612,
        1681485528,
        2713826160,
        2986916712,
        2499315792,
        1571719968,
        575487636,
        83326344,
        0,
        53107296,
        540329332,
        1519840740,
        2280095880,
        2214063510,
        1518390792,
        587241756,
        88768584,
        0,
        44278744,
        439967884,
        1174787640,
        1572969624,
        1251546432,
        528330972,
        85245264,
        0,
        32105952,
        308344644,
        751110696,
        830949480,
        407961192,
        72638832,
        0,
        19518132,
        177833616,
        365190192,
        252404676,
        53965296,
        0,
        8888568,
        73603464,
        98925372,
        30285864,
        0,
        2522520,
        19314288,
        14167008,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        230792964,
        161387592,
        345750426,
        388833312,
        443684526,
        444449376,
        403209942,
        324747216,
        225113022,
        125239176,
        38882592,
        0,
        0,
        59710284,
        165847380,
        590018244,
        871871976,
        1185217740,
        1333965744,
        1316901348,
        1131701544,
        826814376,
        490405500,
        169865880,
        25783728,
        0,
        42185052,
        528040824,
        1082137380,
        1788841542,
        2244769956,
        2374131228,
        2136272844,
        1616957910,
        984436272,
        381516336,
        57043536,
        0,
        85445388,
        618092868,
        1585107564,
        2482942752,
        2954824248,
        2842813728,
        2235231468,
        1385536464,
        540058212,
        87169068,
        0,
        89057772,
        739339032,
        1829076096,
        2750121342,
        3004807020,
        2550570702,
        1655355672,
        668684856,
        109788672,
        0,
        90802668,
        723728388,
        1775098680,
        2480763156,
        2403559752,
        1685279124,
        716491116,
        123245508,
        0,
        79063884,
        622173480,
        1453340124,
        1817246826,
        1457001000,
        672194160,
        122768568,
        0,
        60065172,
        458010204,
        982874940,
        1022186232,
        543250716,
        108548916,
        0,
        38466228,
        280051188,
        514398384,
        358193592,
        84220368,
        0,
        19124712,
        128520072,
        170199036,
        50964012,
        0,
        6701688,
        41734224,
        28283688,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        195749592,
        136891092,
        262661400,
        281334636,
        300622080,
        281374362,
        234730992,
        168966000,
        97478496,
        36236070,
        0,
        0,
        51326124,
        124797900,
        401892816,
        554340096,
        705217836,
        741962028,
        675857820,
        520941096,
        325608696,
        128725056,
        24428484,
        0,
        36201540,
        361798008,
        661935636,
        1003538604,
        1168229250,
        1136907000,
        917856828,
        591762756,
        253023354,
        42224040,
        0,
        62512848,
        385515504,
        872672088,
        1239184512,
        1349583900,
        1163063808,
        779485104,
        341121888,
        63414972,
        0,
        61043796,
        425357652,
        918618276,
        1226887440,
        1189773900,
        854539956,
        392732802,
        74691216,
        0,
        56960040,
        382068612,
        804758472,
        965959920,
        783623076,
        388379160,
        78544260,
        0,
        45091404,
        296934240,
        579205836,
        583486236,
        329650326,
        72255384,
        0,
        30330480,
        192076488,
        325431576,
        230261904,
        58369860,
        0,
        16092828,
        95351484,
        122792328,
        37343952,
        0,
        6202476,
        34758072,
        22536216,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        99822332,
        68819952,
        119973468,
        121609440,
        120732870,
        103732512,
        77308192,
        46175328,
        19348770,
        0,
        0,
        24873284,
        53949260,
        163659384,
        211973472,
        251577540,
        244377744,
        200078560,
        132271984,
        58422432,
        13081140,
        0,
        17029128,
        147402576,
        243133020,
        338609526,
        361032360,
        314853648,
        216422076,
        101508690,
        18802056,
        0,
        25894272,
        141995664,
        287294988,
        368304480,
        358183040,
        262945152,
        128723604,
        27204048,
        0,
        23405220,
        143557200,
        271973280,
        317672240,
        260280140,
        136704810,
        29900880,
        0,
        19742100,
        116358492,
        209583912,
        207267288,
        122906280,
        29136900,
        0,
        13832544,
        79699600,
        126221364,
        90966702,
        24566040,
        0,
        7719688,
        42205096,
        52761060,
        16517016,
        0,
        3149652,
        16746804,
        10524528,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        34775232,
        23401992,
        37235520,
        35367000,
        32136060,
        24703722,
        15279192,
        6987990,
        0,
        0,
        7878864,
        15482100,
        45118488,
        54816396,
        60089460,
        52644264,
        37102440,
        18078168,
        4607076,
        0,
        5157156,
        40741728,
        60650064,
        76955760,
        73373970,
        54462516,
        28025388,
        5715384,
        0,
        6987600,
        35152260,
        63563880,
        72245520,
        59803920,
        32936100,
        7855560,
        0,
        5757000,
        32158980,
        52925580,
        51715680,
        31833810,
        7981920,
        0,
        4284360,
        22971912,
        34221552,
        25110180,
        7140300,
        0,
        2491524,
        12936780,
        15646908,
        5041296,
        0,
        1061256,
        5520048,
        3358464,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8866536,
        5767200,
        8363664,
        7324608,
        5953386,
        3804480,
        1866522,
        0,
        0,
        1770132,
        3192732,
        8999964,
        10168620,
        10083720,
        7639356,
        4094928,
        1161900,
        0,
        1092816,
        8191056,
        10918260,
        12375426,
        10029228,
        5710788,
        1270296,
        0,
        1315548,
        6237876,
        9947244,
        9580680,
        6092988,
        1632348,
        0,
        961908,
        5058264,
        6961008,
        5195394,
        1518624,
        0,
        593112,
        2972040,
        3466044,
        1141776,
        0,
        261828,
        1362648,
        793728,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1725584,
        1071768,
        1403544,
        1107268,
        748584,
        389046,
        0,
        0,
        295736,
        496220,
        1346856,
        1388824,
        1195540,
        706440,
        220932,
        0,
        169068,
        1241736,
        1455540,
        1401708,
        890634,
        214104,
        0,
        177312,
        817432,
        1102536,
        831288,
        253692,
        0,
        107908,
        548908,
        601524,
        198288,
        0,
        50232,
        265104,
        145872,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        262968,
        153168,
        178020,
        117504,
        65730,
        0,
        0,
        37596,
        59700,
        153264,
        138504,
        94944,
        32556,
        0,
        19320,
        143952,
        141204,
        109026,
        27960,
        0,
        16632,
        76536,
        83532,
        28008,
        0,
        7644,
        43008,
        21264,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        31728,
        16908,
        16272,
        9030,
        0,
        0,
        3636,
        5640,
        13056,
        9648,
        3780,
        0,
        1572,
        12204,
        9720,
        2664,
        0,
        1008,
        5376,
        2592,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3028,
        1368,
        1110,
        0,
        0,
        256,
        400,
        792,
        324,
        0,
        84,
        792,
        216,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        216,
        84,
        0,
        0,
        12,
        24,
        24,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          4,
          3
        ],
        [
          3,
          1,
          4
        ],
        [
          4,
          3,
          1
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        0,
        5649348,
        11699140,
        19669464,
        27265812,
        32850440,
        34689708,
        31763640,
        23853244,
        14127012,
        0,
        0,
        0,
        0,
        0,
        53603316,
        110846344,
        189295348,
        266642544,
        328113980,
        356013656,
        338314044,
        273229888,
        174692704,
        63678960,
        0,
        0,
        0,
        63678960,
        261263772,
        469551270,
        708485592,
        905449782,
        1012896456,
        990684102,
        830232840,
        563894202,
        261263772,
        53603316,
        0,
        14127012,
        174692704,
        563894202,
        960725250,
        1353203570,
        1598147946,
        1618357062,
        1388086922,
        960725250,
        469551270,
        110846344,
        5649348,
        23853244,
        273229888,
        830232840,
        1388086922,
        1864607888,
        2048885064,
        1864607888,
        1353203570,
        708485592,
        189295348,
        11699140,
        31763640,
        338314044,
        990684102,
        1618357062,
        2048885064,
        2048885064,
        1598147946,
        905449782,
        266642544,
        19669464,
        34689708,
        356013656,
        1012896456,
        1598147946,
        1864607888,
        1618357062,
        1012896456,
        328113980,
        27265812,
        32850440,
        328113980,
        905449782,
        1353203570,
        1388086922,
        990684102,
        356013656,
        32850440,
        27265812,
        266642544,
        708485592,
        960725250,
        830232840,
        338314044,
        34689708,
        19669464,
        189295348,
        469551270,
        563894202,
        273229888,
        31763640,
        11699140,
        110846344,
        261263772,
        174692704,
        23853244,
        5649348,
        53603316,
        63678960,
        14127012,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7644108,
        15696696,
        25161540,
        32790840,
        36352500,
        34247688,
        26114556,
        15259080,
        0,
        0,
        0,
        0,
        0,
        67646364,
        137194020,
        224235132,
        298529508,
        341997300,
        338015244,
        282151860,
        185676012,
        75006528,
        0,
        0,
        0,
        75006528,
        295929300,
        515354508,
        740888100,
        890888844,
        921416808,
        810880020,
        578961828,
        295929300,
        67646364,
        0,
        15259080,
        185676012,
        578961828,
        944486328,
        1257698340,
        1382700768,
        1272910392,
        944486328,
        515354508,
        137194020,
        7644108,
        26114556,
        282151860,
        810880020,
        1272910392,
        1586873616,
        1586873616,
        1257698340,
        740888100,
        224235132,
        15696696,
        34247688,
        338015244,
        921416808,
        1382700768,
        1586873616,
        1382700768,
        890888844,
        298529508,
        25161540,
        36352500,
        341997300,
        890888844,
        1257698340,
        1272910392,
        921416808,
        341997300,
        32790840,
        32790840,
        298529508,
        740888100,
        944486328,
        810880020,
        338015244,
        36352500,
        25161540,
        224235132,
        515354508,
        578961828,
        282151860,
        34247688,
        15696696,
        137194020,
        295929300,
        185676012,
        26114556,
        7644108,
        67646364,
        75006528,
        15259080,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4588200,
        9198444,
        13873440,
        16663320,
        16496760,
        12971100,
        7611264,
        0,
        0,
        0,
        0,
        0,
        39537552,
        77459304,
        120284292,
        149760720,
        157030680,
        137254872,
        93885684,
        41748912,
        0,
        0,
        0,
        41748912,
        156456036,
        260866086,
        354321372,
        395771220,
        370733292,
        280196166,
        156456036,
        39537552,
        0,
        7611264,
        93885684,
        280196166,
        432945054,
        538399860,
        540413424,
        432945054,
        260866086,
        77459304,
        4588200,
        12971100,
        137254872,
        370733292,
        540413424,
        615471300,
        538399860,
        354321372,
        120284292,
        9198444,
        16496760,
        157030680,
        395771220,
        538399860,
        540413424,
        395771220,
        149760720,
        13873440,
        16663320,
        149760720,
        354321372,
        432945054,
        370733292,
        157030680,
        16663320,
        13873440,
        120284292,
        260866086,
        280196166,
        137254872,
        16496760,
        9198444,
        77459304,
        156456036,
        93885684,
        12971100,
        4588200,
        39537552,
        41748912,
        7611264,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1621884,
        3120040,
        4356360,
        4691280,
        3890620,
        2338344,
        0,
        0,
        0,
        0,
        0,
        14362740,
        26730892,
        38982880,
        44603160,
        41625460,
        29987740,
        14678712,
        0,
        0,
        0,
        14678712,
        51912684,
        81813180,
        103560180,
        105275760,
        85223532,
        51912684,
        14362740,
        0,
        2338344,
        29987740,
        85223532,
        122940564,
        140162340,
        122940564,
        81813180,
        26730892,
        1621884,
        3890620,
        41625460,
        105275760,
        140162340,
        140162340,
        103560180,
        38982880,
        3120040,
        4691280,
        44603160,
        103560180,
        122940564,
        105275760,
        44603160,
        4356360,
        4356360,
        38982880,
        81813180,
        85223532,
        41625460,
        4691280,
        3120040,
        26730892,
        51912684,
        29987740,
        3890620,
        1621884,
        14362740,
        14678712,
        2338344,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        382440,
        690780,
        867720,
        785460,
        495480,
        0,
        0,
        0,
        0,
        0,
        3661728,
        6359400,
        8552940,
        8752560,
        6766740,
        3666048,
        0,
        0,
        0,
        3666048,
        12171468,
        17839230,
        20634240,
        18204630,
        12171468,
        3661728,
        0,
        495480,
        6766740,
        18204630,
        24049410,
        24049410,
        17839230,
        6359400,
        382440,
        785460,
        8752560,
        20634240,
        24049410,
        20634240,
        8552940,
        690780,
        867720,
        8552940,
        17839230,
        18204630,
        8752560,
        867720,
        690780,
        6359400,
        12171468,
        6766740,
        785460,
        382440,
        3661728,
        3666048,
        495480,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        63972,
        105000,
        111156,
        76248,
        0,
        0,
        0,
        0,
        0,
        698124,
        1106556,
        1337532,
        1137636,
        690840,
        0,
        0,
        0,
        690840,
        2137428,
        2854260,
        2875308,
        2137428,
        698124,
        0,
        76248,
        1137636,
        2875308,
        3317760,
        2854260,
        1106556,
        63972,
        111156,
        1337532,
        2854260,
        2875308,
        1337532,
        105000,
        105000,
        1106556,
        2137428,
        1137636,
        111156,
        63972,
        698124,
        690840,
        76248,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7752,
        10804,
        8640,
        0,
        0,
        0,
        0,
        0,
        102816,
        144760,
        145948,
        101232,
        0,
        0,
        0,
        101232,
        289260,
        334362,
        289260,
        102816,
        0,
        8640,
        145948,
        334362,
        334362,
        144760,
        7752,
        10804,
        144760,
        289260,
        145948,
        10804,
        7752,
        102816,
        101232,
        8640,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        660,
        696,
        0,
        0,
        0,
        0,
        0,
        11868,
        13716,
        11688,
        0,
        0,
        0,
        11688,
        29604,
        29604,
        11868,
        0,
        696,
        13716,
        29604,
        13716,
        660,
        660,
        11868,
        11688,
        696,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        36,
        0,
        0,
        0,
        0,
        0,
        1020,
        1008,
        0,
        0,
        0,
        1008,
        2376,
        1020,
        0,
        36,
        1020,
        1008,
        36,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        72,
        0,
        0,
        0,
        72,
        72,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          4,
          3
        ],
        [
          3,
          3,
          1
        ],
        [
          4,
          1,
          4
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        0,
        23361816,
        47444088,
        77242572,
        103618854,
        121441344,
        126212886,
        116000748,
        93173682,
        59179824,
        32068794,
        0,
        0,
        0,
        0,
        84976884,
        232308012,
        401583348,
        565929996,
        686244000,
        734629572,
        696737832,
        580450308,
        401853276,
        232799040,
        64137588,
        0,
        0,
        51615840,
        311518164,
        662077456,
        1009474350,
        1276099014,
        1397711297,
        1347598092,
        1141737801,
        819116110,
        497834919,
        173695632,
        15726813,
        6879684,
        124493052,
        590242152,
        1148248296,
        1639655748,
        1935045228,
        1962742860,
        1729946532,
        1290712056,
        818709528,
        302329644,
        28861908,
        11278080,
        189251100,
        820359528,
        1512889188,
        2051288118,
        2275705224,
        2138926095,
        1683304848,
        1114728738,
        432949908,
        45982809,
        14880952,
        230363892,
        941741520,
        1655108480,
        2123746284,
        2196124614,
        1853804816,
        1292153304,
        521033844,
        58041646,
        16186416,
        239258796,
        930496200,
        1550533404,
        1859813598,
        1732399722,
        1292370351,
        544956924,
        63707187,
        15243120,
        216531900,
        799939104,
        1247768256,
        1349693460,
        1109113044,
        496034412,
        61112088,
        12469664,
        170504532,
        593374152,
        836133956,
        797048178,
        387872844,
        50990243,
        8685480,
        114201660,
        363600588,
        453769188,
        250844568,
        36046014,
        4815792,
        60741252,
        176938740,
        124281684,
        20103876,
        1883116,
        23361816,
        35424936,
        7787272,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        29888292,
        60107136,
        94898118,
        122613504,
        136886970,
        133165392,
        112406106,
        75159888,
        44636034,
        0,
        0,
        0,
        0,
        104235816,
        275282596,
        462820128,
        628663512,
        729089768,
        737447016,
        651260976,
        479262808,
        300911712,
        89272068,
        0,
        0,
        60406452,
        343283328,
        706622034,
        1046382816,
        1275090573,
        1332415920,
        1208674023,
        926217624,
        603212391,
        226665768,
        22569183,
        7869780,
        136077012,
        606353580,
        1136209668,
        1566604308,
        1768836876,
        1693978692,
        1358160060,
        919499208,
        363983328,
        38333376,
        13346740,
        200929944,
        801352716,
        1407474938,
        1819285092,
        1901338515,
        1626386444,
        1154243886,
        483548088,
        57477697,
        17211036,
        233959212,
        869585448,
        1437217776,
        1728283236,
        1620867204,
        1224739056,
        536945208,
        67764864,
        17836380,
        229020120,
        802028376,
        1236785106,
        1337724348,
        1106548707,
        512646408,
        68391765,
        15501260,
        191010732,
        630120108,
        877272164,
        836015016,
        417920928,
        59087048,
        11212140,
        133979832,
        406680780,
        502272498,
        281981928,
        42958911,
        6377220,
        74342484,
        208620216,
        146825028,
        24658632,
        2548036,
        29888292,
        44488368,
        9962764,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17851392,
        35368032,
        53853264,
        66428910,
        69621720,
        62476092,
        44367192,
        28429734,
        0,
        0,
        0,
        0,
        60664032,
        153786804,
        250266012,
        326077728,
        358616580,
        339141972,
        265959924,
        179040312,
        56859468,
        0,
        0,
        33073920,
        179818128,
        356823684,
        509879826,
        593510868,
        584530875,
        480771648,
        334522224,
        135128376,
        14459643,
        3834768,
        68357700,
        294577776,
        530143464,
        699384624,
        745446528,
        649484880,
        471514056,
        200067984,
        22564284,
        6440280,
        96279732,
        366026064,
        609938244,
        742323900,
        705522960,
        542893272,
        245002764,
        31231014,
        7941240,
        105618600,
        370126080,
        571242132,
        622487412,
        521685324,
        248828940,
        33898140,
        7678320,
        95697000,
        312382512,
        433445724,
        416095842,
        213522048,
        30990495,
        6000000,
        71653140,
        214137888,
        263558544,
        150938376,
        23549928,
        3631608,
        42058980,
        116344656,
        82483164,
        14082264,
        1529400,
        17851392,
        26526384,
        5950464,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6622896,
        12831744,
        18712890,
        21758640,
        21120780,
        16081056,
        11029674,
        0,
        0,
        0,
        0,
        22342392,
        54094620,
        84632688,
        104748780,
        107970120,
        90938052,
        65516400,
        22059348,
        0,
        0,
        11299584,
        59487672,
        113253586,
        154661088,
        169733925,
        151662544,
        113170752,
        48789456,
        5452713,
        1116948,
        21257076,
        89919984,
        154346412,
        192230940,
        186292188,
        146778696,
        66609204,
        7856952,
        1811700,
        28126080,
        103602000,
        162231420,
        179432100,
        153272640,
        74685480,
        9975510,
        2089240,
        28514040,
        95720160,
        133740396,
        130283184,
        68325180,
        9829480,
        1824600,
        23239920,
        70504032,
        87294210,
        51003168,
        7932705,
        1201140,
        14606964,
        40907592,
        29315196,
        4985928,
        540628,
        6622896,
        10002024,
        2207632,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1719984,
        3227280,
        4450620,
        4808370,
        3985080,
        2929134,
        0,
        0,
        0,
        0,
        5845656,
        13442908,
        19997340,
        23215500,
        21331480,
        16545336,
        5858268,
        0,
        0,
        2710944,
        13921128,
        25225728,
        32482830,
        32327070,
        26189199,
        12014328,
        1378503,
        221760,
        4605660,
        19238400,
        31144800,
        35244060,
        30887040,
        15033060,
        1831860,
        338800,
        5617380,
        20175960,
        28702260,
        28566270,
        15211500,
        2108665,
        353400,
        5115780,
        16236960,
        20425884,
        12130680,
        1837590,
        260640,
        3501900,
        10183176,
        7384068,
        1229760,
        127480,
        1719984,
        2675088,
        573328,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        333144,
        596352,
        765738,
        709776,
        565626,
        0,
        0,
        0,
        0,
        1152936,
        2495748,
        3482592,
        3600624,
        3053520,
        1131252,
        0,
        0,
        485640,
        2436696,
        4154274,
        4846320,
        4373991,
        2143728,
        250677,
        31836,
        735228,
        3034188,
        4462524,
        4576152,
        2419416,
        303792,
        44220,
        804600,
        2760492,
        3564282,
        2139432,
        309081,
        38988,
        614268,
        1903320,
        1393956,
        223704,
        21324,
        333144,
        538344,
        111048,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        49728,
        83424,
        92232,
        81786,
        0,
        0,
        0,
        0,
        176544,
        356124,
        441252,
        422568,
        163572,
        0,
        0,
        67008,
        327792,
        505396,
        535734,
        284712,
        33957,
        3360,
        88428,
        350400,
        471912,
        279672,
        36564,
        3960,
        81036,
        275184,
        202932,
        30888,
        2584,
        49728,
        83952,
        16576,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5808,
        8448,
        8886,
        0,
        0,
        0,
        0,
        21288,
        37876,
        43728,
        17772,
        0,
        0,
        7200,
        33192,
        46926,
        27984,
        3447,
        252,
        7740,
        30744,
        22356,
        3096,
        220,
        5808,
        10296,
        1936,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        504,
        696,
        0,
        0,
        0,
        0,
        1908,
        3240,
        1392,
        0,
        0,
        576,
        2628,
        1944,
        252,
        12,
        504,
        936,
        168,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        36,
        0,
        0,
        0,
        0,
        144,
        72,
        0,
        0,
        36,
        72,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          4,
          3
        ],
        [
          3,
          3,
          4
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        109201944,
        89500212,
        182203194,
        213354060,
        245826486,
        247987536,
        224334282,
        178781724,
        122334330,
        66815316,
        28206612,
        0,
        0,
        0,
        34312476,
        104878176,
        352649442,
        521558034,
        713623458,
        801368106,
        781822038,
        657372462,
        467185914,
        266520798,
        110414160,
        25553112,
        0,
        0,
        27657868,
        311332056,
        708728688,
        1142919494,
        1435333152,
        1482094008,
        1282585456,
        917965878,
        514677564,
        198802212,
        30012120,
        0,
        0,
        58712400,
        417173748,
        1139154858,
        1717546722,
        1993400016,
        1828349280,
        1350591018,
        771208578,
        303296652,
        53607816,
        0,
        0,
        65294196,
        517956456,
        1352887920,
        1898091582,
        1978203720,
        1564615446,
        929231496,
        371820420,
        64246872,
        0,
        0,
        68510168,
        519085308,
        1306722258,
        1649316014,
        1493807610,
        957471894,
        403497636,
        72621216,
        0,
        0,
        60759756,
        447195216,
        1047561552,
        1141341834,
        842342868,
        385426980,
        73140552,
        0,
        0,
        46912728,
        329216676,
        695956038,
        609788214,
        324577692,
        66694560,
        0,
        0,
        30899260,
        203701488,
        370170108,
        229282872,
        54664776,
        0,
        0,
        16607196,
        100521396,
        144959580,
        37566792,
        0,
        0,
        6508728,
        34303464,
        25269696,
        0,
        0,
        840840,
        2522520,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        181959168,
        143463756,
        266916192,
        292798428,
        312469764,
        291040968,
        240127896,
        170913612,
        98310948,
        43714404,
        0,
        0,
        0,
        62243752,
        164715084,
        501482376,
        681448112,
        852308244,
        879210180,
        781775164,
        589274856,
        362290932,
        167525304,
        43400268,
        0,
        0,
        49850004,
        442903908,
        882254496,
        1259201568,
        1420174716,
        1315525224,
        1002060288,
        601769496,
        256735008,
        44889516,
        0,
        0,
        88697304,
        525166188,
        1216713804,
        1603925112,
        1656892860,
        1338834084,
        836221908,
        367916184,
        74838492,
        0,
        0,
        90725732,
        588677148,
        1289278440,
        1552931180,
        1403528040,
        929754792,
        421811808,
        84953700,
        0,
        0,
        87019896,
        539623716,
        1122378816,
        1182505392,
        883348908,
        428923080,
        90888228,
        0,
        0,
        70841412,
        423941844,
        802502256,
        693278952,
        381868344,
        86451948,
        0,
        0,
        49367944,
        278970948,
        457399116,
        287722248,
        73936116,
        0,
        0,
        28134684,
        146483508,
        190516284,
        53784972,
        0,
        0,
        11812032,
        53836128,
        36227520,
        0,
        0,
        2233896,
        6701688,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        138563988,
        103972440,
        176418774,
        180484032,
        177218340,
        150363648,
        110440590,
        65773704,
        30111732,
        0,
        0,
        0,
        47867292,
        111493164,
        310336002,
        391666026,
        449853324,
        424712172,
        339769434,
        222521682,
        111182556,
        31748364,
        0,
        0,
        35991360,
        269047692,
        472073616,
        606988188,
        614972700,
        503646120,
        324393192,
        150766416,
        30117348,
        0,
        0,
        56011152,
        286688892,
        574100664,
        669947460,
        608634300,
        417004512,
        202921212,
        47027664,
        0,
        0,
        52570812,
        291705756,
        542716860,
        562276950,
        425513580,
        217278132,
        50586156,
        0,
        0,
        45648000,
        241943328,
        417694410,
        360333954,
        205210152,
        50966280,
        0,
        0,
        33190872,
        168703044,
        254105112,
        163460616,
        45303804,
        0,
        0,
        19853040,
        93947052,
        112757916,
        34563888,
        0,
        0,
        8862732,
        37300032,
        23592564,
        0,
        0,
        2067492,
        6202476,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        63841308,
        45435024,
        70080600,
        66370320,
        59202180,
        44651928,
        27375384,
        12799800,
        0,
        0,
        0,
        21045972,
        43871604,
        112993980,
        133047408,
        140098740,
        119520972,
        83380644,
        44475120,
        13831368,
        0,
        0,
        14756216,
        96425748,
        149954940,
        173755800,
        155820000,
        108438516,
        54638548,
        12262440,
        0,
        0,
        20361564,
        92427192,
        161284140,
        165421200,
        127584780,
        68623344,
        17972892,
        0,
        0,
        17373900,
        84792840,
        133849560,
        115981200,
        68044140,
        18222900,
        0,
        0,
        13404780,
        62264388,
        87310044,
        57554000,
        17111040,
        0,
        0,
        8360352,
        36782004,
        41352300,
        13636368,
        0,
        0,
        3938436,
        15695568,
        9501660,
        0,
        0,
        1049884,
        3149652,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19955208,
        13432368,
        18762090,
        16226940,
        12834390,
        8071728,
        3849048,
        0,
        0,
        0,
        6060152,
        11559504,
        27602190,
        30206670,
        28784490,
        21505122,
        12245704,
        4128240,
        0,
        0,
        3948552,
        23285676,
        32033340,
        32988270,
        25187160,
        13807632,
        3442716,
        0,
        0,
        4840560,
        19923420,
        30079290,
        26275290,
        15978420,
        4722840,
        0,
        0,
        3687180,
        16159560,
        21063960,
        14220620,
        4463520,
        0,
        0,
        2439480,
        10070508,
        10718508,
        3772080,
        0,
        0,
        1204812,
        4607244,
        2695140,
        0,
        0,
        353752,
        1061256,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4516260,
        2855928,
        3576096,
        2754060,
        1812864,
        880992,
        0,
        0,
        0,
        1234380,
        2207532,
        4842228,
        4858416,
        4059912,
        2483856,
        910656,
        0,
        0,
        740592,
        4042944,
        4852872,
        4275936,
        2580948,
        712800,
        0,
        0,
        798240,
        3036732,
        3843012,
        2665848,
        906804,
        0,
        0,
        524124,
        2089704,
        2096640,
        774828,
        0,
        0,
        275652,
        1017720,
        578844,
        0,
        0,
        87276,
        261828,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        769272,
        450504,
        494418,
        318072,
        160776,
        0,
        0,
        0,
        185808,
        320136,
        630054,
        562878,
        385056,
        155112,
        0,
        0,
        100736,
        518292,
        523224,
        366592,
        112764,
        0,
        0,
        92736,
        330852,
        326196,
        129888,
        0,
        0,
        48708,
        178092,
        97020,
        0,
        0,
        16744,
        50232,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        100452,
        53040,
        47976,
        23688,
        0,
        0,
        0,
        21068,
        36156,
        60948,
        45424,
        20856,
        0,
        0,
        9960,
        48468,
        38364,
        13752,
        0,
        0,
        7308,
        24768,
        13716,
        0,
        0,
        2548,
        7644,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        10032,
        4476,
        3060,
        0,
        0,
        0,
        1788,
        3216,
        4200,
        2232,
        0,
        0,
        684,
        3132,
        1260,
        0,
        0,
        336,
        1008,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        732,
        252,
        0,
        0,
        0,
        108,
        216,
        180,
        0,
        0,
        28,
        84,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        36,
        0,
        0,
        0,
        4,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          4,
          4
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          3,
          3
        ]
      ],
      "weight": 7,
      "coefficients": [
        82619761,
        0,
        148948701,
        123726866,
        181706499,
        190125084,
        188255263,
        164496906,
        126000456,
        81438024,
        40439448,
        14269248,
        0,
        0,
        0,
        0,
        364913862,
        390120288,
        725401374,
        892304760,
        1014234510,
        998575212,
        855531798,
        620366064,
        361480740,
        149736780,
        42373620,
        0,
        0,
        148948701,
        390120288,
        876918792,
        1350633144,
        1809248979,
        2036122368,
        1951106406,
        1561773372,
        1000369854,
        464799204,
        137430252,
        18469608,
        0,
        123726866,
        725401374,
        1350633144,
        2114908088,
        2681665122,
        2826530022,
        2445425304,
        1671196524,
        818889048,
        245873592,
        27787716,
        0,
        181706499,
        892304760,
        1809248979,
        2681665122,
        3182550060,
        3007671564,
        2206648650,
        1149211224,
        361069272,
        45011340,
        0,
        190125084,
        1014234510,
        2036122368,
        2826530022,
        3007671564,
        2401697376,
        1336776768,
        440769492,
        56692116,
        0,
        188255263,
        998575212,
        1951106406,
        2445425304,
        2206648650,
        1336776768,
        470106360,
        63638388,
        0,
        164496906,
        855531798,
        1561773372,
        1671196524,
        1149211224,
        440769492,
        63638388,
        0,
        126000456,
        620366064,
        1000369854,
        818889048,
        361069272,
        56692116,
        0,
        81438024,
        361480740,
        464799204,
        245873592,
        45011340,
        0,
        40439448,
        149736780,
        137430252,
        27787716,
        0,
        14269248,
        42373620,
        18469608,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        187088077,
        0,
        263563671,
        207707168,
        279163431,
        272167320,
        247311025,
        195715656,
        132533028,
        71069136,
        28330848,
        0,
        0,
        0,
        0,
        567070152,
        575329992,
        986954388,
        1128838224,
        1177282632,
        1051162932,
        800541492,
        498748488,
        231672264,
        71998092,
        0,
        0,
        263563671,
        575329992,
        1214611344,
        1707255552,
        2070596037,
        2087316900,
        1761032682,
        1203051264,
        617805522,
        207270972,
        29258424,
        0,
        207707168,
        986954388,
        1707255552,
        2414578880,
        2724378960,
        2506606308,
        1833446688,
        990555792,
        340306560,
        42203160,
        0,
        279163431,
        1128838224,
        2070596037,
        2724378960,
        2810727300,
        2236210536,
        1292169054,
        466926912,
        64179360,
        0,
        272167320,
        1177282632,
        2087316900,
        2506606308,
        2236210536,
        1400532336,
        537110712,
        77226984,
        0,
        247311025,
        1051162932,
        1761032682,
        1833446688,
        1292169054,
        537110712,
        82311120,
        0,
        195715656,
        800541492,
        1203051264,
        990555792,
        466926912,
        77226984,
        0,
        132533028,
        498748488,
        617805522,
        340306560,
        64179360,
        0,
        71069136,
        231672264,
        207270972,
        42203160,
        0,
        28330848,
        71998092,
        29258424,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        181017495,
        0,
        204995736,
        150642216,
        184213215,
        164806860,
        135236970,
        94509036,
        53031216,
        22353120,
        0,
        0,
        0,
        0,
        405070902,
        385417884,
        603204840,
        633319668,
        599012610,
        477119052,
        313904484,
        157256580,
        52647948,
        0,
        0,
        204995736,
        385417884,
        749393136,
        952827204,
        1036246146,
        924325956,
        670392894,
        371616456,
        136904544,
        20480256,
        0,
        150642216,
        603204840,
        952827204,
        1203149880,
        1192852080,
        936725316,
        549920160,
        210409164,
        28679940,
        0,
        184213215,
        633319668,
        1036246146,
        1192852080,
        1045108980,
        664769220,
        270198288,
        41051556,
        0,
        164806860,
        599012610,
        924325956,
        936725316,
        664769220,
        291288240,
        46890360,
        0,
        135236970,
        477119052,
        670392894,
        549920160,
        270198288,
        46890360,
        0,
        94509036,
        313904484,
        371616456,
        210409164,
        41051556,
        0,
        53031216,
        157256580,
        136904544,
        28679940,
        0,
        22353120,
        52647948,
        20480256,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        102733235,
        0,
        94321656,
        63995880,
        70854795,
        57280800,
        41414110,
        23960016,
        10447500,
        0,
        0,
        0,
        0,
        175416192,
        154734864,
        219853428,
        209928000,
        177426240,
        122567352,
        65219484,
        23324328,
        0,
        0,
        94321656,
        154734864,
        272661000,
        312168144,
        301187310,
        232164216,
        137680014,
        54759960,
        8569104,
        0,
        63995880,
        219853428,
        312168144,
        348308360,
        296586960,
        188885220,
        79409448,
        11661624,
        0,
        70854795,
        209928000,
        301187310,
        296586960,
        209820300,
        95139000,
        15739920,
        0,
        57280800,
        177426240,
        232164216,
        188885220,
        95139000,
        16899600,
        0,
        41414110,
        122567352,
        137680014,
        79409448,
        15739920,
        0,
        23960016,
        65219484,
        54759960,
        11661624,
        0,
        10447500,
        23324328,
        8569104,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        38904245,
        0,
        29045781,
        18038010,
        17885610,
        12742320,
        7614880,
        3397536,
        0,
        0,
        0,
        0,
        51414402,
        41784432,
        53641050,
        45917640,
        33746100,
        18936492,
        7207512,
        0,
        0,
        29045781,
        41784432,
        65963898,
        67286820,
        56206770,
        35607996,
        15163272,
        2449008,
        0,
        18038010,
        53641050,
        67286820,
        64880180,
        45081960,
        20753460,
        3221460,
        0,
        17885610,
        45917640,
        56206770,
        45081960,
        22947960,
        4071060,
        0,
        12742320,
        33746100,
        35607996,
        20753460,
        4071060,
        0,
        7614880,
        18936492,
        15163272,
        3221460,
        0,
        3397536,
        7207512,
        2449008,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        10535133,
        0,
        6389679,
        3582744,
        3109626,
        1831536,
        838992,
        0,
        0,
        0,
        0,
        10873188,
        8079852,
        9265716,
        6920280,
        4144620,
        1674720,
        0,
        0,
        6389679,
        8079852,
        11244438,
        9978336,
        6855726,
        3117168,
        513792,
        0,
        3582744,
        9265716,
        9978336,
        7908792,
        3989808,
        644904,
        0,
        3109626,
        6920280,
        6855726,
        3989808,
        756000,
        0,
        1831536,
        4144620,
        3117168,
        644904,
        0,
        838992,
        1674720,
        513792,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2131661,
        0,
        1037934,
        512572,
        365904,
        164640,
        0,
        0,
        0,
        0,
        1724958,
        1155228,
        1154652,
        705036,
        306648,
        0,
        0,
        1037934,
        1155228,
        1370826,
        1008768,
        492768,
        82176,
        0,
        512572,
        1154652,
        1008768,
        584820,
        97020,
        0,
        365904,
        705036,
        492768,
        97020,
        0,
        164640,
        306648,
        82176,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        331205,
        0,
        125394,
        51184,
        27720,
        0,
        0,
        0,
        0,
        209208,
        122856,
        100500,
        44952,
        0,
        0,
        125394,
        122856,
        116514,
        61416,
        10224,
        0,
        51184,
        100500,
        61416,
        10440,
        0,
        27720,
        44952,
        10224,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        39990,
        0,
        10824,
        3360,
        0,
        0,
        0,
        0,
        19368,
        9336,
        5652,
        0,
        0,
        10824,
        9336,
        5580,
        936,
        0,
        3360,
        5652,
        936,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3730,
        0,
        624,
        0,
        0,
        0,
        0,
        1308,
        468,
        0,
        0,
        624,
        468,
        72,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        256,
        0,
        0,
        0,
        0,
        0,
        60,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          4,
          4
        ],
        [
          3,
          1,
          3
        ],
        [
          4,
          3,
          1
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        15726813,
        28861908,
        45982809,
        58041646,
        63707187,
        61112088,
        50990243,
        36046014,
        20103876,
        7787272,
        0,
        0,
        0,
        0,
        64137588,
        173695632,
        302329644,
        432949908,
        521033844,
        544956924,
        496034412,
        387872844,
        250844568,
        124281684,
        35424936,
        0,
        0,
        32068794,
        232799040,
        497834919,
        818709528,
        1114728738,
        1292153304,
        1292370351,
        1109113044,
        797048178,
        453769188,
        176938740,
        23361816,
        0,
        59179824,
        401853276,
        819116110,
        1290712056,
        1683304848,
        1853804816,
        1732399722,
        1349693460,
        836133956,
        363600588,
        60741252,
        1883116,
        93173682,
        580450308,
        1141737801,
        1729946532,
        2138926095,
        2196124614,
        1859813598,
        1247768256,
        593374152,
        114201660,
        4815792,
        116000748,
        696737832,
        1347598092,
        1962742860,
        2275705224,
        2123746284,
        1550533404,
        799939104,
        170504532,
        8685480,
        126212886,
        734629572,
        1397711297,
        1935045228,
        2051288118,
        1655108480,
        930496200,
        216531900,
        12469664,
        121441344,
        686244000,
        1276099014,
        1639655748,
        1512889188,
        941741520,
        239258796,
        15243120,
        103618854,
        565929996,
        1009474350,
        1148248296,
        820359528,
        230363892,
        16186416,
        77242572,
        401583348,
        662077456,
        590242152,
        189251100,
        14880952,
        47444088,
        232308012,
        311518164,
        124493052,
        11278080,
        23361816,
        84976884,
        51615840,
        6879684,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        22569183,
        38333376,
        57477697,
        67764864,
        68391765,
        59087048,
        42958911,
        24658632,
        9962764,
        0,
        0,
        0,
        0,
        89272068,
        226665768,
        363983328,
        483548088,
        536945208,
        512646408,
        417920928,
        281981928,
        146825028,
        44488368,
        0,
        0,
        44636034,
        300911712,
        603212391,
        919499208,
        1154243886,
        1224739056,
        1106548707,
        836015016,
        502272498,
        208620216,
        29888292,
        0,
        75159888,
        479262808,
        926217624,
        1358160060,
        1626386444,
        1620867204,
        1337724348,
        877272164,
        406680780,
        74342484,
        2548036,
        112406106,
        651260976,
        1208674023,
        1693978692,
        1901338515,
        1728283236,
        1236785106,
        630120108,
        133979832,
        6377220,
        133165392,
        737447016,
        1332415920,
        1768836876,
        1819285092,
        1437217776,
        802028376,
        191010732,
        11212140,
        136886970,
        729089768,
        1275090573,
        1566604308,
        1407474938,
        869585448,
        229020120,
        15501260,
        122613504,
        628663512,
        1046382816,
        1136209668,
        801352716,
        233959212,
        17836380,
        94898118,
        462820128,
        706622034,
        606353580,
        200929944,
        17211036,
        60107136,
        275282596,
        343283328,
        136077012,
        13346740,
        29888292,
        104235816,
        60406452,
        7869780,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        14459643,
        22564284,
        31231014,
        33898140,
        30990495,
        23549928,
        14082264,
        5950464,
        0,
        0,
        0,
        0,
        56859468,
        135128376,
        200067984,
        245002764,
        248828940,
        213522048,
        150938376,
        82483164,
        26526384,
        0,
        0,
        28429734,
        179040312,
        334522224,
        471514056,
        542893272,
        521685324,
        416095842,
        263558544,
        116344656,
        17851392,
        0,
        44367192,
        265959924,
        480771648,
        649484880,
        705522960,
        622487412,
        433445724,
        214137888,
        42058980,
        1529400,
        62476092,
        339141972,
        584530875,
        745446528,
        742323900,
        571242132,
        312382512,
        71653140,
        3631608,
        69621720,
        358616580,
        593510868,
        699384624,
        609938244,
        370126080,
        95697000,
        6000000,
        66428910,
        326077728,
        509879826,
        530143464,
        366026064,
        105618600,
        7678320,
        53853264,
        250266012,
        356823684,
        294577776,
        96279732,
        7941240,
        35368032,
        153786804,
        179818128,
        68357700,
        6440280,
        17851392,
        60664032,
        33073920,
        3834768,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5452713,
        7856952,
        9975510,
        9829480,
        7932705,
        4985928,
        2207632,
        0,
        0,
        0,
        0,
        22059348,
        48789456,
        66609204,
        74685480,
        68325180,
        51003168,
        29315196,
        10002024,
        0,
        0,
        11029674,
        65516400,
        113170752,
        146778696,
        153272640,
        130283184,
        87294210,
        40907592,
        6622896,
        0,
        16081056,
        90938052,
        151662544,
        186292188,
        179432100,
        133740396,
        70504032,
        14606964,
        540628,
        21120780,
        107970120,
        169733925,
        192230940,
        162231420,
        95720160,
        23239920,
        1201140,
        21758640,
        104748780,
        154661088,
        154346412,
        103602000,
        28514040,
        1824600,
        18712890,
        84632688,
        113253586,
        89919984,
        28126080,
        2089240,
        12831744,
        54094620,
        59487672,
        21257076,
        1811700,
        6622896,
        22342392,
        11299584,
        1116948,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1378503,
        1831860,
        2108665,
        1837590,
        1229760,
        573328,
        0,
        0,
        0,
        0,
        5858268,
        12014328,
        15033060,
        15211500,
        12130680,
        7384068,
        2675088,
        0,
        0,
        2929134,
        16545336,
        26189199,
        30887040,
        28566270,
        20425884,
        10183176,
        1719984,
        0,
        3985080,
        21331480,
        32327070,
        35244060,
        28702260,
        16236960,
        3501900,
        127480,
        4808370,
        23215500,
        32482830,
        31144800,
        20175960,
        5115780,
        260640,
        4450620,
        19997340,
        25225728,
        19238400,
        5617380,
        353400,
        3227280,
        13442908,
        13921128,
        4605660,
        338800,
        1719984,
        5845656,
        2710944,
        221760,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        250677,
        303792,
        309081,
        223704,
        111048,
        0,
        0,
        0,
        0,
        1131252,
        2143728,
        2419416,
        2139432,
        1393956,
        538344,
        0,
        0,
        565626,
        3053520,
        4373991,
        4576152,
        3564282,
        1903320,
        333144,
        0,
        709776,
        3600624,
        4846320,
        4462524,
        2760492,
        614268,
        21324,
        765738,
        3482592,
        4154274,
        3034188,
        804600,
        38988,
        596352,
        2495748,
        2436696,
        735228,
        44220,
        333144,
        1152936,
        485640,
        31836,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        33957,
        36564,
        30888,
        16576,
        0,
        0,
        0,
        0,
        163572,
        284712,
        279672,
        202932,
        83952,
        0,
        0,
        81786,
        422568,
        535734,
        471912,
        275184,
        49728,
        0,
        92232,
        441252,
        505396,
        350400,
        81036,
        2584,
        83424,
        356124,
        327792,
        88428,
        3960,
        49728,
        176544,
        67008,
        3360,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3447,
        3096,
        1936,
        0,
        0,
        0,
        0,
        17772,
        27984,
        22356,
        10296,
        0,
        0,
        8886,
        43728,
        46926,
        30744,
        5808,
        0,
        8448,
        37876,
        33192,
        7740,
        220,
        5808,
        21288,
        7200,
        252,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        252,
        168,
        0,
        0,
        0,
        0,
        1392,
        1944,
        936,
        0,
        0,
        696,
        3240,
        2628,
        504,
        0,
        504,
        1908,
        576,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        72,
        72,
        0,
        0,
        36,
        144,
        36,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          4,
          4
        ],
        [
          3,
          3,
          1
        ],
        [
          4,
          1,
          3
        ]
      ],
      "weight": 7,
      "coefficients": [
        0,
        0,
        32068794,
        59179824,
        93173682,
        116000748,
        126212886,
        121441344,
        103618854,
        77242572,
        47444088,
        23361816,
        0,
        0,
        0,
        0,
        64137588,
        232799040,
        401853276,
        580450308,
        696737832,
        734629572,
        686244000,
        565929996,
        401583348,
        232308012,
        84976884,
        0,
        0,
        15726813,
        173695632,
        497834919,
        819116110,
        1141737801,
        1347598092,
        1397711297,
        1276099014,
        1009474350,
        662077456,
        311518164,
        51615840,
        0,
        28861908,
        302329644,
        818709528,
        1290712056,
        1729946532,
        1962742860,
        1935045228,
        1639655748,
        1148248296,
        590242152,
        124493052,
        6879684,
        45982809,
        432949908,
        1114728738,
        1683304848,
        2138926095,
        2275705224,
        2051288118,
        1512889188,
        820359528,
        189251100,
        11278080,
        58041646,
        521033844,
        1292153304,
        1853804816,
        2196124614,
        2123746284,
        1655108480,
        941741520,
        230363892,
        14880952,
        63707187,
        544956924,
        1292370351,
        1732399722,
        1859813598,
        1550533404,
        930496200,
        239258796,
        16186416,
        61112088,
        496034412,
        1109113044,
        1349693460,
        1247768256,
        799939104,
        216531900,
        15243120,
        50990243,
        387872844,
        797048178,
        836133956,
        593374152,
        170504532,
        12469664,
        36046014,
        250844568,
        453769188,
        363600588,
        114201660,
        8685480,
        20103876,
        124281684,
        176938740,
        60741252,
        4815792,
        7787272,
        35424936,
        23361816,
        1883116,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        44636034,
        75159888,
        112406106,
        133165392,
        136886970,
        122613504,
        94898118,
        60107136,
        29888292,
        0,
        0,
        0,
        0,
        89272068,
        300911712,
        479262808,
        651260976,
        737447016,
        729089768,
        628663512,
        462820128,
        275282596,
        104235816,
        0,
        0,
        22569183,
        226665768,
        603212391,
        926217624,
        1208674023,
        1332415920,
        1275090573,
        1046382816,
        706622034,
        343283328,
        60406452,
        0,
        38333376,
        363983328,
        919499208,
        1358160060,
        1693978692,
        1768836876,
        1566604308,
        1136209668,
        606353580,
        136077012,
        7869780,
        57477697,
        483548088,
        1154243886,
        1626386444,
        1901338515,
        1819285092,
        1407474938,
        801352716,
        200929944,
        13346740,
        67764864,
        536945208,
        1224739056,
        1620867204,
        1728283236,
        1437217776,
        869585448,
        233959212,
        17211036,
        68391765,
        512646408,
        1106548707,
        1337724348,
        1236785106,
        802028376,
        229020120,
        17836380,
        59087048,
        417920928,
        836015016,
        877272164,
        630120108,
        191010732,
        15501260,
        42958911,
        281981928,
        502272498,
        406680780,
        133979832,
        11212140,
        24658632,
        146825028,
        208620216,
        74342484,
        6377220,
        9962764,
        44488368,
        29888292,
        2548036,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        28429734,
        44367192,
        62476092,
        69621720,
        66428910,
        53853264,
        35368032,
        17851392,
        0,
        0,
        0,
        0,
        56859468,
        179040312,
        265959924,
        339141972,
        358616580,
        326077728,
        250266012,
        153786804,
        60664032,
        0,
        0,
        14459643,
        135128376,
        334522224,
        480771648,
        584530875,
        593510868,
        509879826,
        356823684,
        179818128,
        33073920,
        0,
        22564284,
        200067984,
        471514056,
        649484880,
        745446528,
        699384624,
        530143464,
        294577776,
        68357700,
        3834768,
        31231014,
        245002764,
        542893272,
        705522960,
        742323900,
        609938244,
        366026064,
        96279732,
        6440280,
        33898140,
        248828940,
        521685324,
        622487412,
        571242132,
        370126080,
        105618600,
        7941240,
        30990495,
        213522048,
        416095842,
        433445724,
        312382512,
        95697000,
        7678320,
        23549928,
        150938376,
        263558544,
        214137888,
        71653140,
        6000000,
        14082264,
        82483164,
        116344656,
        42058980,
        3631608,
        5950464,
        26526384,
        17851392,
        1529400,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11029674,
        16081056,
        21120780,
        21758640,
        18712890,
        12831744,
        6622896,
        0,
        0,
        0,
        0,
        22059348,
        65516400,
        90938052,
        107970120,
        104748780,
        84632688,
        54094620,
        22342392,
        0,
        0,
        5452713,
        48789456,
        113170752,
        151662544,
        169733925,
        154661088,
        113253586,
        59487672,
        11299584,
        0,
        7856952,
        66609204,
        146778696,
        186292188,
        192230940,
        154346412,
        89919984,
        21257076,
        1116948,
        9975510,
        74685480,
        153272640,
        179432100,
        162231420,
        103602000,
        28126080,
        1811700,
        9829480,
        68325180,
        130283184,
        133740396,
        95720160,
        28514040,
        2089240,
        7932705,
        51003168,
        87294210,
        70504032,
        23239920,
        1824600,
        4985928,
        29315196,
        40907592,
        14606964,
        1201140,
        2207632,
        10002024,
        6622896,
        540628,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2929134,
        3985080,
        4808370,
        4450620,
        3227280,
        1719984,
        0,
        0,
        0,
        0,
        5858268,
        16545336,
        21331480,
        23215500,
        19997340,
        13442908,
        5845656,
        0,
        0,
        1378503,
        12014328,
        26189199,
        32327070,
        32482830,
        25225728,
        13921128,
        2710944,
        0,
        1831860,
        15033060,
        30887040,
        35244060,
        31144800,
        19238400,
        4605660,
        221760,
        2108665,
        15211500,
        28566270,
        28702260,
        20175960,
        5617380,
        338800,
        1837590,
        12130680,
        20425884,
        16236960,
        5115780,
        353400,
        1229760,
        7384068,
        10183176,
        3501900,
        260640,
        573328,
        2675088,
        1719984,
        127480,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        565626,
        709776,
        765738,
        596352,
        333144,
        0,
        0,
        0,
        0,
        1131252,
        3053520,
        3600624,
        3482592,
        2495748,
        1152936,
        0,
        0,
        250677,
        2143728,
        4373991,
        4846320,
        4154274,
        2436696,
        485640,
        0,
        303792,
        2419416,
        4576152,
        4462524,
        3034188,
        735228,
        31836,
        309081,
        2139432,
        3564282,
        2760492,
        804600,
        44220,
        223704,
        1393956,
        1903320,
        614268,
        38988,
        111048,
        538344,
        333144,
        21324,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        81786,
        92232,
        83424,
        49728,
        0,
        0,
        0,
        0,
        163572,
        422568,
        441252,
        356124,
        176544,
        0,
        0,
        33957,
        284712,
        535734,
        505396,
        327792,
        67008,
        0,
        36564,
        279672,
        471912,
        350400,
        88428,
        3360,
        30888,
        202932,
        275184,
        81036,
        3960,
        16576,
        83952,
        49728,
        2584,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8886,
        8448,
        5808,
        0,
        0,
        0,
        0,
        17772,
        43728,
        37876,
        21288,
        0,
        0,
        3447,
        27984,
        46926,
        33192,
        7200,
        0,
        3096,
        22356,
        30744,
        7740,
        252,
        1936,
        10296,
        5808,
        220,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        696,
        504,
        0,
        0,
        0,
        0,
        1392,
        3240,
        1908,
        0,
        0,
        252,
        1944,
        2628,
        576,
        0,
        168,
        936,
        504,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        36,
        0,
        0,
        0,
        0,
        72,
        144,
        0,
        0,
        12,
        72,
        36,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          4,
          4
        ],
        [
          3,
          3,
          3
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 7,
      "coefficients": [
        101342128,
        0,
        158036002,
        138055484,
        191426346,
        193828736,
        180970726,
        147822012,
        104489614,
        60817416,
        25987248,
        4756416,
        0,
        0,
        0,
        0,
        281516196,
        357736008,
        639955200,
        769185780,
        817948104,
        744058860,
        582164688,
        379975980,
        192580500,
        60123564,
        7083504,
        0,
        0,
        158036002,
        357736008,
        878066748,
        1255433900,
        1515409710,
        1511324496,
        1275580588,
        893945748,
        491454180,
        179218680,
        26780004,
        0,
        0,
        138055484,
        639955200,
        1255433900,
        1692422672,
        1837538664,
        1639460504,
        1196676780,
        678680400,
        253951332,
        39160584,
        0,
        0,
        191426346,
        769185780,
        1515409710,
        1837538664,
        1796243100,
        1391084556,
        825529740,
        321445260,
        51171264,
        0,
        0,
        193828736,
        817948104,
        1511324496,
        1639460504,
        1391084556,
        874386936,
        355889580,
        58790664,
        0,
        0,
        180970726,
        744058860,
        1275580588,
        1196676780,
        825529740,
        355889580,
        61424568,
        0,
        0,
        147822012,
        582164688,
        893945748,
        678680400,
        321445260,
        58790664,
        0,
        0,
        104489614,
        379975980,
        491454180,
        253951332,
        51171264,
        0,
        0,
        60817416,
        192580500,
        179218680,
        39160584,
        0,
        0,
        25987248,
        60123564,
        26780004,
        0,
        0,
        4756416,
        7083504,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        198294564,
        0,
        249704502,
        198105252,
        250105614,
        232581240,
        197565330,
        144032772,
        87158982,
        39603744,
        9443616,
        0,
        0,
        0,
        0,
        435134274,
        494213016,
        792943686,
        868198584,
        840216714,
        687113964,
        469034466,
        251218416,
        88359084,
        14141844,
        0,
        0,
        249704502,
        494213016,
        1058900208,
        1355685876,
        1470577182,
        1310147712,
        962061276,
        553606428,
        215918976,
        36325512,
        0,
        0,
        198105252,
        792943686,
        1355685876,
        1648527900,
        1594567920,
        1238706942,
        743910156,
        300981936,
        53382060,
        0,
        0,
        250105614,
        868198584,
        1470577182,
        1594567920,
        1351636860,
        861015624,
        365079264,
        66869892,
        0,
        0,
        232581240,
        840216714,
        1310147712,
        1238706942,
        861015624,
        386880072,
        74179764,
        0,
        0,
        197565330,
        687113964,
        962061276,
        743910156,
        365079264,
        74179764,
        0,
        0,
        144032772,
        469034466,
        553606428,
        300981936,
        66869892,
        0,
        0,
        87158982,
        251218416,
        215918976,
        53382060,
        0,
        0,
        39603744,
        88359084,
        36325512,
        0,
        0,
        9443616,
        14141844,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        173762815,
        0,
        175615407,
        126575474,
        144428625,
        121406580,
        91510645,
        57059082,
        27144684,
        7451040,
        0,
        0,
        0,
        0,
        299472204,
        303179616,
        437769000,
        433820688,
        376087320,
        268655184,
        151760136,
        58546080,
        11268108,
        0,
        0,
        175615407,
        303179616,
        566620182,
        651290040,
        627987015,
        486683892,
        294637176,
        122561172,
        22826340,
        0,
        0,
        126575474,
        437769000,
        651290040,
        707092160,
        593910450,
        381151944,
        166363620,
        33176880,
        0,
        0,
        144428625,
        433820688,
        627987015,
        593910450,
        414432600,
        191962440,
        39744828,
        0,
        0,
        121406580,
        376087320,
        486683892,
        381151944,
        191962440,
        42213960,
        0,
        0,
        91510645,
        268655184,
        294637176,
        166363620,
        39744828,
        0,
        0,
        57059082,
        151760136,
        122561172,
        33176880,
        0,
        0,
        27144684,
        58546080,
        22826340,
        0,
        0,
        7451040,
        11268108,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        90757895,
        0,
        73365677,
        47879040,
        48937005,
        36449040,
        23496475,
        11583072,
        3482500,
        0,
        0,
        0,
        0,
        121411614,
        110221968,
        143044284,
        126919200,
        96226950,
        57268344,
        23887728,
        5262264,
        0,
        0,
        73365677,
        110221968,
        179721342,
        183805860,
        153903045,
        98686512,
        43800568,
        8954892,
        0,
        0,
        47879040,
        143044284,
        183805860,
        174160820,
        121000440,
        57248240,
        12708684,
        0,
        0,
        48937005,
        126919200,
        153903045,
        121000440,
        62005320,
        14471280,
        0,
        0,
        36449040,
        96226950,
        98686512,
        57248240,
        14471280,
        0,
        0,
        23496475,
        57268344,
        43800568,
        12708684,
        0,
        0,
        11583072,
        23887728,
        8954892,
        0,
        0,
        3482500,
        5262264,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        31679175,
        0,
        20477352,
        12010440,
        10823865,
        6903780,
        3533040,
        1132512,
        0,
        0,
        0,
        0,
        32737824,
        26729652,
        30935520,
        24060540,
        15275280,
        6831864,
        1679232,
        0,
        0,
        20477352,
        26729652,
        37785270,
        33640440,
        23318580,
        11084172,
        2478492,
        0,
        0,
        12010440,
        30935520,
        33640440,
        26586000,
        13725420,
        3396600,
        0,
        0,
        10823865,
        24060540,
        23318580,
        13725420,
        3619320,
        0,
        0,
        6903780,
        15275280,
        11084172,
        3396600,
        0,
        0,
        3533040,
        6831864,
        2478492,
        0,
        0,
        1132512,
        1679232,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7881839,
        0,
        4058208,
        2106156,
        1622529,
        824544,
        279664,
        0,
        0,
        0,
        0,
        6281562,
        4589172,
        4647870,
        3041760,
        1469736,
        396864,
        0,
        0,
        4058208,
        4589172,
        5508882,
        4084380,
        2109600,
        516636,
        0,
        0,
        2106156,
        4647870,
        4084380,
        2439728,
        671076,
        0,
        0,
        1622529,
        3041760,
        2109600,
        671076,
        0,
        0,
        824544,
        1469736,
        516636,
        0,
        0,
        279664,
        396864,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1457057,
        0,
        587783,
        261658,
        160776,
        54880,
        0,
        0,
        0,
        0,
        889896,
        571944,
        487704,
        245376,
        72936,
        0,
        0,
        587783,
        571944,
        554832,
        311404,
        83628,
        0,
        0,
        261658,
        487704,
        311404,
        103680,
        0,
        0,
        160776,
        245376,
        83628,
        0,
        0,
        54880,
        72936,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        205185,
        0,
        62253,
        22176,
        9240,
        0,
        0,
        0,
        0,
        94266,
        51384,
        33840,
        10632,
        0,
        0,
        62253,
        51384,
        35928,
        10980,
        0,
        0,
        22176,
        33840,
        10980,
        0,
        0,
        9240,
        10632,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        22205,
        0,
        4608,
        1120,
        0,
        0,
        0,
        0,
        7356,
        3132,
        1296,
        0,
        0,
        4608,
        3132,
        1008,
        0,
        0,
        1120,
        1296,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1825,
        0,
        208,
        0,
        0,
        0,
        0,
        396,
        108,
        0,
        0,
        208,
        108,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        108,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          1,
          1,
          4
        ],
        [
          3,
          3,
          1
        ],
        [
          4,
          4,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        20137248,
        27029808,
        36257328,
        40452480,
        40452480,
        36257328,
        27029808,
        20137248,
        0,
        0,
        0,
        39492600,
        131729400,
        181248720,
        224136840,
        237763440,
        224136840,
        181248720,
        131729400,
        39492600,
        0,
        16019520,
        154855260,
        373933188,
        500085900,
        582637140,
        582637140,
        500085900,
        373933188,
        154855260,
        16019520,
        49838880,
        326095770,
        673330980,
        864515670,
        944439000,
        864515670,
        673330980,
        326095770,
        49838880,
        94841370,
        492925440,
        899663700,
        1093061010,
        1093061010,
        899663700,
        492925440,
        94841370,
        137130875,
        587282850,
        946764693,
        1065014908,
        946764693,
        587282850,
        137130875,
        162101940,
        567753900,
        796554960,
        796554960,
        567753900,
        162101940,
        167609295,
        468256110,
        552325998,
        468256110,
        167609295,
        131310130,
        268483320,
        268483320,
        131310130,
        154458345,
        220894590,
        154458345,
        0,
        0,
        143077565,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        21529440,
        28946160,
        37519200,
        39987360,
        37519200,
        28946160,
        21529440,
        0,
        0,
        0,
        40605000,
        130308504,
        175981320,
        208260120,
        208260120,
        175981320,
        130308504,
        40605000,
        0,
        16019640,
        151186140,
        347830200,
        450290340,
        494814240,
        450290340,
        347830200,
        151186140,
        16019640,
        49835520,
        308485800,
        596747160,
        729652320,
        729652320,
        596747160,
        308485800,
        49835520,
        94892525,
        453381600,
        759195075,
        857072320,
        759195075,
        453381600,
        94892525,
        136613400,
        519535800,
        749271840,
        749271840,
        519535800,
        136613400,
        165786075,
        496975500,
        593960634,
        496975500,
        165786075,
        148986040,
        323879640,
        323879640,
        148986040,
        196965195,
        297351000,
        196965195,
        0,
        0,
        219334325,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        10745568,
        14221440,
        17552160,
        17552160,
        14221440,
        10745568,
        0,
        0,
        0,
        20302800,
        60852600,
        79494480,
        88378320,
        79494480,
        60852600,
        20302800,
        0,
        8009280,
        72080820,
        153334980,
        188774280,
        188774280,
        153334980,
        72080820,
        8009280,
        24931200,
        142313850,
        249406920,
        282678540,
        249406920,
        142313850,
        24931200,
        47267220,
        200726400,
        297057900,
        297057900,
        200726400,
        47267220,
        69859125,
        227423700,
        274840398,
        227423700,
        69859125,
        73682700,
        171920700,
        171920700,
        73682700,
        111739530,
        179503170,
        111739530,
        0,
        0,
        154458345,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3343680,
        4272480,
        4933440,
        4272480,
        3343680,
        0,
        0,
        0,
        6581400,
        17831160,
        22118640,
        22118640,
        17831160,
        6581400,
        0,
        2671200,
        22320900,
        42345360,
        48161880,
        42345360,
        22320900,
        2671200,
        8279040,
        42117600,
        64333200,
        64333200,
        42117600,
        8279040,
        16113825,
        58632000,
        71277270,
        58632000,
        16113825,
        20699000,
        52453800,
        52453800,
        20699000,
        36841350,
        63569100,
        36841350,
        0,
        0,
        65655065,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        724320,
        874800,
        874800,
        724320,
        0,
        0,
        0,
        1554000,
        3650280,
        4150800,
        3650280,
        1554000,
        0,
        665280,
        4983300,
        8081100,
        8081100,
        4983300,
        665280,
        2116800,
        9251550,
        11325780,
        9251550,
        2116800,
        3580850,
        10147200,
        10147200,
        3580850,
        7762125,
        14549850,
        7762125,
        0,
        0,
        18623255,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        114912,
        121392,
        114912,
        0,
        0,
        0,
        281400,
        543240,
        543240,
        281400,
        0,
        136080,
        880740,
        1103832,
        880740,
        136080,
        376320,
        1282680,
        1282680,
        376320,
        1074255,
        2254560,
        1074255,
        0,
        0,
        3684135,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12960,
        12960,
        0,
        0,
        0,
        42000,
        58536,
        42000,
        0,
        20160,
        102060,
        102060,
        20160,
        94080,
        238350,
        94080,
        0,
        0,
        517475,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1152,
        0,
        0,
        0,
        4200,
        4200,
        0,
        4320,
        16380,
        4320,
        0,
        0,
        51155,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        600,
        0,
        0,
        0,
        3360,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        120,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          1,
          1,
          4
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          3,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16544376,
        24396696,
        34126056,
        39008520,
        39008520,
        34126056,
        24396696,
        16544376,
        0,
        0,
        0,
        28791720,
        104484672,
        161225712,
        210231360,
        227278800,
        210231360,
        161225712,
        104484672,
        28791720,
        0,
        7898520,
        102154020,
        286159596,
        441469860,
        544578420,
        544578420,
        441469860,
        286159596,
        102154020,
        7898520,
        25165560,
        213489380,
        531785820,
        801100860,
        912763480,
        801100860,
        531785820,
        213489380,
        25165560,
        49325480,
        332585720,
        760020960,
        1080701440,
        1080701440,
        760020960,
        332585720,
        49325480,
        73697640,
        418065840,
        869998176,
        1104307056,
        869998176,
        418065840,
        73697640,
        90579600,
        435687820,
        795720492,
        795720492,
        435687820,
        90579600,
        93362920,
        371408020,
        532638156,
        371408020,
        93362920,
        85361160,
        259643280,
        259643280,
        85361160,
        52729080,
        104763920,
        52729080,
        50598440,
        50598440,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17938152,
        25788672,
        34219800,
        36840960,
        34219800,
        25788672,
        17938152,
        0,
        0,
        0,
        29967720,
        104270568,
        152417880,
        185833560,
        185833560,
        152417880,
        104270568,
        29967720,
        0,
        8121000,
        102590400,
        269183100,
        383652960,
        432373560,
        383652960,
        269183100,
        102590400,
        8121000,
        25785780,
        207503700,
        470822220,
        635491020,
        635491020,
        470822220,
        207503700,
        25785780,
        50060160,
        310753260,
        624042720,
        760971240,
        624042720,
        310753260,
        50060160,
        73650300,
        370122900,
        645175392,
        645175392,
        370122900,
        73650300,
        87397800,
        354612120,
        491742828,
        354612120,
        87397800,
        89981100,
        275709900,
        275709900,
        89981100,
        62183280,
        127321500,
        62183280,
        66325860,
        66325860,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8910216,
        12378600,
        15463440,
        15463440,
        12378600,
        8910216,
        0,
        0,
        0,
        14952240,
        48199320,
        66426480,
        74791440,
        66426480,
        48199320,
        14952240,
        0,
        4060560,
        49048440,
        116655960,
        152528400,
        152528400,
        116655960,
        49048440,
        4060560,
        12780000,
        95120400,
        189462360,
        225449280,
        189462360,
        95120400,
        12780000,
        24455400,
        134972400,
        228050160,
        228050160,
        134972400,
        24455400,
        34843200,
        149178600,
        200034336,
        149178600,
        34843200,
        41432400,
        129991440,
        129991440,
        41432400,
        32616960,
        70524840,
        32616960,
        39005400,
        39005400,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2735280,
        3620160,
        4194720,
        3620160,
        2735280,
        0,
        0,
        0,
        4787640,
        13827960,
        17732880,
        17732880,
        13827960,
        4787640,
        0,
        1316280,
        14929380,
        31044240,
        36363960,
        31044240,
        14929380,
        1316280,
        4086300,
        27349100,
        45917400,
        45917400,
        27349100,
        4086300,
        7582400,
        36252800,
        47403240,
        36252800,
        7582400,
        10828200,
        35878800,
        35878800,
        10828200,
        9937800,
        23677340,
        9937800,
        13495580,
        13495580,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        582120,
        720360,
        720360,
        582120,
        0,
        0,
        0,
        1107600,
        2752080,
        3178800,
        2752080,
        1107600,
        0,
        310800,
        3233100,
        5628540,
        5628540,
        3233100,
        310800,
        936600,
        5565300,
        7190460,
        5565300,
        936600,
        1740600,
        6451200,
        6451200,
        1740600,
        1932600,
        5377800,
        1932600,
        3032400,
        3032400,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        90504,
        97344,
        90504,
        0,
        0,
        0,
        195480,
        395928,
        395928,
        195480,
        0,
        56280,
        537480,
        705804,
        537480,
        56280,
        169740,
        783420,
        783420,
        169740,
        246720,
        866580,
        246720,
        463260,
        463260,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        10008,
        10008,
        0,
        0,
        0,
        28080,
        41112,
        28080,
        0,
        8400,
        62400,
        62400,
        8400,
        19920,
        99800,
        19920,
        48440,
        48440,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        864,
        0,
        0,
        0,
        2760,
        2760,
        0,
        840,
        7860,
        840,
        3300,
        3300,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        360,
        0,
        120,
        120,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          1,
          3,
          1
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          4,
          4
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1658040,
        24778104,
        50538756,
        87825900,
        122411436,
        143812404,
        143812404,
        122411436,
        87825900,
        50538756,
        24778104,
        1658040,
        0,
        0,
        24778104,
        109829406,
        265499424,
        464895384,
        639699816,
        708604308,
        639699816,
        464895384,
        265499424,
        109829406,
        24778104,
        0,
        0,
        50538756,
        265499424,
        674278512,
        1182994824,
        1541941476,
        1541941476,
        1182994824,
        674278512,
        265499424,
        50538756,
        0,
        0,
        87825900,
        464895384,
        1182994824,
        1968083400,
        2313132120,
        1968083400,
        1182994824,
        464895384,
        87825900,
        0,
        0,
        122411436,
        639699816,
        1541941476,
        2313132120,
        2313132120,
        1541941476,
        639699816,
        122411436,
        0,
        0,
        143812404,
        708604308,
        1541941476,
        1968083400,
        1541941476,
        708604308,
        143812404,
        0,
        0,
        143812404,
        639699816,
        1182994824,
        1182994824,
        639699816,
        143812404,
        0,
        0,
        122411436,
        464895384,
        674278512,
        464895384,
        122411436,
        0,
        0,
        87825900,
        265499424,
        265499424,
        87825900,
        0,
        0,
        50538756,
        109829406,
        50538756,
        0,
        0,
        24778104,
        24778104,
        0,
        0,
        1658040,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5587776,
        45187920,
        89279868,
        141692328,
        181006020,
        195958032,
        181006020,
        141692328,
        89279868,
        45187920,
        5587776,
        0,
        0,
        45187920,
        185002644,
        410195340,
        638752644,
        786094860,
        786094860,
        638752644,
        410195340,
        185002644,
        45187920,
        0,
        0,
        89279868,
        410195340,
        917927820,
        1383758148,
        1576501200,
        1383758148,
        917927820,
        410195340,
        89279868,
        0,
        0,
        141692328,
        638752644,
        1383758148,
        1933549200,
        1933549200,
        1383758148,
        638752644,
        141692328,
        0,
        0,
        181006020,
        786094860,
        1576501200,
        1933549200,
        1576501200,
        786094860,
        181006020,
        0,
        0,
        195958032,
        786094860,
        1383758148,
        1383758148,
        786094860,
        195958032,
        0,
        0,
        181006020,
        638752644,
        917927820,
        638752644,
        181006020,
        0,
        0,
        141692328,
        410195340,
        410195340,
        141692328,
        0,
        0,
        89279868,
        185002644,
        89279868,
        0,
        0,
        45187920,
        45187920,
        0,
        0,
        5587776,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6545988,
        36084384,
        66319824,
        97032744,
        114915108,
        114915108,
        97032744,
        66319824,
        36084384,
        6545988,
        0,
        0,
        36084384,
        131985084,
        262878624,
        371539044,
        414392640,
        371539044,
        262878624,
        131985084,
        36084384,
        0,
        0,
        66319824,
        262878624,
        518298264,
        691152600,
        691152600,
        518298264,
        262878624,
        66319824,
        0,
        0,
        97032744,
        371539044,
        691152600,
        826045560,
        691152600,
        371539044,
        97032744,
        0,
        0,
        114915108,
        414392640,
        691152600,
        691152600,
        414392640,
        114915108,
        0,
        0,
        114915108,
        371539044,
        518298264,
        371539044,
        114915108,
        0,
        0,
        97032744,
        262878624,
        262878624,
        97032744,
        0,
        0,
        66319824,
        131985084,
        66319824,
        0,
        0,
        36084384,
        36084384,
        0,
        0,
        6545988,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4062840,
        16919280,
        28815900,
        38981760,
        42670200,
        38981760,
        28815900,
        16919280,
        4062840,
        0,
        0,
        16919280,
        54586908,
        97983180,
        125761320,
        125761320,
        97983180,
        54586908,
        16919280,
        0,
        0,
        28815900,
        97983180,
        170113980,
        199448280,
        170113980,
        97983180,
        28815900,
        0,
        0,
        38981760,
        125761320,
        199448280,
        199448280,
        125761320,
        38981760,
        0,
        0,
        42670200,
        125761320,
        170113980,
        125761320,
        42670200,
        0,
        0,
        38981760,
        97983180,
        97983180,
        38981760,
        0,
        0,
        28815900,
        54586908,
        28815900,
        0,
        0,
        16919280,
        16919280,
        0,
        0,
        4062840,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1582242,
        5319078,
        8387142,
        10451010,
        10451010,
        8387142,
        5319078,
        1582242,
        0,
        0,
        5319078,
        15024588,
        24288210,
        27923160,
        24288210,
        15024588,
        5319078,
        0,
        0,
        8387142,
        24288210,
        36718020,
        36718020,
        24288210,
        8387142,
        0,
        0,
        10451010,
        27923160,
        36718020,
        27923160,
        10451010,
        0,
        0,
        10451010,
        24288210,
        24288210,
        10451010,
        0,
        0,
        8387142,
        15024588,
        8387142,
        0,
        0,
        5319078,
        5319078,
        0,
        0,
        1582242,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        424764,
        1206000,
        1751064,
        1989000,
        1751064,
        1206000,
        424764,
        0,
        0,
        1206000,
        2957244,
        4255956,
        4255956,
        2957244,
        1206000,
        0,
        0,
        1751064,
        4255956,
        5444028,
        4255956,
        1751064,
        0,
        0,
        1989000,
        4255956,
        4255956,
        1989000,
        0,
        0,
        1751064,
        2957244,
        1751064,
        0,
        0,
        1206000,
        1206000,
        0,
        0,
        424764,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        83094,
        205290,
        271332,
        271332,
        205290,
        83094,
        0,
        0,
        205290,
        430716,
        537660,
        430716,
        205290,
        0,
        0,
        271332,
        537660,
        537660,
        271332,
        0,
        0,
        271332,
        430716,
        271332,
        0,
        0,
        205290,
        205290,
        0,
        0,
        83094,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12192,
        26736,
        30996,
        26736,
        12192,
        0,
        0,
        26736,
        46836,
        46836,
        26736,
        0,
        0,
        30996,
        46836,
        30996,
        0,
        0,
        26736,
        26736,
        0,
        0,
        12192,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1350,
        2610,
        2610,
        1350,
        0,
        0,
        2610,
        3582,
        2610,
        0,
        0,
        2610,
        2610,
        0,
        0,
        1350,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        108,
        192,
        108,
        0,
        0,
        192,
        192,
        0,
        0,
        108,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6,
        6,
        0,
        0,
        6,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          1,
          3,
          1
        ],
        [
          3,
          1,
          4
        ],
        [
          4,
          4,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3538176,
        8935944,
        15209016,
        20435280,
        22854480,
        21470856,
        15849144,
        9229536,
        0,
        0,
        0,
        0,
        0,
        27288828,
        76353372,
        136905360,
        190662180,
        219657000,
        211694148,
        167591472,
        94888380,
        37289820,
        0,
        0,
        0,
        37784160,
        176576136,
        369064720,
        562730928,
        687541296,
        692590640,
        566951616,
        343914720,
        136594048,
        23361816,
        0,
        11516688,
        131407320,
        441259720,
        808727284,
        1109873040,
        1214373608,
        1064051720,
        699756180,
        305842864,
        62528440,
        0,
        28286832,
        243104988,
        701542440,
        1166155272,
        1448343780,
        1397087412,
        1014502608,
        491575680,
        116598492,
        0,
        46214316,
        333911910,
        851129172,
        1279888046,
        1412084244,
        1157489982,
        632240300,
        170120022,
        0,
        59342544,
        371621184,
        836259128,
        1119136712,
        1070202600,
        673115864,
        206713904,
        0,
        63872340,
        346431750,
        677146896,
        794144160,
        595451988,
        213031926,
        0,
        58434048,
        272077260,
        451351560,
        427628464,
        185418780,
        0,
        47189412,
        175184418,
        236489320,
        133462882,
        0,
        26541696,
        93099000,
        72819072,
        0,
        21049164,
        32068794,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3959856,
        9970488,
        16418160,
        20778480,
        21190320,
        16614936,
        10360368,
        0,
        0,
        0,
        0,
        0,
        28824012,
        78595608,
        136131228,
        179781000,
        190932900,
        163455912,
        100791348,
        45272568,
        0,
        0,
        0,
        39100068,
        172930344,
        346918608,
        501878232,
        568669560,
        511360968,
        343428624,
        154428408,
        29888292,
        0,
        11987088,
        129671688,
        409283460,
        710085696,
        906868440,
        891812808,
        656896788,
        324556080,
        75036096,
        0,
        29456868,
        233977602,
        625112532,
        966086370,
        1083007140,
        894416118,
        490766172,
        131679462,
        0,
        47650788,
        312548184,
        725519340,
        986555016,
        944442288,
        588833328,
        180079824,
        0,
        60042540,
        335106690,
        670390272,
        785322708,
        576135828,
        203606010,
        0,
        62081160,
        295580328,
        497950164,
        456512208,
        192624432,
        0,
        55488348,
        211762998,
        281689860,
        151147386,
        0,
        34579428,
        122247192,
        90990432,
        0,
        29951508,
        44636034,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1946016,
        4769040,
        7446480,
        8692560,
        7552560,
        5182656,
        0,
        0,
        0,
        0,
        0,
        14345352,
        37256364,
        61150800,
        74806920,
        71582760,
        49040652,
        25638624,
        0,
        0,
        0,
        19569024,
        80758512,
        152586432,
        204933840,
        208927440,
        158115024,
        81144672,
        17851392,
        0,
        5980896,
        61705776,
        180777360,
        290904840,
        335344800,
        282685176,
        159072336,
        41949600,
        0,
        14572872,
        107681184,
        262514520,
        366098760,
        356192400,
        224359272,
        69087744,
        0,
        23157540,
        138273390,
        285274080,
        338759136,
        248175780,
        88246350,
        0,
        28151280,
        140348760,
        241141872,
        218634624,
        92066040,
        0,
        28642680,
        113656284,
        149743512,
        79014492,
        0,
        20134296,
        72036216,
        52144200,
        0,
        19268532,
        28429734,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        579120,
        1352880,
        1957440,
        1963920,
        1512240,
        0,
        0,
        0,
        0,
        0,
        4525668,
        10999800,
        16740360,
        18634800,
        14454420,
        8965848,
        0,
        0,
        0,
        6297552,
        23939016,
        41805520,
        50732640,
        44254320,
        26220712,
        6622896,
        0,
        1915056,
        18790104,
        50317720,
        73075360,
        73089240,
        47645416,
        14584384,
        0,
        4591740,
        31377090,
        68075640,
        82903140,
        61912140,
        22465530,
        0,
        7051320,
        38030880,
        67429980,
        61745320,
        26554320,
        0,
        8453160,
        35486580,
        47140528,
        25231180,
        0,
        6826440,
        25137912,
        18288576,
        0,
        7359516,
        11029674,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        118080,
        256680,
        320760,
        286560,
        0,
        0,
        0,
        0,
        0,
        1020600,
        2272980,
        3169440,
        2869140,
        2156520,
        0,
        0,
        0,
        1459584,
        5035200,
        7930320,
        8323200,
        5797920,
        1719984,
        0,
        443040,
        4092240,
        9762840,
        12379620,
        9662400,
        3543120,
        0,
        1028640,
        6416220,
        11999880,
        11303280,
        5057580,
        0,
        1558980,
        7168050,
        9770580,
        5457570,
        0,
        1491360,
        5783880,
        4392360,
        0,
        1844580,
        2929134,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17424,
        32856,
        36624,
        0,
        0,
        0,
        0,
        0,
        174132,
        353448,
        398940,
        374760,
        0,
        0,
        0,
        258840,
        789624,
        1082160,
        917832,
        333144,
        0,
        78192,
        668280,
        1379940,
        1371456,
        636480,
        0,
        179388,
        971622,
        1388340,
        830538,
        0,
        217764,
        920520,
        760608,
        0,
        318636,
        565626,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1824,
        3072,
        0,
        0,
        0,
        0,
        0,
        23688,
        38052,
        47712,
        0,
        0,
        0,
        35712,
        94416,
        104032,
        49728,
        0,
        11232,
        85872,
        134320,
        86944,
        0,
        20712,
        101928,
        96408,
        0,
        38412,
        81786,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        144,
        0,
        0,
        0,
        0,
        0,
        2268,
        4296,
        0,
        0,
        0,
        4176,
        8088,
        5808,
        0,
        1104,
        7464,
        8640,
        0,
        3108,
        8886,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        252,
        0,
        0,
        0,
        288,
        504,
        0,
        144,
        696,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        36,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          1,
          3,
          1
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          1,
          4
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11516688,
        28286832,
        46214316,
        59342544,
        63872340,
        58434048,
        47189412,
        26541696,
        21049164,
        0,
        0,
        0,
        0,
        37784160,
        131407320,
        243104988,
        333911910,
        371621184,
        346431750,
        272077260,
        175184418,
        93099000,
        32068794,
        0,
        0,
        27288828,
        176576136,
        441259720,
        701542440,
        851129172,
        836259128,
        677146896,
        451351560,
        236489320,
        72819072,
        0,
        3538176,
        76353372,
        369064720,
        808727284,
        1166155272,
        1279888046,
        1119136712,
        794144160,
        427628464,
        133462882,
        0,
        8935944,
        136905360,
        562730928,
        1109873040,
        1448343780,
        1412084244,
        1070202600,
        595451988,
        185418780,
        0,
        15209016,
        190662180,
        687541296,
        1214373608,
        1397087412,
        1157489982,
        673115864,
        213031926,
        0,
        20435280,
        219657000,
        692590640,
        1064051720,
        1014502608,
        632240300,
        206713904,
        0,
        22854480,
        211694148,
        566951616,
        699756180,
        491575680,
        170120022,
        0,
        21470856,
        167591472,
        343914720,
        305842864,
        116598492,
        0,
        15849144,
        94888380,
        136594048,
        62528440,
        0,
        9229536,
        37289820,
        23361816,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11987088,
        29456868,
        47650788,
        60042540,
        62081160,
        55488348,
        34579428,
        29951508,
        0,
        0,
        0,
        0,
        39100068,
        129671688,
        233977602,
        312548184,
        335106690,
        295580328,
        211762998,
        122247192,
        44636034,
        0,
        0,
        28824012,
        172930344,
        409283460,
        625112532,
        725519340,
        670390272,
        497950164,
        281689860,
        90990432,
        0,
        3959856,
        78595608,
        346918608,
        710085696,
        966086370,
        986555016,
        785322708,
        456512208,
        151147386,
        0,
        9970488,
        136131228,
        501878232,
        906868440,
        1083007140,
        944442288,
        576135828,
        192624432,
        0,
        16418160,
        179781000,
        568669560,
        891812808,
        894416118,
        588833328,
        203606010,
        0,
        20778480,
        190932900,
        511360968,
        656896788,
        490766172,
        180079824,
        0,
        21190320,
        163455912,
        343428624,
        324556080,
        131679462,
        0,
        16614936,
        100791348,
        154428408,
        75036096,
        0,
        10360368,
        45272568,
        29888292,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5980896,
        14572872,
        23157540,
        28151280,
        28642680,
        20134296,
        19268532,
        0,
        0,
        0,
        0,
        19569024,
        61705776,
        107681184,
        138273390,
        140348760,
        113656284,
        72036216,
        28429734,
        0,
        0,
        14345352,
        80758512,
        180777360,
        262514520,
        285274080,
        241141872,
        149743512,
        52144200,
        0,
        1946016,
        37256364,
        152586432,
        290904840,
        366098760,
        338759136,
        218634624,
        79014492,
        0,
        4769040,
        61150800,
        204933840,
        335344800,
        356192400,
        248175780,
        92066040,
        0,
        7446480,
        74806920,
        208927440,
        282685176,
        224359272,
        88246350,
        0,
        8692560,
        71582760,
        158115024,
        159072336,
        69087744,
        0,
        7552560,
        49040652,
        81144672,
        41949600,
        0,
        5182656,
        25638624,
        17851392,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1915056,
        4591740,
        7051320,
        8453160,
        6826440,
        7359516,
        0,
        0,
        0,
        0,
        6297552,
        18790104,
        31377090,
        38030880,
        35486580,
        25137912,
        11029674,
        0,
        0,
        4525668,
        23939016,
        50317720,
        68075640,
        67429980,
        47140528,
        18288576,
        0,
        579120,
        10999800,
        41805520,
        73075360,
        82903140,
        61745320,
        25231180,
        0,
        1352880,
        16740360,
        50732640,
        73089240,
        61912140,
        26554320,
        0,
        1957440,
        18634800,
        44254320,
        47645416,
        22465530,
        0,
        1963920,
        14454420,
        26220712,
        14584384,
        0,
        1512240,
        8965848,
        6622896,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        443040,
        1028640,
        1558980,
        1491360,
        1844580,
        0,
        0,
        0,
        0,
        1459584,
        4092240,
        6416220,
        7168050,
        5783880,
        2929134,
        0,
        0,
        1020600,
        5035200,
        9762840,
        11999880,
        9770580,
        4392360,
        0,
        118080,
        2272980,
        7930320,
        12379620,
        11303280,
        5457570,
        0,
        256680,
        3169440,
        8323200,
        9662400,
        5057580,
        0,
        320760,
        2869140,
        5797920,
        3543120,
        0,
        286560,
        2156520,
        1719984,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        78192,
        179388,
        217764,
        318636,
        0,
        0,
        0,
        0,
        258840,
        668280,
        971622,
        920520,
        565626,
        0,
        0,
        174132,
        789624,
        1379940,
        1388340,
        760608,
        0,
        17424,
        353448,
        1082160,
        1371456,
        830538,
        0,
        32856,
        398940,
        917832,
        636480,
        0,
        36624,
        374760,
        333144,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11232,
        20712,
        38412,
        0,
        0,
        0,
        0,
        35712,
        85872,
        101928,
        81786,
        0,
        0,
        23688,
        94416,
        134320,
        96408,
        0,
        1824,
        38052,
        104032,
        86944,
        0,
        3072,
        47712,
        49728,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1104,
        3108,
        0,
        0,
        0,
        0,
        4176,
        7464,
        8886,
        0,
        0,
        2268,
        8088,
        8640,
        0,
        144,
        4296,
        5808,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        144,
        0,
        0,
        0,
        0,
        288,
        696,
        0,
        0,
        252,
        504,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        36,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          1,
          3,
          1
        ],
        [
          3,
          4,
          4
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2576394,
        20405478,
        50525172,
        80775612,
        103598538,
        111327150,
        101124648,
        76348392,
        45570432,
        19136088,
        4647936,
        0,
        0,
        0,
        20405478,
        103229688,
        261425736,
        399092244,
        482512146,
        474475188,
        377458788,
        230678436,
        94115244,
        19733436,
        0,
        0,
        0,
        50525172,
        261425736,
        608776524,
        865789200,
        951764400,
        817770852,
        527273136,
        218380284,
        43322040,
        0,
        0,
        0,
        80775612,
        399092244,
        865789200,
        1121841000,
        1077343440,
        750561852,
        327842964,
        66486720,
        0,
        0,
        0,
        103598538,
        482512146,
        951764400,
        1077343440,
        836780640,
        393012588,
        83245896,
        0,
        0,
        0,
        111327150,
        474475188,
        817770852,
        750561852,
        393012588,
        89357832,
        0,
        0,
        0,
        101124648,
        377458788,
        527273136,
        327842964,
        83245896,
        0,
        0,
        0,
        76348392,
        230678436,
        218380284,
        66486720,
        0,
        0,
        0,
        45570432,
        94115244,
        43322040,
        0,
        0,
        0,
        19136088,
        19733436,
        0,
        0,
        0,
        4647936,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6391302,
        34839384,
        74487240,
        109837056,
        128862426,
        125402952,
        101421204,
        66106680,
        31897236,
        9396936,
        0,
        0,
        0,
        34839384,
        148934016,
        324719172,
        451909560,
        487821780,
        418309944,
        277516356,
        129040992,
        31491420,
        0,
        0,
        0,
        74487240,
        324719172,
        658842876,
        836798580,
        793494540,
        557905860,
        261492192,
        60618636,
        0,
        0,
        0,
        109837056,
        451909560,
        836798580,
        936826320,
        732040320,
        366063456,
        87001380,
        0,
        0,
        0,
        128862426,
        487821780,
        793494540,
        732040320,
        405791640,
        102389676,
        0,
        0,
        0,
        125402952,
        418309944,
        557905860,
        366063456,
        102389676,
        0,
        0,
        0,
        101421204,
        277516356,
        261492192,
        87001380,
        0,
        0,
        0,
        66106680,
        129040992,
        60618636,
        0,
        0,
        0,
        31897236,
        31491420,
        0,
        0,
        0,
        9396936,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6224760,
        25384284,
        47315052,
        63509256,
        67881780,
        59449440,
        42053904,
        22447332,
        7653216,
        0,
        0,
        0,
        25384284,
        92381976,
        172732788,
        215645220,
        205384680,
        149589864,
        77619096,
        21705588,
        0,
        0,
        0,
        47315052,
        172732788,
        299658600,
        331998840,
        262611360,
        139411872,
        37627488,
        0,
        0,
        0,
        63509256,
        215645220,
        331998840,
        307296720,
        178651620,
        50092716,
        0,
        0,
        0,
        67881780,
        205384680,
        262611360,
        178651620,
        54705600,
        0,
        0,
        0,
        59449440,
        149589864,
        139411872,
        50092716,
        0,
        0,
        0,
        42053904,
        77619096,
        37627488,
        0,
        0,
        0,
        22447332,
        21705588,
        0,
        0,
        0,
        7653216,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3337368,
        10604448,
        17555016,
        21376560,
        20605860,
        15866568,
        9258828,
        3553296,
        0,
        0,
        0,
        10604448,
        32854200,
        53296020,
        58775040,
        47879520,
        27630528,
        8798580,
        0,
        0,
        0,
        17555016,
        53296020,
        78140760,
        72679800,
        44268660,
        13922916,
        0,
        0,
        0,
        21376560,
        58775040,
        72679800,
        50966400,
        17109720,
        0,
        0,
        0,
        20605860,
        47879520,
        44268660,
        17109720,
        0,
        0,
        0,
        15866568,
        27630528,
        13922916,
        0,
        0,
        0,
        9258828,
        8798580,
        0,
        0,
        0,
        3553296,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1122666,
        2913306,
        4317600,
        4725960,
        4007760,
        2555316,
        1083456,
        0,
        0,
        0,
        2913306,
        7658040,
        10751940,
        10151700,
        6593520,
        2396316,
        0,
        0,
        0,
        4317600,
        10751940,
        12952800,
        9362460,
        3470040,
        0,
        0,
        0,
        4725960,
        10151700,
        9362460,
        3899160,
        0,
        0,
        0,
        4007760,
        6593520,
        3470040,
        0,
        0,
        0,
        2555316,
        2396316,
        0,
        0,
        0,
        1083456,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        257886,
        565992,
        747228,
        717768,
        504612,
        234144,
        0,
        0,
        0,
        565992,
        1250472,
        1483524,
        1119456,
        469884,
        0,
        0,
        0,
        747228,
        1483524,
        1371816,
        618420,
        0,
        0,
        0,
        717768,
        1119456,
        618420,
        0,
        0,
        0,
        504612,
        469884,
        0,
        0,
        0,
        234144,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        42468,
        80496,
        92400,
        73644,
        37344,
        0,
        0,
        0,
        80496,
        146304,
        137448,
        68700,
        0,
        0,
        0,
        92400,
        137448,
        79824,
        0,
        0,
        0,
        73644,
        68700,
        0,
        0,
        0,
        37344,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5100,
        8376,
        7908,
        4464,
        0,
        0,
        0,
        8376,
        11904,
        7452,
        0,
        0,
        0,
        7908,
        7452,
        0,
        0,
        0,
        4464,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        432,
        612,
        384,
        0,
        0,
        0,
        612,
        600,
        0,
        0,
        0,
        384,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        24,
        24,
        0,
        0,
        0,
        24,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          1,
          3,
          4
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          4,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9229536,
        15849144,
        21470856,
        22854480,
        20435280,
        15209016,
        8935944,
        3538176,
        0,
        0,
        0,
        0,
        0,
        37289820,
        94888380,
        167591472,
        211694148,
        219657000,
        190662180,
        136905360,
        76353372,
        27288828,
        0,
        0,
        0,
        23361816,
        136594048,
        343914720,
        566951616,
        692590640,
        687541296,
        562730928,
        369064720,
        176576136,
        37784160,
        0,
        0,
        62528440,
        305842864,
        699756180,
        1064051720,
        1214373608,
        1109873040,
        808727284,
        441259720,
        131407320,
        11516688,
        0,
        116598492,
        491575680,
        1014502608,
        1397087412,
        1448343780,
        1166155272,
        701542440,
        243104988,
        28286832,
        0,
        170120022,
        632240300,
        1157489982,
        1412084244,
        1279888046,
        851129172,
        333911910,
        46214316,
        0,
        206713904,
        673115864,
        1070202600,
        1119136712,
        836259128,
        371621184,
        59342544,
        0,
        213031926,
        595451988,
        794144160,
        677146896,
        346431750,
        63872340,
        0,
        185418780,
        427628464,
        451351560,
        272077260,
        58434048,
        0,
        133462882,
        236489320,
        175184418,
        47189412,
        0,
        72819072,
        93099000,
        26541696,
        0,
        32068794,
        21049164,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        10360368,
        16614936,
        21190320,
        20778480,
        16418160,
        9970488,
        3959856,
        0,
        0,
        0,
        0,
        0,
        45272568,
        100791348,
        163455912,
        190932900,
        179781000,
        136131228,
        78595608,
        28824012,
        0,
        0,
        0,
        29888292,
        154428408,
        343428624,
        511360968,
        568669560,
        501878232,
        346918608,
        172930344,
        39100068,
        0,
        0,
        75036096,
        324556080,
        656896788,
        891812808,
        906868440,
        710085696,
        409283460,
        129671688,
        11987088,
        0,
        131679462,
        490766172,
        894416118,
        1083007140,
        966086370,
        625112532,
        233977602,
        29456868,
        0,
        180079824,
        588833328,
        944442288,
        986555016,
        725519340,
        312548184,
        47650788,
        0,
        203606010,
        576135828,
        785322708,
        670390272,
        335106690,
        60042540,
        0,
        192624432,
        456512208,
        497950164,
        295580328,
        62081160,
        0,
        151147386,
        281689860,
        211762998,
        55488348,
        0,
        90990432,
        122247192,
        34579428,
        0,
        44636034,
        29951508,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5182656,
        7552560,
        8692560,
        7446480,
        4769040,
        1946016,
        0,
        0,
        0,
        0,
        0,
        25638624,
        49040652,
        71582760,
        74806920,
        61150800,
        37256364,
        14345352,
        0,
        0,
        0,
        17851392,
        81144672,
        158115024,
        208927440,
        204933840,
        152586432,
        80758512,
        19569024,
        0,
        0,
        41949600,
        159072336,
        282685176,
        335344800,
        290904840,
        180777360,
        61705776,
        5980896,
        0,
        69087744,
        224359272,
        356192400,
        366098760,
        262514520,
        107681184,
        14572872,
        0,
        88246350,
        248175780,
        338759136,
        285274080,
        138273390,
        23157540,
        0,
        92066040,
        218634624,
        241141872,
        140348760,
        28151280,
        0,
        79014492,
        149743512,
        113656284,
        28642680,
        0,
        52144200,
        72036216,
        20134296,
        0,
        28429734,
        19268532,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1512240,
        1963920,
        1957440,
        1352880,
        579120,
        0,
        0,
        0,
        0,
        0,
        8965848,
        14454420,
        18634800,
        16740360,
        10999800,
        4525668,
        0,
        0,
        0,
        6622896,
        26220712,
        44254320,
        50732640,
        41805520,
        23939016,
        6297552,
        0,
        0,
        14584384,
        47645416,
        73089240,
        73075360,
        50317720,
        18790104,
        1915056,
        0,
        22465530,
        61912140,
        82903140,
        68075640,
        31377090,
        4591740,
        0,
        26554320,
        61745320,
        67429980,
        38030880,
        7051320,
        0,
        25231180,
        47140528,
        35486580,
        8453160,
        0,
        18288576,
        25137912,
        6826440,
        0,
        11029674,
        7359516,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        286560,
        320760,
        256680,
        118080,
        0,
        0,
        0,
        0,
        0,
        2156520,
        2869140,
        3169440,
        2272980,
        1020600,
        0,
        0,
        0,
        1719984,
        5797920,
        8323200,
        7930320,
        5035200,
        1459584,
        0,
        0,
        3543120,
        9662400,
        12379620,
        9762840,
        4092240,
        443040,
        0,
        5057580,
        11303280,
        11999880,
        6416220,
        1028640,
        0,
        5457570,
        9770580,
        7168050,
        1558980,
        0,
        4392360,
        5783880,
        1491360,
        0,
        2929134,
        1844580,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        36624,
        32856,
        17424,
        0,
        0,
        0,
        0,
        0,
        374760,
        398940,
        353448,
        174132,
        0,
        0,
        0,
        333144,
        917832,
        1082160,
        789624,
        258840,
        0,
        0,
        636480,
        1371456,
        1379940,
        668280,
        78192,
        0,
        830538,
        1388340,
        971622,
        179388,
        0,
        760608,
        920520,
        217764,
        0,
        565626,
        318636,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3072,
        1824,
        0,
        0,
        0,
        0,
        0,
        47712,
        38052,
        23688,
        0,
        0,
        0,
        49728,
        104032,
        94416,
        35712,
        0,
        0,
        86944,
        134320,
        85872,
        11232,
        0,
        96408,
        101928,
        20712,
        0,
        81786,
        38412,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        144,
        0,
        0,
        0,
        0,
        0,
        4296,
        2268,
        0,
        0,
        0,
        5808,
        8088,
        4176,
        0,
        0,
        8640,
        7464,
        1104,
        0,
        8886,
        3108,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        252,
        0,
        0,
        0,
        504,
        288,
        0,
        0,
        696,
        144,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        36,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          1,
          3,
          4
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6819624,
        16240656,
        23018904,
        24384720,
        20851320,
        14457744,
        7757256,
        2759184,
        0,
        0,
        0,
        0,
        0,
        18178380,
        70414884,
        150292608,
        194979420,
        195018480,
        157287420,
        102277584,
        50849028,
        16230900,
        0,
        0,
        0,
        5649348,
        72727492,
        256042824,
        464034408,
        551065856,
        500745408,
        360167592,
        200966824,
        79696908,
        14119596,
        0,
        0,
        17921188,
        162923128,
        475331136,
        744212600,
        780440720,
        609500088,
        356232928,
        144465496,
        27493740,
        0,
        0,
        35921112,
        259662708,
        640207692,
        854341200,
        763182360,
        480589092,
        202115268,
        40793832,
        0,
        0,
        54295332,
        327846980,
        675096024,
        742145496,
        527621984,
        234750012,
        49791420,
        0,
        0,
        66489800,
        338299400,
        564373344,
        478501568,
        235054280,
        52997640,
        0,
        0,
        67154028,
        283566912,
        358309584,
        202373088,
        49928676,
        0,
        0,
        55127928,
        184435108,
        149310276,
        42120360,
        0,
        0,
        34416652,
        81101848,
        28839732,
        0,
        0,
        14127012,
        20810940,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7915272,
        15384144,
        19961280,
        19319520,
        14696040,
        8457552,
        3137424,
        0,
        0,
        0,
        0,
        0,
        23157996,
        72347268,
        129994692,
        152869260,
        138292980,
        98091996,
        52168668,
        17454612,
        0,
        0,
        0,
        7644108,
        80084544,
        233753148,
        360235608,
        382152840,
        306630288,
        186325644,
        78982488,
        14710788,
        0,
        0,
        21297528,
        163589004,
        399933276,
        527219760,
        479208960,
        313396188,
        139522284,
        28705896,
        0,
        0,
        38718900,
        239381772,
        492677460,
        541643160,
        397775940,
        188838540,
        42139212,
        0,
        0,
        53019960,
        274230780,
        462283212,
        400304004,
        209890980,
        50493720,
        0,
        0,
        58052820,
        250265016,
        325187028,
        195864672,
        51991740,
        0,
        0,
        50962248,
        176912964,
        153391668,
        46996728,
        0,
        0,
        34006188,
        86909724,
        34067316,
        0,
        0,
        15259080,
        25367112,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3888504,
        6446640,
        7485840,
        6333120,
        3932760,
        1533744,
        0,
        0,
        0,
        0,
        0,
        13011168,
        33083748,
        51154920,
        53502360,
        42101280,
        24223428,
        8660568,
        0,
        0,
        0,
        4588200,
        39853692,
        96932172,
        128252160,
        118717200,
        79908060,
        36797292,
        7364952,
        0,
        0,
        11343564,
        73874796,
        151042020,
        167470440,
        126392820,
        62806524,
        14274156,
        0,
        0,
        18599520,
        98050080,
        165938040,
        146956800,
        81096240,
        20523600,
        0,
        0,
        22802040,
        99855600,
        132057804,
        83791800,
        23741880,
        0,
        0,
        21794040,
        77729028,
        70667268,
        23390760,
        0,
        0,
        15661020,
        42554772,
        18164412,
        0,
        0,
        7611264,
        14196336,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1103760,
        1574880,
        1578960,
        1079520,
        449280,
        0,
        0,
        0,
        0,
        0,
        4360716,
        9107100,
        12106440,
        10879560,
        6903180,
        2682876,
        0,
        0,
        0,
        1621884,
        11961412,
        24310380,
        27345720,
        21069100,
        10742724,
        2353212,
        0,
        0,
        3594280,
        19974880,
        33762840,
        30547720,
        17477200,
        4480680,
        0,
        0,
        5272680,
        23605200,
        31635000,
        20941920,
        6206760,
        0,
        0,
        5653200,
        20649820,
        19468380,
        6853680,
        0,
        0,
        4439260,
        12661996,
        5793180,
        0,
        0,
        2338344,
        4825992,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        203640,
        245040,
        196920,
        89520,
        0,
        0,
        0,
        0,
        0,
        986640,
        1689420,
        1888320,
        1357260,
        585480,
        0,
        0,
        0,
        382440,
        2428680,
        4080960,
        3762480,
        2192760,
        536760,
        0,
        0,
        757500,
        3598560,
        4847160,
        3310800,
        987300,
        0,
        0,
        972360,
        3667980,
        3555180,
        1303320,
        0,
        0,
        858180,
        2558340,
        1233420,
        0,
        0,
        495480,
        1117080,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        25416,
        24144,
        12816,
        0,
        0,
        0,
        0,
        0,
        159780,
        219996,
        194292,
        95340,
        0,
        0,
        0,
        63972,
        351288,
        469716,
        326592,
        92124,
        0,
        0,
        110952,
        448572,
        440364,
        161880,
        0,
        0,
        117348,
        368052,
        182988,
        0,
        0,
        76248,
        185880,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2088,
        1296,
        0,
        0,
        0,
        0,
        0,
        18864,
        19692,
        11928,
        0,
        0,
        0,
        7752,
        36556,
        35532,
        12312,
        0,
        0,
        11092,
        37756,
        18564,
        0,
        0,
        8640,
        22608,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        96,
        0,
        0,
        0,
        0,
        0,
        1572,
        1092,
        0,
        0,
        0,
        660,
        2628,
        1188,
        0,
        0,
        696,
        1944,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        84,
        0,
        0,
        0,
        36,
        108,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          3,
          4
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4647936,
        19136088,
        45570432,
        76348392,
        101124648,
        111327150,
        103598538,
        80775612,
        50525172,
        20405478,
        2576394,
        0,
        0,
        0,
        19733436,
        94115244,
        230678436,
        377458788,
        474475188,
        482512146,
        399092244,
        261425736,
        103229688,
        20405478,
        0,
        0,
        0,
        43322040,
        218380284,
        527273136,
        817770852,
        951764400,
        865789200,
        608776524,
        261425736,
        50525172,
        0,
        0,
        0,
        66486720,
        327842964,
        750561852,
        1077343440,
        1121841000,
        865789200,
        399092244,
        80775612,
        0,
        0,
        0,
        83245896,
        393012588,
        836780640,
        1077343440,
        951764400,
        482512146,
        103598538,
        0,
        0,
        0,
        89357832,
        393012588,
        750561852,
        817770852,
        474475188,
        111327150,
        0,
        0,
        0,
        83245896,
        327842964,
        527273136,
        377458788,
        101124648,
        0,
        0,
        0,
        66486720,
        218380284,
        230678436,
        76348392,
        0,
        0,
        0,
        43322040,
        94115244,
        45570432,
        0,
        0,
        0,
        19733436,
        19136088,
        0,
        0,
        0,
        4647936,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9396936,
        31897236,
        66106680,
        101421204,
        125402952,
        128862426,
        109837056,
        74487240,
        34839384,
        6391302,
        0,
        0,
        0,
        31491420,
        129040992,
        277516356,
        418309944,
        487821780,
        451909560,
        324719172,
        148934016,
        34839384,
        0,
        0,
        0,
        60618636,
        261492192,
        557905860,
        793494540,
        836798580,
        658842876,
        324719172,
        74487240,
        0,
        0,
        0,
        87001380,
        366063456,
        732040320,
        936826320,
        836798580,
        451909560,
        109837056,
        0,
        0,
        0,
        102389676,
        405791640,
        732040320,
        793494540,
        487821780,
        128862426,
        0,
        0,
        0,
        102389676,
        366063456,
        557905860,
        418309944,
        125402952,
        0,
        0,
        0,
        87001380,
        261492192,
        277516356,
        101421204,
        0,
        0,
        0,
        60618636,
        129040992,
        66106680,
        0,
        0,
        0,
        31491420,
        31897236,
        0,
        0,
        0,
        9396936,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7653216,
        22447332,
        42053904,
        59449440,
        67881780,
        63509256,
        47315052,
        25384284,
        6224760,
        0,
        0,
        0,
        21705588,
        77619096,
        149589864,
        205384680,
        215645220,
        172732788,
        92381976,
        25384284,
        0,
        0,
        0,
        37627488,
        139411872,
        262611360,
        331998840,
        299658600,
        172732788,
        47315052,
        0,
        0,
        0,
        50092716,
        178651620,
        307296720,
        331998840,
        215645220,
        63509256,
        0,
        0,
        0,
        54705600,
        178651620,
        262611360,
        205384680,
        67881780,
        0,
        0,
        0,
        50092716,
        139411872,
        149589864,
        59449440,
        0,
        0,
        0,
        37627488,
        77619096,
        42053904,
        0,
        0,
        0,
        21705588,
        22447332,
        0,
        0,
        0,
        7653216,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3553296,
        9258828,
        15866568,
        20605860,
        21376560,
        17555016,
        10604448,
        3337368,
        0,
        0,
        0,
        8798580,
        27630528,
        47879520,
        58775040,
        53296020,
        32854200,
        10604448,
        0,
        0,
        0,
        13922916,
        44268660,
        72679800,
        78140760,
        53296020,
        17555016,
        0,
        0,
        0,
        17109720,
        50966400,
        72679800,
        58775040,
        21376560,
        0,
        0,
        0,
        17109720,
        44268660,
        47879520,
        20605860,
        0,
        0,
        0,
        13922916,
        27630528,
        15866568,
        0,
        0,
        0,
        8798580,
        9258828,
        0,
        0,
        0,
        3553296,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1083456,
        2555316,
        4007760,
        4725960,
        4317600,
        2913306,
        1122666,
        0,
        0,
        0,
        2396316,
        6593520,
        10151700,
        10751940,
        7658040,
        2913306,
        0,
        0,
        0,
        3470040,
        9362460,
        12952800,
        10751940,
        4317600,
        0,
        0,
        0,
        3899160,
        9362460,
        10151700,
        4725960,
        0,
        0,
        0,
        3470040,
        6593520,
        4007760,
        0,
        0,
        0,
        2396316,
        2555316,
        0,
        0,
        0,
        1083456,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        234144,
        504612,
        717768,
        747228,
        565992,
        257886,
        0,
        0,
        0,
        469884,
        1119456,
        1483524,
        1250472,
        565992,
        0,
        0,
        0,
        618420,
        1371816,
        1483524,
        747228,
        0,
        0,
        0,
        618420,
        1119456,
        717768,
        0,
        0,
        0,
        469884,
        504612,
        0,
        0,
        0,
        234144,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        37344,
        73644,
        92400,
        80496,
        42468,
        0,
        0,
        0,
        68700,
        137448,
        146304,
        80496,
        0,
        0,
        0,
        79824,
        137448,
        92400,
        0,
        0,
        0,
        68700,
        73644,
        0,
        0,
        0,
        37344,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4464,
        7908,
        8376,
        5100,
        0,
        0,
        0,
        7452,
        11904,
        8376,
        0,
        0,
        0,
        7452,
        7908,
        0,
        0,
        0,
        4464,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        384,
        612,
        432,
        0,
        0,
        0,
        600,
        612,
        0,
        0,
        0,
        384,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        24,
        24,
        0,
        0,
        0,
        24,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          1,
          4
        ],
        [
          4,
          3,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2759184,
        7757256,
        14457744,
        20851320,
        24384720,
        23018904,
        16240656,
        6819624,
        0,
        0,
        0,
        0,
        0,
        16230900,
        50849028,
        102277584,
        157287420,
        195018480,
        194979420,
        150292608,
        70414884,
        18178380,
        0,
        0,
        0,
        14119596,
        79696908,
        200966824,
        360167592,
        500745408,
        551065856,
        464034408,
        256042824,
        72727492,
        5649348,
        0,
        0,
        27493740,
        144465496,
        356232928,
        609500088,
        780440720,
        744212600,
        475331136,
        162923128,
        17921188,
        0,
        0,
        40793832,
        202115268,
        480589092,
        763182360,
        854341200,
        640207692,
        259662708,
        35921112,
        0,
        0,
        49791420,
        234750012,
        527621984,
        742145496,
        675096024,
        327846980,
        54295332,
        0,
        0,
        52997640,
        235054280,
        478501568,
        564373344,
        338299400,
        66489800,
        0,
        0,
        49928676,
        202373088,
        358309584,
        283566912,
        67154028,
        0,
        0,
        42120360,
        149310276,
        184435108,
        55127928,
        0,
        0,
        28839732,
        81101848,
        34416652,
        0,
        0,
        20810940,
        14127012,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3137424,
        8457552,
        14696040,
        19319520,
        19961280,
        15384144,
        7915272,
        0,
        0,
        0,
        0,
        0,
        17454612,
        52168668,
        98091996,
        138292980,
        152869260,
        129994692,
        72347268,
        23157996,
        0,
        0,
        0,
        14710788,
        78982488,
        186325644,
        306630288,
        382152840,
        360235608,
        233753148,
        80084544,
        7644108,
        0,
        0,
        28705896,
        139522284,
        313396188,
        479208960,
        527219760,
        399933276,
        163589004,
        21297528,
        0,
        0,
        42139212,
        188838540,
        397775940,
        541643160,
        492677460,
        239381772,
        38718900,
        0,
        0,
        50493720,
        209890980,
        400304004,
        462283212,
        274230780,
        53019960,
        0,
        0,
        51991740,
        195864672,
        325187028,
        250265016,
        58052820,
        0,
        0,
        46996728,
        153391668,
        176912964,
        50962248,
        0,
        0,
        34067316,
        86909724,
        34006188,
        0,
        0,
        25367112,
        15259080,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1533744,
        3932760,
        6333120,
        7485840,
        6446640,
        3888504,
        0,
        0,
        0,
        0,
        0,
        8660568,
        24223428,
        42101280,
        53502360,
        51154920,
        33083748,
        13011168,
        0,
        0,
        0,
        7364952,
        36797292,
        79908060,
        118717200,
        128252160,
        96932172,
        39853692,
        4588200,
        0,
        0,
        14274156,
        62806524,
        126392820,
        167470440,
        151042020,
        73874796,
        11343564,
        0,
        0,
        20523600,
        81096240,
        146956800,
        165938040,
        98050080,
        18599520,
        0,
        0,
        23741880,
        83791800,
        132057804,
        99855600,
        22802040,
        0,
        0,
        23390760,
        70667268,
        77729028,
        21794040,
        0,
        0,
        18164412,
        42554772,
        15661020,
        0,
        0,
        14196336,
        7611264,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        449280,
        1079520,
        1578960,
        1574880,
        1103760,
        0,
        0,
        0,
        0,
        0,
        2682876,
        6903180,
        10879560,
        12106440,
        9107100,
        4360716,
        0,
        0,
        0,
        2353212,
        10742724,
        21069100,
        27345720,
        24310380,
        11961412,
        1621884,
        0,
        0,
        4480680,
        17477200,
        30547720,
        33762840,
        19974880,
        3594280,
        0,
        0,
        6206760,
        20941920,
        31635000,
        23605200,
        5272680,
        0,
        0,
        6853680,
        19468380,
        20649820,
        5653200,
        0,
        0,
        5793180,
        12661996,
        4439260,
        0,
        0,
        4825992,
        2338344,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        89520,
        196920,
        245040,
        203640,
        0,
        0,
        0,
        0,
        0,
        585480,
        1357260,
        1888320,
        1689420,
        986640,
        0,
        0,
        0,
        536760,
        2192760,
        3762480,
        4080960,
        2428680,
        382440,
        0,
        0,
        987300,
        3310800,
        4847160,
        3598560,
        757500,
        0,
        0,
        1303320,
        3555180,
        3667980,
        972360,
        0,
        0,
        1233420,
        2558340,
        858180,
        0,
        0,
        1117080,
        495480,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12816,
        24144,
        25416,
        0,
        0,
        0,
        0,
        0,
        95340,
        194292,
        219996,
        159780,
        0,
        0,
        0,
        92124,
        326592,
        469716,
        351288,
        63972,
        0,
        0,
        161880,
        440364,
        448572,
        110952,
        0,
        0,
        182988,
        368052,
        117348,
        0,
        0,
        185880,
        76248,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1296,
        2088,
        0,
        0,
        0,
        0,
        0,
        11928,
        19692,
        18864,
        0,
        0,
        0,
        12312,
        35532,
        36556,
        7752,
        0,
        0,
        18564,
        37756,
        11092,
        0,
        0,
        22608,
        8640,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        96,
        0,
        0,
        0,
        0,
        0,
        1092,
        1572,
        0,
        0,
        0,
        1188,
        2628,
        660,
        0,
        0,
        1944,
        696,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        84,
        0,
        0,
        0,
        108,
        36,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          3,
          1
        ],
        [
          4,
          1,
          4
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9376512,
        24420228,
        42222444,
        57182286,
        64290810,
        60433752,
        47591448,
        26025414,
        15618066,
        0,
        0,
        0,
        0,
        25102032,
        92374548,
        183779304,
        272354013,
        326230608,
        323627007,
        260434368,
        165369939,
        67393608,
        15726813,
        0,
        0,
        11695212,
        89474172,
        251621592,
        448262466,
        610282416,
        671233062,
        595519932,
        423507642,
        193202376,
        40104186,
        0,
        0,
        22504140,
        150870936,
        394306884,
        665296074,
        853175745,
        861046620,
        695449386,
        355677594,
        79203669,
        0,
        0,
        33115464,
        199406284,
        487648248,
        774363960,
        912850340,
        838654674,
        481170474,
        113592508,
        0,
        0,
        39822324,
        219305232,
        499579032,
        728312868,
        778744539,
        507655380,
        129556227,
        0,
        0,
        41285640,
        206119932,
        426730968,
        559843674,
        428666808,
        120710298,
        0,
        0,
        37128372,
        164379992,
        299406132,
        287707626,
        92172191,
        0,
        0,
        29241960,
        106323636,
        147785784,
        56319144,
        0,
        0,
        17269644,
        53542704,
        25760508,
        0,
        0,
        11581404,
        7787272,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9859632,
        25372392,
        42772572,
        55834410,
        59276640,
        52568172,
        33109332,
        22615602,
        0,
        0,
        0,
        0,
        26150940,
        91687800,
        176109165,
        250127748,
        283473825,
        258125760,
        187930215,
        87263220,
        22569183,
        0,
        0,
        12353148,
        88620696,
        236513340,
        402340500,
        518238000,
        524664828,
        422867196,
        216828360,
        50307300,
        0,
        0,
        23623128,
        145231048,
        355460592,
        563368305,
        661871240,
        604084098,
        344038368,
        85629877,
        0,
        0,
        33880044,
        184343424,
        415765320,
        600977040,
        635587800,
        410118594,
        108349104,
        0,
        0,
        39263880,
        191887560,
        392026392,
        507150687,
        383168052,
        110281005,
        0,
        0,
        38469780,
        166658840,
        299227020,
        282786180,
        91308668,
        0,
        0,
        32644488,
        116991816,
        160007520,
        60574035,
        0,
        0,
        20824068,
        63733968,
        30256992,
        0,
        0,
        15006744,
        9962764,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4910784,
        12398508,
        20265660,
        25184820,
        25543620,
        18359784,
        14575848,
        0,
        0,
        0,
        0,
        13094496,
        43476696,
        79880058,
        107459955,
        112235580,
        92859066,
        49454226,
        14459643,
        0,
        0,
        6148008,
        41766972,
        105213672,
        168785010,
        199895880,
        182975508,
        106095492,
        27751362,
        0,
        0,
        11570940,
        65827824,
        149549880,
        216584880,
        228784650,
        148045800,
        41653014,
        0,
        0,
        16075920,
        79223400,
        161143920,
        207215940,
        156125700,
        46947960,
        0,
        0,
        17733960,
        76512720,
        135949104,
        127539918,
        42430935,
        0,
        0,
        16549560,
        58792956,
        79467576,
        30518358,
        0,
        0,
        11498268,
        34892352,
        16550352,
        0,
        0,
        9013680,
        5950464,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1556304,
        3827760,
        5983080,
        7152540,
        5908560,
        5471844,
        0,
        0,
        0,
        0,
        4183776,
        13058088,
        22674165,
        28123920,
        26710530,
        16305576,
        5452713,
        0,
        0,
        1939572,
        12449472,
        29279400,
        43109160,
        45982500,
        30596532,
        9153672,
        0,
        0,
        3560760,
        18613920,
        38327520,
        49556250,
        37711440,
        12229710,
        0,
        0,
        4726920,
        20804080,
        36958440,
        34774680,
        12224560,
        0,
        0,
        4993680,
        17820720,
        24014904,
        9595545,
        0,
        0,
        3833700,
        11638416,
        5643168,
        0,
        0,
        3313752,
        2207632,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        353760,
        835260,
        1261620,
        1230990,
        1339170,
        0,
        0,
        0,
        0,
        953568,
        2770320,
        4424940,
        4994955,
        3527220,
        1378503,
        0,
        0,
        437400,
        2618460,
        5609880,
        7405830,
        5829840,
        2043990,
        0,
        0,
        771300,
        3634360,
        6576180,
        6279990,
        2420965,
        0,
        0,
        984120,
        3610380,
        4901160,
        2100300,
        0,
        0,
        857220,
        2638080,
        1348200,
        0,
        0,
        830520,
        573328,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        61008,
        139752,
        172476,
        225834,
        0,
        0,
        0,
        0,
        164088,
        432072,
        629271,
        528732,
        250677,
        0,
        0,
        74628,
        406968,
        772668,
        766404,
        327444,
        0,
        0,
        127080,
        504264,
        699216,
        336621,
        0,
        0,
        133836,
        426096,
        238752,
        0,
        0,
        149256,
        111048,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8448,
        15828,
        26628,
        0,
        0,
        0,
        0,
        21600,
        51720,
        55410,
        33957,
        0,
        0,
        10152,
        47364,
        69000,
        38310,
        0,
        0,
        14292,
        49152,
        32208,
        0,
        0,
        19536,
        16576,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        816,
        2112,
        0,
        0,
        0,
        0,
        2304,
        3864,
        3447,
        0,
        0,
        972,
        3888,
        3168,
        0,
        0,
        1800,
        1936,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        96,
        0,
        0,
        0,
        0,
        144,
        252,
        0,
        0,
        108,
        168,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          3,
          4
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4479072,
        17448588,
        38048076,
        60312708,
        74599812,
        74599812,
        60312708,
        38048076,
        17448588,
        4479072,
        0,
        0,
        0,
        0,
        17842896,
        79674300,
        179334180,
        274173156,
        312671160,
        274173156,
        179334180,
        79674300,
        17842896,
        0,
        0,
        0,
        0,
        39536640,
        183356856,
        395875800,
        553197600,
        553197600,
        395875800,
        183356856,
        39536640,
        0,
        0,
        0,
        0,
        59379024,
        258247224,
        504901080,
        617001360,
        504901080,
        258247224,
        59379024,
        0,
        0,
        0,
        0,
        69151176,
        273043620,
        464702220,
        464702220,
        273043620,
        69151176,
        0,
        0,
        0,
        0,
        66747672,
        229062348,
        316787076,
        229062348,
        66747672,
        0,
        0,
        0,
        0,
        54141936,
        151158960,
        151158960,
        54141936,
        0,
        0,
        0,
        0,
        36421920,
        74563776,
        36421920,
        0,
        0,
        0,
        0,
        19261224,
        19261224,
        0,
        0,
        0,
        0,
        6524136,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7372944,
        25498152,
        48393612,
        67985784,
        75629160,
        67985784,
        48393612,
        25498152,
        7372944,
        0,
        0,
        0,
        0,
        27060660,
        101966220,
        191512260,
        254094300,
        254094300,
        191512260,
        101966220,
        27060660,
        0,
        0,
        0,
        0,
        48562128,
        185181228,
        332476920,
        397176840,
        332476920,
        185181228,
        48562128,
        0,
        0,
        0,
        0,
        65355444,
        231873300,
        370700280,
        370700280,
        231873300,
        65355444,
        0,
        0,
        0,
        0,
        69932880,
        220679280,
        294409260,
        220679280,
        69932880,
        0,
        0,
        0,
        0,
        62051004,
        163250532,
        163250532,
        62051004,
        0,
        0,
        0,
        0,
        45301680,
        89467740,
        45301680,
        0,
        0,
        0,
        0,
        25694748,
        25694748,
        0,
        0,
        0,
        0,
        9510624,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5287896,
        15445512,
        26231256,
        33243480,
        33243480,
        26231256,
        15445512,
        5287896,
        0,
        0,
        0,
        0,
        16562664,
        53132904,
        87459840,
        101905200,
        87459840,
        53132904,
        16562664,
        0,
        0,
        0,
        0,
        26065800,
        82400400,
        125510040,
        125510040,
        82400400,
        26065800,
        0,
        0,
        0,
        0,
        31871880,
        91665000,
        119148840,
        91665000,
        31871880,
        0,
        0,
        0,
        0,
        31063320,
        76050720,
        76050720,
        31063320,
        0,
        0,
        0,
        0,
        24617736,
        46045872,
        24617736,
        0,
        0,
        0,
        0,
        15067944,
        15067944,
        0,
        0,
        0,
        0,
        6218280,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2140008,
        5428548,
        8326080,
        9488280,
        8326080,
        5428548,
        2140008,
        0,
        0,
        0,
        0,
        5849700,
        16078980,
        23279640,
        23279640,
        16078980,
        5849700,
        0,
        0,
        0,
        0,
        8275080,
        21651600,
        27536760,
        21651600,
        8275080,
        0,
        0,
        0,
        0,
        9163560,
        20840760,
        20840760,
        9163560,
        0,
        0,
        0,
        0,
        7942200,
        14066940,
        7942200,
        0,
        0,
        0,
        0,
        5265588,
        5265588,
        0,
        0,
        0,
        0,
        2396760,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        561240,
        1264500,
        1742220,
        1742220,
        1264500,
        561240,
        0,
        0,
        0,
        0,
        1372920,
        3217740,
        3998340,
        3217740,
        1372920,
        0,
        0,
        0,
        0,
        1745520,
        3696480,
        3696480,
        1745520,
        0,
        0,
        0,
        0,
        1715040,
        2885760,
        1715040,
        0,
        0,
        0,
        0,
        1242240,
        1242240,
        0,
        0,
        0,
        0,
        619440,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        102528,
        207072,
        249804,
        207072,
        102528,
        0,
        0,
        0,
        0,
        228444,
        445860,
        445860,
        228444,
        0,
        0,
        0,
        0,
        255600,
        411444,
        255600,
        0,
        0,
        0,
        0,
        210276,
        210276,
        0,
        0,
        0,
        0,
        114864,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13416,
        24048,
        24048,
        13416,
        0,
        0,
        0,
        0,
        27480,
        42000,
        27480,
        0,
        0,
        0,
        0,
        25512,
        25512,
        0,
        0,
        0,
        0,
        15816,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1224,
        1908,
        1224,
        0,
        0,
        0,
        0,
        2316,
        2316,
        0,
        0,
        0,
        0,
        1560,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        72,
        72,
        0,
        0,
        0,
        0,
        120,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          1,
          4,
          4
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          3,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        21049164,
        26541696,
        47189412,
        58434048,
        63872340,
        59342544,
        46214316,
        28286832,
        11516688,
        0,
        0,
        0,
        0,
        32068794,
        93099000,
        175184418,
        272077260,
        346431750,
        371621184,
        333911910,
        243104988,
        131407320,
        37784160,
        0,
        0,
        0,
        72819072,
        236489320,
        451351560,
        677146896,
        836259128,
        851129172,
        701542440,
        441259720,
        176576136,
        27288828,
        0,
        0,
        133462882,
        427628464,
        794144160,
        1119136712,
        1279888046,
        1166155272,
        808727284,
        369064720,
        76353372,
        3538176,
        0,
        185418780,
        595451988,
        1070202600,
        1412084244,
        1448343780,
        1109873040,
        562730928,
        136905360,
        8935944,
        0,
        213031926,
        673115864,
        1157489982,
        1397087412,
        1214373608,
        687541296,
        190662180,
        15209016,
        0,
        206713904,
        632240300,
        1014502608,
        1064051720,
        692590640,
        219657000,
        20435280,
        0,
        170120022,
        491575680,
        699756180,
        566951616,
        211694148,
        22854480,
        0,
        116598492,
        305842864,
        343914720,
        167591472,
        21470856,
        0,
        62528440,
        136594048,
        94888380,
        15849144,
        0,
        23361816,
        37289820,
        9229536,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        29951508,
        34579428,
        55488348,
        62081160,
        60042540,
        47650788,
        29456868,
        11987088,
        0,
        0,
        0,
        0,
        44636034,
        122247192,
        211762998,
        295580328,
        335106690,
        312548184,
        233977602,
        129671688,
        39100068,
        0,
        0,
        0,
        90990432,
        281689860,
        497950164,
        670390272,
        725519340,
        625112532,
        409283460,
        172930344,
        28824012,
        0,
        0,
        151147386,
        456512208,
        785322708,
        986555016,
        966086370,
        710085696,
        346918608,
        78595608,
        3959856,
        0,
        192624432,
        576135828,
        944442288,
        1083007140,
        906868440,
        501878232,
        136131228,
        9970488,
        0,
        203606010,
        588833328,
        894416118,
        891812808,
        568669560,
        179781000,
        16418160,
        0,
        180079824,
        490766172,
        656896788,
        511360968,
        190932900,
        20778480,
        0,
        131679462,
        324556080,
        343428624,
        163455912,
        21190320,
        0,
        75036096,
        154428408,
        100791348,
        16614936,
        0,
        29888292,
        45272568,
        10360368,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19268532,
        20134296,
        28642680,
        28151280,
        23157540,
        14572872,
        5980896,
        0,
        0,
        0,
        0,
        28429734,
        72036216,
        113656284,
        140348760,
        138273390,
        107681184,
        61705776,
        19569024,
        0,
        0,
        0,
        52144200,
        149743512,
        241141872,
        285274080,
        262514520,
        180777360,
        80758512,
        14345352,
        0,
        0,
        79014492,
        218634624,
        338759136,
        366098760,
        290904840,
        152586432,
        37256364,
        1946016,
        0,
        92066040,
        248175780,
        356192400,
        335344800,
        204933840,
        61150800,
        4769040,
        0,
        88246350,
        224359272,
        282685176,
        208927440,
        74806920,
        7446480,
        0,
        69087744,
        159072336,
        158115024,
        71582760,
        8692560,
        0,
        41949600,
        81144672,
        49040652,
        7552560,
        0,
        17851392,
        25638624,
        5182656,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7359516,
        6826440,
        8453160,
        7051320,
        4591740,
        1915056,
        0,
        0,
        0,
        0,
        11029674,
        25137912,
        35486580,
        38030880,
        31377090,
        18790104,
        6297552,
        0,
        0,
        0,
        18288576,
        47140528,
        67429980,
        68075640,
        50317720,
        23939016,
        4525668,
        0,
        0,
        25231180,
        61745320,
        82903140,
        73075360,
        41805520,
        10999800,
        579120,
        0,
        26554320,
        61912140,
        73089240,
        50732640,
        16740360,
        1352880,
        0,
        22465530,
        47645416,
        44254320,
        18634800,
        1957440,
        0,
        14584384,
        26220712,
        14454420,
        1963920,
        0,
        6622896,
        8965848,
        1512240,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1844580,
        1491360,
        1558980,
        1028640,
        443040,
        0,
        0,
        0,
        0,
        2929134,
        5783880,
        7168050,
        6416220,
        4092240,
        1459584,
        0,
        0,
        0,
        4392360,
        9770580,
        11999880,
        9762840,
        5035200,
        1020600,
        0,
        0,
        5457570,
        11303280,
        12379620,
        7930320,
        2272980,
        118080,
        0,
        5057580,
        9662400,
        8323200,
        3169440,
        256680,
        0,
        3543120,
        5797920,
        2869140,
        320760,
        0,
        1719984,
        2156520,
        286560,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        318636,
        217764,
        179388,
        78192,
        0,
        0,
        0,
        0,
        565626,
        920520,
        971622,
        668280,
        258840,
        0,
        0,
        0,
        760608,
        1388340,
        1379940,
        789624,
        174132,
        0,
        0,
        830538,
        1371456,
        1082160,
        353448,
        17424,
        0,
        636480,
        917832,
        398940,
        32856,
        0,
        333144,
        374760,
        36624,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        38412,
        20712,
        11232,
        0,
        0,
        0,
        0,
        81786,
        101928,
        85872,
        35712,
        0,
        0,
        0,
        96408,
        134320,
        94416,
        23688,
        0,
        0,
        86944,
        104032,
        38052,
        1824,
        0,
        49728,
        47712,
        3072,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3108,
        1104,
        0,
        0,
        0,
        0,
        8886,
        7464,
        4176,
        0,
        0,
        0,
        8640,
        8088,
        2268,
        0,
        0,
        5808,
        4296,
        144,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        144,
        0,
        0,
        0,
        0,
        696,
        288,
        0,
        0,
        0,
        504,
        252,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        36,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          1,
          4,
          4
        ],
        [
          3,
          3,
          1
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        15618066,
        26025414,
        47591448,
        60433752,
        64290810,
        57182286,
        42222444,
        24420228,
        9376512,
        0,
        0,
        0,
        0,
        15726813,
        67393608,
        165369939,
        260434368,
        323627007,
        326230608,
        272354013,
        183779304,
        92374548,
        25102032,
        0,
        0,
        0,
        40104186,
        193202376,
        423507642,
        595519932,
        671233062,
        610282416,
        448262466,
        251621592,
        89474172,
        11695212,
        0,
        0,
        79203669,
        355677594,
        695449386,
        861046620,
        853175745,
        665296074,
        394306884,
        150870936,
        22504140,
        0,
        0,
        113592508,
        481170474,
        838654674,
        912850340,
        774363960,
        487648248,
        199406284,
        33115464,
        0,
        0,
        129556227,
        507655380,
        778744539,
        728312868,
        499579032,
        219305232,
        39822324,
        0,
        0,
        120710298,
        428666808,
        559843674,
        426730968,
        206119932,
        41285640,
        0,
        0,
        92172191,
        287707626,
        299406132,
        164379992,
        37128372,
        0,
        0,
        56319144,
        147785784,
        106323636,
        29241960,
        0,
        0,
        25760508,
        53542704,
        17269644,
        0,
        0,
        7787272,
        11581404,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        22615602,
        33109332,
        52568172,
        59276640,
        55834410,
        42772572,
        25372392,
        9859632,
        0,
        0,
        0,
        0,
        22569183,
        87263220,
        187930215,
        258125760,
        283473825,
        250127748,
        176109165,
        91687800,
        26150940,
        0,
        0,
        0,
        50307300,
        216828360,
        422867196,
        524664828,
        518238000,
        402340500,
        236513340,
        88620696,
        12353148,
        0,
        0,
        85629877,
        344038368,
        604084098,
        661871240,
        563368305,
        355460592,
        145231048,
        23623128,
        0,
        0,
        108349104,
        410118594,
        635587800,
        600977040,
        415765320,
        184343424,
        33880044,
        0,
        0,
        110281005,
        383168052,
        507150687,
        392026392,
        191887560,
        39263880,
        0,
        0,
        91308668,
        282786180,
        299227020,
        166658840,
        38469780,
        0,
        0,
        60574035,
        160007520,
        116991816,
        32644488,
        0,
        0,
        30256992,
        63733968,
        20824068,
        0,
        0,
        9962764,
        15006744,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        14575848,
        18359784,
        25543620,
        25184820,
        20265660,
        12398508,
        4910784,
        0,
        0,
        0,
        0,
        14459643,
        49454226,
        92859066,
        112235580,
        107459955,
        79880058,
        43476696,
        13094496,
        0,
        0,
        0,
        27751362,
        106095492,
        182975508,
        199895880,
        168785010,
        105213672,
        41766972,
        6148008,
        0,
        0,
        41653014,
        148045800,
        228784650,
        216584880,
        149549880,
        65827824,
        11570940,
        0,
        0,
        46947960,
        156125700,
        207215940,
        161143920,
        79223400,
        16075920,
        0,
        0,
        42430935,
        127539918,
        135949104,
        76512720,
        17733960,
        0,
        0,
        30518358,
        79467576,
        58792956,
        16549560,
        0,
        0,
        16550352,
        34892352,
        11498268,
        0,
        0,
        5950464,
        9013680,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5471844,
        5908560,
        7152540,
        5983080,
        3827760,
        1556304,
        0,
        0,
        0,
        0,
        5452713,
        16305576,
        26710530,
        28123920,
        22674165,
        13058088,
        4183776,
        0,
        0,
        0,
        9153672,
        30596532,
        45982500,
        43109160,
        29279400,
        12449472,
        1939572,
        0,
        0,
        12229710,
        37711440,
        49556250,
        38327520,
        18613920,
        3560760,
        0,
        0,
        12224560,
        34774680,
        36958440,
        20804080,
        4726920,
        0,
        0,
        9595545,
        24014904,
        17820720,
        4993680,
        0,
        0,
        5643168,
        11638416,
        3833700,
        0,
        0,
        2207632,
        3313752,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1339170,
        1230990,
        1261620,
        835260,
        353760,
        0,
        0,
        0,
        0,
        1378503,
        3527220,
        4994955,
        4424940,
        2770320,
        953568,
        0,
        0,
        0,
        2043990,
        5829840,
        7405830,
        5609880,
        2618460,
        437400,
        0,
        0,
        2420965,
        6279990,
        6576180,
        3634360,
        771300,
        0,
        0,
        2100300,
        4901160,
        3610380,
        984120,
        0,
        0,
        1348200,
        2638080,
        857220,
        0,
        0,
        573328,
        830520,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        225834,
        172476,
        139752,
        61008,
        0,
        0,
        0,
        0,
        250677,
        528732,
        629271,
        432072,
        164088,
        0,
        0,
        0,
        327444,
        766404,
        772668,
        406968,
        74628,
        0,
        0,
        336621,
        699216,
        504264,
        127080,
        0,
        0,
        238752,
        426096,
        133836,
        0,
        0,
        111048,
        149256,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        26628,
        15828,
        8448,
        0,
        0,
        0,
        0,
        33957,
        55410,
        51720,
        21600,
        0,
        0,
        0,
        38310,
        69000,
        47364,
        10152,
        0,
        0,
        32208,
        49152,
        14292,
        0,
        0,
        16576,
        19536,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2112,
        816,
        0,
        0,
        0,
        0,
        3447,
        3864,
        2304,
        0,
        0,
        0,
        3168,
        3888,
        972,
        0,
        0,
        1936,
        1800,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        96,
        0,
        0,
        0,
        0,
        252,
        144,
        0,
        0,
        0,
        168,
        108,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          4
        ],
        [
          1,
          3,
          1
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          4,
          3
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4647936,
        19733436,
        43322040,
        66486720,
        83245896,
        89357832,
        83245896,
        66486720,
        43322040,
        19733436,
        4647936,
        0,
        0,
        19136088,
        94115244,
        218380284,
        327842964,
        393012588,
        393012588,
        327842964,
        218380284,
        94115244,
        19136088,
        0,
        0,
        45570432,
        230678436,
        527273136,
        750561852,
        836780640,
        750561852,
        527273136,
        230678436,
        45570432,
        0,
        0,
        76348392,
        377458788,
        817770852,
        1077343440,
        1077343440,
        817770852,
        377458788,
        76348392,
        0,
        0,
        101124648,
        474475188,
        951764400,
        1121841000,
        951764400,
        474475188,
        101124648,
        0,
        0,
        111327150,
        482512146,
        865789200,
        865789200,
        482512146,
        111327150,
        0,
        0,
        103598538,
        399092244,
        608776524,
        399092244,
        103598538,
        0,
        0,
        80775612,
        261425736,
        261425736,
        80775612,
        0,
        0,
        50525172,
        103229688,
        50525172,
        0,
        0,
        20405478,
        20405478,
        0,
        0,
        2576394,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9396936,
        31491420,
        60618636,
        87001380,
        102389676,
        102389676,
        87001380,
        60618636,
        31491420,
        9396936,
        0,
        0,
        31897236,
        129040992,
        261492192,
        366063456,
        405791640,
        366063456,
        261492192,
        129040992,
        31897236,
        0,
        0,
        66106680,
        277516356,
        557905860,
        732040320,
        732040320,
        557905860,
        277516356,
        66106680,
        0,
        0,
        101421204,
        418309944,
        793494540,
        936826320,
        793494540,
        418309944,
        101421204,
        0,
        0,
        125402952,
        487821780,
        836798580,
        836798580,
        487821780,
        125402952,
        0,
        0,
        128862426,
        451909560,
        658842876,
        451909560,
        128862426,
        0,
        0,
        109837056,
        324719172,
        324719172,
        109837056,
        0,
        0,
        74487240,
        148934016,
        74487240,
        0,
        0,
        34839384,
        34839384,
        0,
        0,
        6391302,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7653216,
        21705588,
        37627488,
        50092716,
        54705600,
        50092716,
        37627488,
        21705588,
        7653216,
        0,
        0,
        22447332,
        77619096,
        139411872,
        178651620,
        178651620,
        139411872,
        77619096,
        22447332,
        0,
        0,
        42053904,
        149589864,
        262611360,
        307296720,
        262611360,
        149589864,
        42053904,
        0,
        0,
        59449440,
        205384680,
        331998840,
        331998840,
        205384680,
        59449440,
        0,
        0,
        67881780,
        215645220,
        299658600,
        215645220,
        67881780,
        0,
        0,
        63509256,
        172732788,
        172732788,
        63509256,
        0,
        0,
        47315052,
        92381976,
        47315052,
        0,
        0,
        25384284,
        25384284,
        0,
        0,
        6224760,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3553296,
        8798580,
        13922916,
        17109720,
        17109720,
        13922916,
        8798580,
        3553296,
        0,
        0,
        9258828,
        27630528,
        44268660,
        50966400,
        44268660,
        27630528,
        9258828,
        0,
        0,
        15866568,
        47879520,
        72679800,
        72679800,
        47879520,
        15866568,
        0,
        0,
        20605860,
        58775040,
        78140760,
        58775040,
        20605860,
        0,
        0,
        21376560,
        53296020,
        53296020,
        21376560,
        0,
        0,
        17555016,
        32854200,
        17555016,
        0,
        0,
        10604448,
        10604448,
        0,
        0,
        3337368,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1083456,
        2396316,
        3470040,
        3899160,
        3470040,
        2396316,
        1083456,
        0,
        0,
        2555316,
        6593520,
        9362460,
        9362460,
        6593520,
        2555316,
        0,
        0,
        4007760,
        10151700,
        12952800,
        10151700,
        4007760,
        0,
        0,
        4725960,
        10751940,
        10751940,
        4725960,
        0,
        0,
        4317600,
        7658040,
        4317600,
        0,
        0,
        2913306,
        2913306,
        0,
        0,
        1122666,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        234144,
        469884,
        618420,
        618420,
        469884,
        234144,
        0,
        0,
        504612,
        1119456,
        1371816,
        1119456,
        504612,
        0,
        0,
        717768,
        1483524,
        1483524,
        717768,
        0,
        0,
        747228,
        1250472,
        747228,
        0,
        0,
        565992,
        565992,
        0,
        0,
        257886,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        37344,
        68700,
        79824,
        68700,
        37344,
        0,
        0,
        73644,
        137448,
        137448,
        73644,
        0,
        0,
        92400,
        146304,
        92400,
        0,
        0,
        80496,
        80496,
        0,
        0,
        42468,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4464,
        7452,
        7452,
        4464,
        0,
        0,
        7908,
        11904,
        7908,
        0,
        0,
        8376,
        8376,
        0,
        0,
        5100,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        384,
        600,
        384,
        0,
        0,
        612,
        612,
        0,
        0,
        432,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        24,
        24,
        0,
        0,
        24,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          4
        ],
        [
          1,
          3,
          1
        ],
        [
          3,
          1,
          3
        ],
        [
          4,
          4,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11695212,
        22504140,
        33115464,
        39822324,
        41285640,
        37128372,
        29241960,
        17269644,
        11581404,
        0,
        0,
        0,
        25102032,
        89474172,
        150870936,
        199406284,
        219305232,
        206119932,
        164379992,
        106323636,
        53542704,
        7787272,
        0,
        9376512,
        92374548,
        251621592,
        394306884,
        487648248,
        499579032,
        426730968,
        299406132,
        147785784,
        25760508,
        0,
        24420228,
        183779304,
        448262466,
        665296074,
        774363960,
        728312868,
        559843674,
        287707626,
        56319144,
        0,
        42222444,
        272354013,
        610282416,
        853175745,
        912850340,
        778744539,
        428666808,
        92172191,
        0,
        57182286,
        326230608,
        671233062,
        861046620,
        838654674,
        507655380,
        120710298,
        0,
        64290810,
        323627007,
        595519932,
        695449386,
        481170474,
        129556227,
        0,
        60433752,
        260434368,
        423507642,
        355677594,
        113592508,
        0,
        47591448,
        165369939,
        193202376,
        79203669,
        0,
        26025414,
        67393608,
        40104186,
        0,
        15618066,
        15726813,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12353148,
        23623128,
        33880044,
        39263880,
        38469780,
        32644488,
        20824068,
        15006744,
        0,
        0,
        0,
        26150940,
        88620696,
        145231048,
        184343424,
        191887560,
        166658840,
        116991816,
        63733968,
        9962764,
        0,
        9859632,
        91687800,
        236513340,
        355460592,
        415765320,
        392026392,
        299227020,
        160007520,
        30256992,
        0,
        25372392,
        176109165,
        402340500,
        563368305,
        600977040,
        507150687,
        282786180,
        60574035,
        0,
        42772572,
        250127748,
        518238000,
        661871240,
        635587800,
        383168052,
        91308668,
        0,
        55834410,
        283473825,
        524664828,
        604084098,
        410118594,
        110281005,
        0,
        59276640,
        258125760,
        422867196,
        344038368,
        108349104,
        0,
        52568172,
        187930215,
        216828360,
        85629877,
        0,
        33109332,
        87263220,
        50307300,
        0,
        22615602,
        22569183,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6148008,
        11570940,
        16075920,
        17733960,
        16549560,
        11498268,
        9013680,
        0,
        0,
        0,
        13094496,
        41766972,
        65827824,
        79223400,
        76512720,
        58792956,
        34892352,
        5950464,
        0,
        4910784,
        43476696,
        105213672,
        149549880,
        161143920,
        135949104,
        79467576,
        16550352,
        0,
        12398508,
        79880058,
        168785010,
        216584880,
        207215940,
        127539918,
        30518358,
        0,
        20265660,
        107459955,
        199895880,
        228784650,
        156125700,
        42430935,
        0,
        25184820,
        112235580,
        182975508,
        148045800,
        46947960,
        0,
        25543620,
        92859066,
        106095492,
        41653014,
        0,
        18359784,
        49454226,
        27751362,
        0,
        14575848,
        14459643,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1939572,
        3560760,
        4726920,
        4993680,
        3833700,
        3313752,
        0,
        0,
        0,
        4183776,
        12449472,
        18613920,
        20804080,
        17820720,
        11638416,
        2207632,
        0,
        1556304,
        13058088,
        29279400,
        38327520,
        36958440,
        24014904,
        5643168,
        0,
        3827760,
        22674165,
        43109160,
        49556250,
        34774680,
        9595545,
        0,
        5983080,
        28123920,
        45982500,
        37711440,
        12224560,
        0,
        7152540,
        26710530,
        30596532,
        12229710,
        0,
        5908560,
        16305576,
        9153672,
        0,
        5471844,
        5452713,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        437400,
        771300,
        984120,
        857220,
        830520,
        0,
        0,
        0,
        953568,
        2618460,
        3634360,
        3610380,
        2638080,
        573328,
        0,
        353760,
        2770320,
        5609880,
        6576180,
        4901160,
        1348200,
        0,
        835260,
        4424940,
        7405830,
        6279990,
        2100300,
        0,
        1261620,
        4994955,
        5829840,
        2420965,
        0,
        1230990,
        3527220,
        2043990,
        0,
        1339170,
        1378503,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        74628,
        127080,
        133836,
        149256,
        0,
        0,
        0,
        164088,
        406968,
        504264,
        426096,
        111048,
        0,
        61008,
        432072,
        772668,
        699216,
        238752,
        0,
        139752,
        629271,
        766404,
        336621,
        0,
        172476,
        528732,
        327444,
        0,
        225834,
        250677,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        10152,
        14292,
        19536,
        0,
        0,
        0,
        21600,
        47364,
        49152,
        16576,
        0,
        8448,
        51720,
        69000,
        32208,
        0,
        15828,
        55410,
        38310,
        0,
        26628,
        33957,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        972,
        1800,
        0,
        0,
        0,
        2304,
        3888,
        1936,
        0,
        816,
        3864,
        3168,
        0,
        2112,
        3447,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        108,
        0,
        0,
        0,
        144,
        168,
        0,
        96,
        252,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          4
        ],
        [
          1,
          3,
          1
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          1,
          3
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        14119596,
        27493740,
        40793832,
        49791420,
        52997640,
        49928676,
        42120360,
        28839732,
        20810940,
        0,
        0,
        0,
        16230900,
        79696908,
        144465496,
        202115268,
        234750012,
        235054280,
        202373088,
        149310276,
        81101848,
        14127012,
        0,
        2759184,
        50849028,
        200966824,
        356232928,
        480589092,
        527621984,
        478501568,
        358309584,
        184435108,
        34416652,
        0,
        7757256,
        102277584,
        360167592,
        609500088,
        763182360,
        742145496,
        564373344,
        283566912,
        55127928,
        0,
        14457744,
        157287420,
        500745408,
        780440720,
        854341200,
        675096024,
        338299400,
        67154028,
        0,
        20851320,
        195018480,
        551065856,
        744212600,
        640207692,
        327846980,
        66489800,
        0,
        24384720,
        194979420,
        464034408,
        475331136,
        259662708,
        54295332,
        0,
        23018904,
        150292608,
        256042824,
        162923128,
        35921112,
        0,
        16240656,
        70414884,
        72727492,
        17921188,
        0,
        6819624,
        18178380,
        5649348,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        14710788,
        28705896,
        42139212,
        50493720,
        51991740,
        46996728,
        34067316,
        25367112,
        0,
        0,
        0,
        17454612,
        78982488,
        139522284,
        188838540,
        209890980,
        195864672,
        153391668,
        86909724,
        15259080,
        0,
        3137424,
        52168668,
        186325644,
        313396188,
        397775940,
        400304004,
        325187028,
        176912964,
        34006188,
        0,
        8457552,
        98091996,
        306630288,
        479208960,
        541643160,
        462283212,
        250265016,
        50962248,
        0,
        14696040,
        138292980,
        382152840,
        527219760,
        492677460,
        274230780,
        58052820,
        0,
        19319520,
        152869260,
        360235608,
        399933276,
        239381772,
        53019960,
        0,
        19961280,
        129994692,
        233753148,
        163589004,
        38718900,
        0,
        15384144,
        72347268,
        80084544,
        21297528,
        0,
        7915272,
        23157996,
        7644108,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7364952,
        14274156,
        20523600,
        23741880,
        23390760,
        18164412,
        14196336,
        0,
        0,
        0,
        8660568,
        36797292,
        62806524,
        81096240,
        83791800,
        70667268,
        42554772,
        7611264,
        0,
        1533744,
        24223428,
        79908060,
        126392820,
        146956800,
        132057804,
        77729028,
        15661020,
        0,
        3932760,
        42101280,
        118717200,
        167470440,
        165938040,
        99855600,
        21794040,
        0,
        6333120,
        53502360,
        128252160,
        151042020,
        98050080,
        22802040,
        0,
        7485840,
        51154920,
        96932172,
        73874796,
        18599520,
        0,
        6446640,
        33083748,
        39853692,
        11343564,
        0,
        3888504,
        13011168,
        4588200,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2353212,
        4480680,
        6206760,
        6853680,
        5793180,
        4825992,
        0,
        0,
        0,
        2682876,
        10742724,
        17477200,
        20941920,
        19468380,
        12661996,
        2338344,
        0,
        449280,
        6903180,
        21069100,
        30547720,
        31635000,
        20649820,
        4439260,
        0,
        1079520,
        10879560,
        27345720,
        33762840,
        23605200,
        5653200,
        0,
        1578960,
        12106440,
        24310380,
        19974880,
        5272680,
        0,
        1574880,
        9107100,
        11961412,
        3594280,
        0,
        1103760,
        4360716,
        1621884,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        536760,
        987300,
        1303320,
        1233420,
        1117080,
        0,
        0,
        0,
        585480,
        2192760,
        3310800,
        3555180,
        2558340,
        495480,
        0,
        89520,
        1357260,
        3762480,
        4847160,
        3667980,
        858180,
        0,
        196920,
        1888320,
        4080960,
        3598560,
        972360,
        0,
        245040,
        1689420,
        2428680,
        757500,
        0,
        203640,
        986640,
        382440,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        92124,
        161880,
        182988,
        185880,
        0,
        0,
        0,
        95340,
        326592,
        440364,
        368052,
        76248,
        0,
        12816,
        194292,
        469716,
        448572,
        117348,
        0,
        24144,
        219996,
        351288,
        110952,
        0,
        25416,
        159780,
        63972,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12312,
        18564,
        22608,
        0,
        0,
        0,
        11928,
        35532,
        37756,
        8640,
        0,
        1296,
        19692,
        36556,
        11092,
        0,
        2088,
        18864,
        7752,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1188,
        1944,
        0,
        0,
        0,
        1092,
        2628,
        696,
        0,
        96,
        1572,
        660,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        108,
        0,
        0,
        0,
        84,
        36,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          4
        ],
        [
          1,
          3,
          1
        ],
        [
          3,
          4,
          3
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4479072,
        17842896,
        39536640,
        59379024,
        69151176,
        66747672,
        54141936,
        36421920,
        19261224,
        6524136,
        0,
        0,
        0,
        17448588,
        79674300,
        183356856,
        258247224,
        273043620,
        229062348,
        151158960,
        74563776,
        19261224,
        0,
        0,
        0,
        38048076,
        179334180,
        395875800,
        504901080,
        464702220,
        316787076,
        151158960,
        36421920,
        0,
        0,
        0,
        60312708,
        274173156,
        553197600,
        617001360,
        464702220,
        229062348,
        54141936,
        0,
        0,
        0,
        74599812,
        312671160,
        553197600,
        504901080,
        273043620,
        66747672,
        0,
        0,
        0,
        74599812,
        274173156,
        395875800,
        258247224,
        69151176,
        0,
        0,
        0,
        60312708,
        179334180,
        183356856,
        59379024,
        0,
        0,
        0,
        38048076,
        79674300,
        39536640,
        0,
        0,
        0,
        17448588,
        17842896,
        0,
        0,
        0,
        4479072,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7372944,
        27060660,
        48562128,
        65355444,
        69932880,
        62051004,
        45301680,
        25694748,
        9510624,
        0,
        0,
        0,
        25498152,
        101966220,
        185181228,
        231873300,
        220679280,
        163250532,
        89467740,
        25694748,
        0,
        0,
        0,
        48393612,
        191512260,
        332476920,
        370700280,
        294409260,
        163250532,
        45301680,
        0,
        0,
        0,
        67985784,
        254094300,
        397176840,
        370700280,
        220679280,
        62051004,
        0,
        0,
        0,
        75629160,
        254094300,
        332476920,
        231873300,
        69932880,
        0,
        0,
        0,
        67985784,
        191512260,
        185181228,
        65355444,
        0,
        0,
        0,
        48393612,
        101966220,
        48562128,
        0,
        0,
        0,
        25498152,
        27060660,
        0,
        0,
        0,
        7372944,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5287896,
        16562664,
        26065800,
        31871880,
        31063320,
        24617736,
        15067944,
        6218280,
        0,
        0,
        0,
        15445512,
        53132904,
        82400400,
        91665000,
        76050720,
        46045872,
        15067944,
        0,
        0,
        0,
        26231256,
        87459840,
        125510040,
        119148840,
        76050720,
        24617736,
        0,
        0,
        0,
        33243480,
        101905200,
        125510040,
        91665000,
        31063320,
        0,
        0,
        0,
        33243480,
        87459840,
        82400400,
        31871880,
        0,
        0,
        0,
        26231256,
        53132904,
        26065800,
        0,
        0,
        0,
        15445512,
        16562664,
        0,
        0,
        0,
        5287896,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2140008,
        5849700,
        8275080,
        9163560,
        7942200,
        5265588,
        2396760,
        0,
        0,
        0,
        5428548,
        16078980,
        21651600,
        20840760,
        14066940,
        5265588,
        0,
        0,
        0,
        8326080,
        23279640,
        27536760,
        20840760,
        7942200,
        0,
        0,
        0,
        9488280,
        23279640,
        21651600,
        9163560,
        0,
        0,
        0,
        8326080,
        16078980,
        8275080,
        0,
        0,
        0,
        5428548,
        5849700,
        0,
        0,
        0,
        2140008,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        561240,
        1372920,
        1745520,
        1715040,
        1242240,
        619440,
        0,
        0,
        0,
        1264500,
        3217740,
        3696480,
        2885760,
        1242240,
        0,
        0,
        0,
        1742220,
        3998340,
        3696480,
        1715040,
        0,
        0,
        0,
        1742220,
        3217740,
        1745520,
        0,
        0,
        0,
        1264500,
        1372920,
        0,
        0,
        0,
        561240,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        102528,
        228444,
        255600,
        210276,
        114864,
        0,
        0,
        0,
        207072,
        445860,
        411444,
        210276,
        0,
        0,
        0,
        249804,
        445860,
        255600,
        0,
        0,
        0,
        207072,
        228444,
        0,
        0,
        0,
        102528,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13416,
        27480,
        25512,
        15816,
        0,
        0,
        0,
        24048,
        42000,
        25512,
        0,
        0,
        0,
        24048,
        27480,
        0,
        0,
        0,
        13416,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1224,
        2316,
        1560,
        0,
        0,
        0,
        1908,
        2316,
        0,
        0,
        0,
        1224,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        72,
        120,
        0,
        0,
        0,
        72,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          4
        ],
        [
          1,
          3,
          3
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          4,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11581404,
        17269644,
        29241960,
        37128372,
        41285640,
        39822324,
        33115464,
        22504140,
        11695212,
        0,
        0,
        0,
        7787272,
        53542704,
        106323636,
        164379992,
        206119932,
        219305232,
        199406284,
        150870936,
        89474172,
        25102032,
        0,
        0,
        25760508,
        147785784,
        299406132,
        426730968,
        499579032,
        487648248,
        394306884,
        251621592,
        92374548,
        9376512,
        0,
        56319144,
        287707626,
        559843674,
        728312868,
        774363960,
        665296074,
        448262466,
        183779304,
        24420228,
        0,
        92172191,
        428666808,
        778744539,
        912850340,
        853175745,
        610282416,
        272354013,
        42222444,
        0,
        120710298,
        507655380,
        838654674,
        861046620,
        671233062,
        326230608,
        57182286,
        0,
        129556227,
        481170474,
        695449386,
        595519932,
        323627007,
        64290810,
        0,
        113592508,
        355677594,
        423507642,
        260434368,
        60433752,
        0,
        79203669,
        193202376,
        165369939,
        47591448,
        0,
        40104186,
        67393608,
        26025414,
        0,
        15726813,
        15618066,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        15006744,
        20824068,
        32644488,
        38469780,
        39263880,
        33880044,
        23623128,
        12353148,
        0,
        0,
        0,
        9962764,
        63733968,
        116991816,
        166658840,
        191887560,
        184343424,
        145231048,
        88620696,
        26150940,
        0,
        0,
        30256992,
        160007520,
        299227020,
        392026392,
        415765320,
        355460592,
        236513340,
        91687800,
        9859632,
        0,
        60574035,
        282786180,
        507150687,
        600977040,
        563368305,
        402340500,
        176109165,
        25372392,
        0,
        91308668,
        383168052,
        635587800,
        661871240,
        518238000,
        250127748,
        42772572,
        0,
        110281005,
        410118594,
        604084098,
        524664828,
        283473825,
        55834410,
        0,
        108349104,
        344038368,
        422867196,
        258125760,
        59276640,
        0,
        85629877,
        216828360,
        187930215,
        52568172,
        0,
        50307300,
        87263220,
        33109332,
        0,
        22569183,
        22615602,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9013680,
        11498268,
        16549560,
        17733960,
        16075920,
        11570940,
        6148008,
        0,
        0,
        0,
        5950464,
        34892352,
        58792956,
        76512720,
        79223400,
        65827824,
        41766972,
        13094496,
        0,
        0,
        16550352,
        79467576,
        135949104,
        161143920,
        149549880,
        105213672,
        43476696,
        4910784,
        0,
        30518358,
        127539918,
        207215940,
        216584880,
        168785010,
        79880058,
        12398508,
        0,
        42430935,
        156125700,
        228784650,
        199895880,
        107459955,
        20265660,
        0,
        46947960,
        148045800,
        182975508,
        112235580,
        25184820,
        0,
        41653014,
        106095492,
        92859066,
        25543620,
        0,
        27751362,
        49454226,
        18359784,
        0,
        14459643,
        14575848,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3313752,
        3833700,
        4993680,
        4726920,
        3560760,
        1939572,
        0,
        0,
        0,
        2207632,
        11638416,
        17820720,
        20804080,
        18613920,
        12449472,
        4183776,
        0,
        0,
        5643168,
        24014904,
        36958440,
        38327520,
        29279400,
        13058088,
        1556304,
        0,
        9595545,
        34774680,
        49556250,
        43109160,
        22674165,
        3827760,
        0,
        12224560,
        37711440,
        45982500,
        28123920,
        5983080,
        0,
        12229710,
        30596532,
        26710530,
        7152540,
        0,
        9153672,
        16305576,
        5908560,
        0,
        5452713,
        5471844,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        830520,
        857220,
        984120,
        771300,
        437400,
        0,
        0,
        0,
        573328,
        2638080,
        3610380,
        3634360,
        2618460,
        953568,
        0,
        0,
        1348200,
        4901160,
        6576180,
        5609880,
        2770320,
        353760,
        0,
        2100300,
        6279990,
        7405830,
        4424940,
        835260,
        0,
        2420965,
        5829840,
        4994955,
        1261620,
        0,
        2043990,
        3527220,
        1230990,
        0,
        1378503,
        1339170,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        149256,
        133836,
        127080,
        74628,
        0,
        0,
        0,
        111048,
        426096,
        504264,
        406968,
        164088,
        0,
        0,
        238752,
        699216,
        772668,
        432072,
        61008,
        0,
        336621,
        766404,
        629271,
        139752,
        0,
        327444,
        528732,
        172476,
        0,
        250677,
        225834,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19536,
        14292,
        10152,
        0,
        0,
        0,
        16576,
        49152,
        47364,
        21600,
        0,
        0,
        32208,
        69000,
        51720,
        8448,
        0,
        38310,
        55410,
        15828,
        0,
        33957,
        26628,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1800,
        972,
        0,
        0,
        0,
        1936,
        3888,
        2304,
        0,
        0,
        3168,
        3864,
        816,
        0,
        3447,
        2112,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        108,
        0,
        0,
        0,
        168,
        144,
        0,
        0,
        252,
        96,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          4
        ],
        [
          1,
          3,
          3
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5649348,
        14785884,
        25762032,
        33917460,
        36672120,
        33397668,
        25510224,
        15554412,
        6956100,
        0,
        0,
        0,
        1883116,
        27172944,
        86211084,
        133498436,
        163406844,
        160806156,
        130408564,
        84830364,
        41180376,
        9380484,
        0,
        0,
        7149060,
        76631988,
        219954396,
        299223612,
        322361520,
        271986540,
        179005788,
        84917316,
        19905492,
        0,
        0,
        17086728,
        148376340,
        378453492,
        449003280,
        413322720,
        281678148,
        133344900,
        31758072,
        0,
        0,
        29362484,
        216629532,
        484271040,
        487484840,
        360212400,
        173385084,
        41631252,
        0,
        0,
        39073680,
        247403508,
        471603924,
        377672292,
        193930260,
        47363760,
        0,
        0,
        41231436,
        220168764,
        336314124,
        183141516,
        47465244,
        0,
        0,
        33951160,
        144565308,
        151338636,
        40938792,
        0,
        0,
        20123388,
        58488240,
        30748092,
        0,
        0,
        6879684,
        12468972,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7644108,
        16871364,
        26217468,
        31311420,
        30756420,
        24977628,
        16066164,
        7480548,
        0,
        0,
        0,
        2548036,
        31726512,
        85953792,
        119052248,
        131012640,
        114761856,
        79787632,
        41151672,
        9838188,
        0,
        0,
        8477532,
        77990256,
        193883472,
        235360980,
        223443180,
        160251192,
        82556136,
        20782692,
        0,
        0,
        17647500,
        132847080,
        294052620,
        305885760,
        237301620,
        124894200,
        32561940,
        0,
        0,
        26705180,
        170665200,
        325447620,
        274422740,
        154305720,
        41480940,
        0,
        0,
        31247100,
        168565248,
        261238824,
        157163688,
        45190260,
        0,
        0,
        28382196,
        123949632,
        136575912,
        41775708,
        0,
        0,
        18883252,
        59645736,
        32872332,
        0,
        0,
        7869780,
        15559380,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4588200,
        8622612,
        12071880,
        12976920,
        11284920,
        7659540,
        3711672,
        0,
        0,
        0,
        1529400,
        16459020,
        38432076,
        47838480,
        46745280,
        35065500,
        19298460,
        4928616,
        0,
        0,
        4436028,
        35436564,
        76388940,
        81906840,
        66173580,
        37263348,
        10262844,
        0,
        0,
        8134080,
        53095320,
        100643880,
        88654920,
        53444520,
        15593520,
        0,
        0,
        10830840,
        59204880,
        92679540,
        60128160,
        18981720,
        0,
        0,
        10932120,
        48813660,
        55898892,
        19070280,
        0,
        0,
        8061900,
        27096660,
        15944556,
        0,
        0,
        3834768,
        8476704,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1621884,
        2639340,
        3315960,
        3135720,
        2267820,
        1149804,
        0,
        0,
        0,
        540628,
        5075064,
        10307100,
        11390080,
        9520380,
        5651688,
        1563444,
        0,
        0,
        1378980,
        9580260,
        17781600,
        16264080,
        10343820,
        3168300,
        0,
        0,
        2224920,
        12477120,
        19609920,
        13511760,
        4593240,
        0,
        0,
        2557960,
        11691540,
        13802100,
        5153160,
        0,
        0,
        2101140,
        7419144,
        4660020,
        0,
        0,
        1116948,
        2725644,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        382440,
        540900,
        596880,
        467220,
        250920,
        0,
        0,
        0,
        127480,
        1045980,
        1841460,
        1741060,
        1151820,
        350280,
        0,
        0,
        285660,
        1713420,
        2661300,
        1922940,
        679500,
        0,
        0,
        398040,
        1882020,
        2270580,
        907080,
        0,
        0,
        372820,
        1375020,
        914100,
        0,
        0,
        221760,
        586080,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        63972,
        77436,
        70668,
        40860,
        0,
        0,
        0,
        21324,
        151776,
        225336,
        168744,
        58356,
        0,
        0,
        41220,
        209592,
        253584,
        104508,
        0,
        0,
        46812,
        181080,
        125268,
        0,
        0,
        31836,
        89388,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7752,
        7596,
        5112,
        0,
        0,
        0,
        2584,
        15588,
        18228,
        7272,
        0,
        0,
        4068,
        17004,
        11748,
        0,
        0,
        3360,
        9840,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        660,
        468,
        0,
        0,
        0,
        220,
        1080,
        684,
        0,
        0,
        252,
        756,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        36,
        0,
        0,
        0,
        12,
        36,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          4
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          3,
          3
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6524136,
        19261224,
        36421920,
        54141936,
        66747672,
        69151176,
        59379024,
        39536640,
        17842896,
        4479072,
        0,
        0,
        0,
        19261224,
        74563776,
        151158960,
        229062348,
        273043620,
        258247224,
        183356856,
        79674300,
        17448588,
        0,
        0,
        0,
        36421920,
        151158960,
        316787076,
        464702220,
        504901080,
        395875800,
        179334180,
        38048076,
        0,
        0,
        0,
        54141936,
        229062348,
        464702220,
        617001360,
        553197600,
        274173156,
        60312708,
        0,
        0,
        0,
        66747672,
        273043620,
        504901080,
        553197600,
        312671160,
        74599812,
        0,
        0,
        0,
        69151176,
        258247224,
        395875800,
        274173156,
        74599812,
        0,
        0,
        0,
        59379024,
        183356856,
        179334180,
        60312708,
        0,
        0,
        0,
        39536640,
        79674300,
        38048076,
        0,
        0,
        0,
        17842896,
        17448588,
        0,
        0,
        0,
        4479072,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9510624,
        25694748,
        45301680,
        62051004,
        69932880,
        65355444,
        48562128,
        27060660,
        7372944,
        0,
        0,
        0,
        25694748,
        89467740,
        163250532,
        220679280,
        231873300,
        185181228,
        101966220,
        25498152,
        0,
        0,
        0,
        45301680,
        163250532,
        294409260,
        370700280,
        332476920,
        191512260,
        48393612,
        0,
        0,
        0,
        62051004,
        220679280,
        370700280,
        397176840,
        254094300,
        67985784,
        0,
        0,
        0,
        69932880,
        231873300,
        332476920,
        254094300,
        75629160,
        0,
        0,
        0,
        65355444,
        185181228,
        191512260,
        67985784,
        0,
        0,
        0,
        48562128,
        101966220,
        48393612,
        0,
        0,
        0,
        27060660,
        25498152,
        0,
        0,
        0,
        7372944,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6218280,
        15067944,
        24617736,
        31063320,
        31871880,
        26065800,
        16562664,
        5287896,
        0,
        0,
        0,
        15067944,
        46045872,
        76050720,
        91665000,
        82400400,
        53132904,
        15445512,
        0,
        0,
        0,
        24617736,
        76050720,
        119148840,
        125510040,
        87459840,
        26231256,
        0,
        0,
        0,
        31063320,
        91665000,
        125510040,
        101905200,
        33243480,
        0,
        0,
        0,
        31871880,
        82400400,
        87459840,
        33243480,
        0,
        0,
        0,
        26065800,
        53132904,
        26231256,
        0,
        0,
        0,
        16562664,
        15445512,
        0,
        0,
        0,
        5287896,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2396760,
        5265588,
        7942200,
        9163560,
        8275080,
        5849700,
        2140008,
        0,
        0,
        0,
        5265588,
        14066940,
        20840760,
        21651600,
        16078980,
        5428548,
        0,
        0,
        0,
        7942200,
        20840760,
        27536760,
        23279640,
        8326080,
        0,
        0,
        0,
        9163560,
        21651600,
        23279640,
        9488280,
        0,
        0,
        0,
        8275080,
        16078980,
        8326080,
        0,
        0,
        0,
        5849700,
        5428548,
        0,
        0,
        0,
        2140008,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        619440,
        1242240,
        1715040,
        1745520,
        1372920,
        561240,
        0,
        0,
        0,
        1242240,
        2885760,
        3696480,
        3217740,
        1264500,
        0,
        0,
        0,
        1715040,
        3696480,
        3998340,
        1742220,
        0,
        0,
        0,
        1745520,
        3217740,
        1742220,
        0,
        0,
        0,
        1372920,
        1264500,
        0,
        0,
        0,
        561240,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        114864,
        210276,
        255600,
        228444,
        102528,
        0,
        0,
        0,
        210276,
        411444,
        445860,
        207072,
        0,
        0,
        0,
        255600,
        445860,
        249804,
        0,
        0,
        0,
        228444,
        207072,
        0,
        0,
        0,
        102528,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        15816,
        25512,
        27480,
        13416,
        0,
        0,
        0,
        25512,
        42000,
        24048,
        0,
        0,
        0,
        27480,
        24048,
        0,
        0,
        0,
        13416,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1560,
        2316,
        1224,
        0,
        0,
        0,
        2316,
        1908,
        0,
        0,
        0,
        1224,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        120,
        72,
        0,
        0,
        0,
        72,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          4
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          1,
          3
        ],
        [
          4,
          3,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6956100,
        15554412,
        25510224,
        33397668,
        36672120,
        33917460,
        25762032,
        14785884,
        5649348,
        0,
        0,
        0,
        9380484,
        41180376,
        84830364,
        130408564,
        160806156,
        163406844,
        133498436,
        86211084,
        27172944,
        1883116,
        0,
        0,
        19905492,
        84917316,
        179005788,
        271986540,
        322361520,
        299223612,
        219954396,
        76631988,
        7149060,
        0,
        0,
        31758072,
        133344900,
        281678148,
        413322720,
        449003280,
        378453492,
        148376340,
        17086728,
        0,
        0,
        41631252,
        173385084,
        360212400,
        487484840,
        484271040,
        216629532,
        29362484,
        0,
        0,
        47363760,
        193930260,
        377672292,
        471603924,
        247403508,
        39073680,
        0,
        0,
        47465244,
        183141516,
        336314124,
        220168764,
        41231436,
        0,
        0,
        40938792,
        151338636,
        144565308,
        33951160,
        0,
        0,
        30748092,
        58488240,
        20123388,
        0,
        0,
        12468972,
        6879684,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7480548,
        16066164,
        24977628,
        30756420,
        31311420,
        26217468,
        16871364,
        7644108,
        0,
        0,
        0,
        9838188,
        41151672,
        79787632,
        114761856,
        131012640,
        119052248,
        85953792,
        31726512,
        2548036,
        0,
        0,
        20782692,
        82556136,
        160251192,
        223443180,
        235360980,
        193883472,
        77990256,
        8477532,
        0,
        0,
        32561940,
        124894200,
        237301620,
        305885760,
        294052620,
        132847080,
        17647500,
        0,
        0,
        41480940,
        154305720,
        274422740,
        325447620,
        170665200,
        26705180,
        0,
        0,
        45190260,
        157163688,
        261238824,
        168565248,
        31247100,
        0,
        0,
        41775708,
        136575912,
        123949632,
        28382196,
        0,
        0,
        32872332,
        59645736,
        18883252,
        0,
        0,
        15559380,
        7869780,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3711672,
        7659540,
        11284920,
        12976920,
        12071880,
        8622612,
        4588200,
        0,
        0,
        0,
        4928616,
        19298460,
        35065500,
        46745280,
        47838480,
        38432076,
        16459020,
        1529400,
        0,
        0,
        10262844,
        37263348,
        66173580,
        81906840,
        76388940,
        35436564,
        4436028,
        0,
        0,
        15593520,
        53444520,
        88654920,
        100643880,
        53095320,
        8134080,
        0,
        0,
        18981720,
        60128160,
        92679540,
        59204880,
        10830840,
        0,
        0,
        19070280,
        55898892,
        48813660,
        10932120,
        0,
        0,
        15944556,
        27096660,
        8061900,
        0,
        0,
        8476704,
        3834768,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1149804,
        2267820,
        3135720,
        3315960,
        2639340,
        1621884,
        0,
        0,
        0,
        1563444,
        5651688,
        9520380,
        11390080,
        10307100,
        5075064,
        540628,
        0,
        0,
        3168300,
        10343820,
        16264080,
        17781600,
        9580260,
        1378980,
        0,
        0,
        4593240,
        13511760,
        19609920,
        12477120,
        2224920,
        0,
        0,
        5153160,
        13802100,
        11691540,
        2557960,
        0,
        0,
        4660020,
        7419144,
        2101140,
        0,
        0,
        2725644,
        1116948,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        250920,
        467220,
        596880,
        540900,
        382440,
        0,
        0,
        0,
        350280,
        1151820,
        1741060,
        1841460,
        1045980,
        127480,
        0,
        0,
        679500,
        1922940,
        2661300,
        1713420,
        285660,
        0,
        0,
        907080,
        2270580,
        1882020,
        398040,
        0,
        0,
        914100,
        1375020,
        372820,
        0,
        0,
        586080,
        221760,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        40860,
        70668,
        77436,
        63972,
        0,
        0,
        0,
        58356,
        168744,
        225336,
        151776,
        21324,
        0,
        0,
        104508,
        253584,
        209592,
        41220,
        0,
        0,
        125268,
        181080,
        46812,
        0,
        0,
        89388,
        31836,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5112,
        7596,
        7752,
        0,
        0,
        0,
        7272,
        18228,
        15588,
        2584,
        0,
        0,
        11748,
        17004,
        4068,
        0,
        0,
        9840,
        3360,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        468,
        660,
        0,
        0,
        0,
        684,
        1080,
        220,
        0,
        0,
        756,
        252,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        36,
        0,
        0,
        0,
        36,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          4
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          3,
          1
        ],
        [
          4,
          1,
          3
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9380484,
        19905492,
        31758072,
        41631252,
        47363760,
        47465244,
        40938792,
        30748092,
        12468972,
        0,
        0,
        0,
        6956100,
        41180376,
        84917316,
        133344900,
        173385084,
        193930260,
        183141516,
        151338636,
        58488240,
        6879684,
        0,
        0,
        15554412,
        84830364,
        179005788,
        281678148,
        360212400,
        377672292,
        336314124,
        144565308,
        20123388,
        0,
        0,
        25510224,
        130408564,
        271986540,
        413322720,
        487484840,
        471603924,
        220168764,
        33951160,
        0,
        0,
        33397668,
        160806156,
        322361520,
        449003280,
        484271040,
        247403508,
        41231436,
        0,
        0,
        36672120,
        163406844,
        299223612,
        378453492,
        216629532,
        39073680,
        0,
        0,
        33917460,
        133498436,
        219954396,
        148376340,
        29362484,
        0,
        0,
        25762032,
        86211084,
        76631988,
        17086728,
        0,
        0,
        14785884,
        27172944,
        7149060,
        0,
        0,
        5649348,
        1883116,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9838188,
        20782692,
        32561940,
        41480940,
        45190260,
        41775708,
        32872332,
        15559380,
        0,
        0,
        0,
        7480548,
        41151672,
        82556136,
        124894200,
        154305720,
        157163688,
        136575912,
        59645736,
        7869780,
        0,
        0,
        16066164,
        79787632,
        160251192,
        237301620,
        274422740,
        261238824,
        123949632,
        18883252,
        0,
        0,
        24977628,
        114761856,
        223443180,
        305885760,
        325447620,
        168565248,
        28382196,
        0,
        0,
        30756420,
        131012640,
        235360980,
        294052620,
        170665200,
        31247100,
        0,
        0,
        31311420,
        119052248,
        193883472,
        132847080,
        26705180,
        0,
        0,
        26217468,
        85953792,
        77990256,
        17647500,
        0,
        0,
        16871364,
        31726512,
        8477532,
        0,
        0,
        7644108,
        2548036,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4928616,
        10262844,
        15593520,
        18981720,
        19070280,
        15944556,
        8476704,
        0,
        0,
        0,
        3711672,
        19298460,
        37263348,
        53444520,
        60128160,
        55898892,
        27096660,
        3834768,
        0,
        0,
        7659540,
        35065500,
        66173580,
        88654920,
        92679540,
        48813660,
        8061900,
        0,
        0,
        11284920,
        46745280,
        81906840,
        100643880,
        59204880,
        10932120,
        0,
        0,
        12976920,
        47838480,
        76388940,
        53095320,
        10830840,
        0,
        0,
        12071880,
        38432076,
        35436564,
        8134080,
        0,
        0,
        8622612,
        16459020,
        4436028,
        0,
        0,
        4588200,
        1529400,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1563444,
        3168300,
        4593240,
        5153160,
        4660020,
        2725644,
        0,
        0,
        0,
        1149804,
        5651688,
        10343820,
        13511760,
        13802100,
        7419144,
        1116948,
        0,
        0,
        2267820,
        9520380,
        16264080,
        19609920,
        11691540,
        2101140,
        0,
        0,
        3135720,
        11390080,
        17781600,
        12477120,
        2557960,
        0,
        0,
        3315960,
        10307100,
        9580260,
        2224920,
        0,
        0,
        2639340,
        5075064,
        1378980,
        0,
        0,
        1621884,
        540628,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        350280,
        679500,
        907080,
        914100,
        586080,
        0,
        0,
        0,
        250920,
        1151820,
        1922940,
        2270580,
        1375020,
        221760,
        0,
        0,
        467220,
        1741060,
        2661300,
        1882020,
        372820,
        0,
        0,
        596880,
        1841460,
        1713420,
        398040,
        0,
        0,
        540900,
        1045980,
        285660,
        0,
        0,
        382440,
        127480,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        58356,
        104508,
        125268,
        89388,
        0,
        0,
        0,
        40860,
        168744,
        253584,
        181080,
        31836,
        0,
        0,
        70668,
        225336,
        209592,
        46812,
        0,
        0,
        77436,
        151776,
        41220,
        0,
        0,
        63972,
        21324,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7272,
        11748,
        9840,
        0,
        0,
        0,
        5112,
        18228,
        17004,
        3360,
        0,
        0,
        7596,
        15588,
        4068,
        0,
        0,
        7752,
        2584,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        684,
        756,
        0,
        0,
        0,
        468,
        1080,
        252,
        0,
        0,
        660,
        220,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        36,
        0,
        0,
        0,
        36,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          4
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          3,
          3
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4716288,
        18461088,
        32586048,
        43427808,
        47445120,
        43427808,
        32586048,
        18461088,
        4716288,
        0,
        0,
        0,
        0,
        18461088,
        74844864,
        125422848,
        157134240,
        157134240,
        125422848,
        74844864,
        18461088,
        0,
        0,
        0,
        0,
        32586048,
        125422848,
        196778880,
        225567360,
        196778880,
        125422848,
        32586048,
        0,
        0,
        0,
        0,
        43427808,
        157134240,
        225567360,
        225567360,
        157134240,
        43427808,
        0,
        0,
        0,
        0,
        47445120,
        157134240,
        196778880,
        157134240,
        47445120,
        0,
        0,
        0,
        0,
        43427808,
        125422848,
        125422848,
        43427808,
        0,
        0,
        0,
        0,
        32586048,
        74844864,
        32586048,
        0,
        0,
        0,
        0,
        18461088,
        18461088,
        0,
        0,
        0,
        0,
        4716288,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7139304,
        20965464,
        34198344,
        42270840,
        42270840,
        34198344,
        20965464,
        7139304,
        0,
        0,
        0,
        0,
        20965464,
        69907824,
        108852840,
        124371360,
        108852840,
        69907824,
        20965464,
        0,
        0,
        0,
        0,
        34198344,
        108852840,
        155342160,
        155342160,
        108852840,
        34198344,
        0,
        0,
        0,
        0,
        42270840,
        124371360,
        155342160,
        124371360,
        42270840,
        0,
        0,
        0,
        0,
        42270840,
        108852840,
        108852840,
        42270840,
        0,
        0,
        0,
        0,
        34198344,
        69907824,
        34198344,
        0,
        0,
        0,
        0,
        20965464,
        20965464,
        0,
        0,
        0,
        0,
        7139304,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4354272,
        10647792,
        15948000,
        17984160,
        15948000,
        10647792,
        4354272,
        0,
        0,
        0,
        0,
        10647792,
        29751120,
        41993280,
        41993280,
        29751120,
        10647792,
        0,
        0,
        0,
        0,
        15948000,
        41993280,
        52159680,
        41993280,
        15948000,
        0,
        0,
        0,
        0,
        17984160,
        41993280,
        41993280,
        17984160,
        0,
        0,
        0,
        0,
        15948000,
        29751120,
        15948000,
        0,
        0,
        0,
        0,
        10647792,
        10647792,
        0,
        0,
        0,
        0,
        4354272,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1520256,
        3235200,
        4396800,
        4396800,
        3235200,
        1520256,
        0,
        0,
        0,
        0,
        3235200,
        7605600,
        9368640,
        7605600,
        3235200,
        0,
        0,
        0,
        0,
        4396800,
        9368640,
        9368640,
        4396800,
        0,
        0,
        0,
        0,
        4396800,
        7605600,
        4396800,
        0,
        0,
        0,
        0,
        3235200,
        3235200,
        0,
        0,
        0,
        0,
        1520256,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        350040,
        657120,
        789840,
        657120,
        350040,
        0,
        0,
        0,
        0,
        657120,
        1277280,
        1277280,
        657120,
        0,
        0,
        0,
        0,
        789840,
        1277280,
        789840,
        0,
        0,
        0,
        0,
        657120,
        657120,
        0,
        0,
        0,
        0,
        350040,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        56712,
        92952,
        92952,
        56712,
        0,
        0,
        0,
        0,
        92952,
        140976,
        92952,
        0,
        0,
        0,
        0,
        92952,
        92952,
        0,
        0,
        0,
        0,
        56712,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6576,
        8976,
        6576,
        0,
        0,
        0,
        0,
        8976,
        8976,
        0,
        0,
        0,
        0,
        6576,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        528,
        528,
        0,
        0,
        0,
        0,
        528,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        24,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          4
        ],
        [
          1,
          4,
          3
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          3,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        20810940,
        28839732,
        42120360,
        49928676,
        52997640,
        49791420,
        40793832,
        27493740,
        14119596,
        0,
        0,
        0,
        14127012,
        81101848,
        149310276,
        202373088,
        235054280,
        234750012,
        202115268,
        144465496,
        79696908,
        16230900,
        0,
        0,
        34416652,
        184435108,
        358309584,
        478501568,
        527621984,
        480589092,
        356232928,
        200966824,
        50849028,
        2759184,
        0,
        55127928,
        283566912,
        564373344,
        742145496,
        763182360,
        609500088,
        360167592,
        102277584,
        7757256,
        0,
        67154028,
        338299400,
        675096024,
        854341200,
        780440720,
        500745408,
        157287420,
        14457744,
        0,
        66489800,
        327846980,
        640207692,
        744212600,
        551065856,
        195018480,
        20851320,
        0,
        54295332,
        259662708,
        475331136,
        464034408,
        194979420,
        24384720,
        0,
        35921112,
        162923128,
        256042824,
        150292608,
        23018904,
        0,
        17921188,
        72727492,
        70414884,
        16240656,
        0,
        5649348,
        18178380,
        6819624,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        25367112,
        34067316,
        46996728,
        51991740,
        50493720,
        42139212,
        28705896,
        14710788,
        0,
        0,
        0,
        15259080,
        86909724,
        153391668,
        195864672,
        209890980,
        188838540,
        139522284,
        78982488,
        17454612,
        0,
        0,
        34006188,
        176912964,
        325187028,
        400304004,
        397775940,
        313396188,
        186325644,
        52168668,
        3137424,
        0,
        50962248,
        250265016,
        462283212,
        541643160,
        479208960,
        306630288,
        98091996,
        8457552,
        0,
        58052820,
        274230780,
        492677460,
        527219760,
        382152840,
        138292980,
        14696040,
        0,
        53019960,
        239381772,
        399933276,
        360235608,
        152869260,
        19319520,
        0,
        38718900,
        163589004,
        233753148,
        129994692,
        19961280,
        0,
        21297528,
        80084544,
        72347268,
        15384144,
        0,
        7644108,
        23157996,
        7915272,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        14196336,
        18164412,
        23390760,
        23741880,
        20523600,
        14274156,
        7364952,
        0,
        0,
        0,
        7611264,
        42554772,
        70667268,
        83791800,
        81096240,
        62806524,
        36797292,
        8660568,
        0,
        0,
        15661020,
        77729028,
        132057804,
        146956800,
        126392820,
        79908060,
        24223428,
        1533744,
        0,
        21794040,
        99855600,
        165938040,
        167470440,
        118717200,
        42101280,
        3932760,
        0,
        22802040,
        98050080,
        151042020,
        128252160,
        53502360,
        6333120,
        0,
        18599520,
        73874796,
        96932172,
        51154920,
        7485840,
        0,
        11343564,
        39853692,
        33083748,
        6446640,
        0,
        4588200,
        13011168,
        3888504,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4825992,
        5793180,
        6853680,
        6206760,
        4480680,
        2353212,
        0,
        0,
        0,
        2338344,
        12661996,
        19468380,
        20941920,
        17477200,
        10742724,
        2682876,
        0,
        0,
        4439260,
        20649820,
        31635000,
        30547720,
        21069100,
        6903180,
        449280,
        0,
        5653200,
        23605200,
        33762840,
        27345720,
        10879560,
        1079520,
        0,
        5272680,
        19974880,
        24310380,
        12106440,
        1578960,
        0,
        3594280,
        11961412,
        9107100,
        1574880,
        0,
        1621884,
        4360716,
        1103760,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1117080,
        1233420,
        1303320,
        987300,
        536760,
        0,
        0,
        0,
        495480,
        2558340,
        3555180,
        3310800,
        2192760,
        585480,
        0,
        0,
        858180,
        3667980,
        4847160,
        3762480,
        1357260,
        89520,
        0,
        972360,
        3598560,
        4080960,
        1888320,
        196920,
        0,
        757500,
        2428680,
        1689420,
        245040,
        0,
        382440,
        986640,
        203640,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        185880,
        182988,
        161880,
        92124,
        0,
        0,
        0,
        76248,
        368052,
        440364,
        326592,
        95340,
        0,
        0,
        117348,
        448572,
        469716,
        194292,
        12816,
        0,
        110952,
        351288,
        219996,
        24144,
        0,
        63972,
        159780,
        25416,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        22608,
        18564,
        12312,
        0,
        0,
        0,
        8640,
        37756,
        35532,
        11928,
        0,
        0,
        11092,
        36556,
        19692,
        1296,
        0,
        7752,
        18864,
        2088,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1944,
        1188,
        0,
        0,
        0,
        696,
        2628,
        1092,
        0,
        0,
        660,
        1572,
        96,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        108,
        0,
        0,
        0,
        36,
        84,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          4
        ],
        [
          1,
          4,
          3
        ],
        [
          3,
          3,
          1
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12468972,
        30748092,
        40938792,
        47465244,
        47363760,
        41631252,
        31758072,
        19905492,
        9380484,
        0,
        0,
        0,
        6879684,
        58488240,
        151338636,
        183141516,
        193930260,
        173385084,
        133344900,
        84917316,
        41180376,
        6956100,
        0,
        0,
        20123388,
        144565308,
        336314124,
        377672292,
        360212400,
        281678148,
        179005788,
        84830364,
        15554412,
        0,
        0,
        33951160,
        220168764,
        471603924,
        487484840,
        413322720,
        271986540,
        130408564,
        25510224,
        0,
        0,
        41231436,
        247403508,
        484271040,
        449003280,
        322361520,
        160806156,
        33397668,
        0,
        0,
        39073680,
        216629532,
        378453492,
        299223612,
        163406844,
        36672120,
        0,
        0,
        29362484,
        148376340,
        219954396,
        133498436,
        33917460,
        0,
        0,
        17086728,
        76631988,
        86211084,
        25762032,
        0,
        0,
        7149060,
        27172944,
        14785884,
        0,
        0,
        1883116,
        5649348,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        15559380,
        32872332,
        41775708,
        45190260,
        41480940,
        32561940,
        20782692,
        9838188,
        0,
        0,
        0,
        7869780,
        59645736,
        136575912,
        157163688,
        154305720,
        124894200,
        82556136,
        41151672,
        7480548,
        0,
        0,
        18883252,
        123949632,
        261238824,
        274422740,
        237301620,
        160251192,
        79787632,
        16066164,
        0,
        0,
        28382196,
        168565248,
        325447620,
        305885760,
        223443180,
        114761856,
        24977628,
        0,
        0,
        31247100,
        170665200,
        294052620,
        235360980,
        131012640,
        30756420,
        0,
        0,
        26705180,
        132847080,
        193883472,
        119052248,
        31311420,
        0,
        0,
        17647500,
        77990256,
        85953792,
        26217468,
        0,
        0,
        8477532,
        31726512,
        16871364,
        0,
        0,
        2548036,
        7644108,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8476704,
        15944556,
        19070280,
        18981720,
        15593520,
        10262844,
        4928616,
        0,
        0,
        0,
        3834768,
        27096660,
        55898892,
        60128160,
        53444520,
        37263348,
        19298460,
        3711672,
        0,
        0,
        8061900,
        48813660,
        92679540,
        88654920,
        66173580,
        35065500,
        7659540,
        0,
        0,
        10932120,
        59204880,
        100643880,
        81906840,
        46745280,
        11284920,
        0,
        0,
        10830840,
        53095320,
        76388940,
        47838480,
        12976920,
        0,
        0,
        8134080,
        35436564,
        38432076,
        12071880,
        0,
        0,
        4436028,
        16459020,
        8622612,
        0,
        0,
        1529400,
        4588200,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2725644,
        4660020,
        5153160,
        4593240,
        3168300,
        1563444,
        0,
        0,
        0,
        1116948,
        7419144,
        13802100,
        13511760,
        10343820,
        5651688,
        1149804,
        0,
        0,
        2101140,
        11691540,
        19609920,
        16264080,
        9520380,
        2267820,
        0,
        0,
        2557960,
        12477120,
        17781600,
        11390080,
        3135720,
        0,
        0,
        2224920,
        9580260,
        10307100,
        3315960,
        0,
        0,
        1378980,
        5075064,
        2639340,
        0,
        0,
        540628,
        1621884,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        586080,
        914100,
        907080,
        679500,
        350280,
        0,
        0,
        0,
        221760,
        1375020,
        2270580,
        1922940,
        1151820,
        250920,
        0,
        0,
        372820,
        1882020,
        2661300,
        1741060,
        467220,
        0,
        0,
        398040,
        1713420,
        1841460,
        596880,
        0,
        0,
        285660,
        1045980,
        540900,
        0,
        0,
        127480,
        382440,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        89388,
        125268,
        104508,
        58356,
        0,
        0,
        0,
        31836,
        181080,
        253584,
        168744,
        40860,
        0,
        0,
        46812,
        209592,
        225336,
        70668,
        0,
        0,
        41220,
        151776,
        77436,
        0,
        0,
        21324,
        63972,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9840,
        11748,
        7272,
        0,
        0,
        0,
        3360,
        17004,
        18228,
        5112,
        0,
        0,
        4068,
        15588,
        7596,
        0,
        0,
        2584,
        7752,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        756,
        684,
        0,
        0,
        0,
        252,
        1080,
        468,
        0,
        0,
        220,
        660,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        36,
        0,
        0,
        0,
        12,
        36,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          1,
          3
        ],
        [
          4,
          1,
          4
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        16019520,
        49838880,
        94841370,
        137130875,
        162101940,
        167609295,
        131310130,
        154458345,
        0,
        143077565,
        0,
        0,
        0,
        0,
        39492600,
        154855260,
        326095770,
        492925440,
        587282850,
        567753900,
        468256110,
        268483320,
        220894590,
        0,
        0,
        0,
        0,
        20137248,
        131729400,
        373933188,
        673330980,
        899663700,
        946764693,
        796554960,
        552325998,
        268483320,
        154458345,
        0,
        0,
        0,
        27029808,
        181248720,
        500085900,
        864515670,
        1093061010,
        1065014908,
        796554960,
        468256110,
        131310130,
        0,
        0,
        0,
        36257328,
        224136840,
        582637140,
        944439000,
        1093061010,
        946764693,
        567753900,
        167609295,
        0,
        0,
        0,
        40452480,
        237763440,
        582637140,
        864515670,
        899663700,
        587282850,
        162101940,
        0,
        0,
        0,
        40452480,
        224136840,
        500085900,
        673330980,
        492925440,
        137130875,
        0,
        0,
        0,
        36257328,
        181248720,
        373933188,
        326095770,
        94841370,
        0,
        0,
        0,
        27029808,
        131729400,
        154855260,
        49838880,
        0,
        0,
        0,
        20137248,
        39492600,
        16019520,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16019640,
        49835520,
        94892525,
        136613400,
        165786075,
        148986040,
        196965195,
        0,
        219334325,
        0,
        0,
        0,
        0,
        40605000,
        151186140,
        308485800,
        453381600,
        519535800,
        496975500,
        323879640,
        297351000,
        0,
        0,
        0,
        0,
        21529440,
        130308504,
        347830200,
        596747160,
        759195075,
        749271840,
        593960634,
        323879640,
        196965195,
        0,
        0,
        0,
        28946160,
        175981320,
        450290340,
        729652320,
        857072320,
        749271840,
        496975500,
        148986040,
        0,
        0,
        0,
        37519200,
        208260120,
        494814240,
        729652320,
        759195075,
        519535800,
        165786075,
        0,
        0,
        0,
        39987360,
        208260120,
        450290340,
        596747160,
        453381600,
        136613400,
        0,
        0,
        0,
        37519200,
        175981320,
        347830200,
        308485800,
        94892525,
        0,
        0,
        0,
        28946160,
        130308504,
        151186140,
        49835520,
        0,
        0,
        0,
        21529440,
        40605000,
        16019640,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8009280,
        24931200,
        47267220,
        69859125,
        73682700,
        111739530,
        0,
        154458345,
        0,
        0,
        0,
        0,
        20302800,
        72080820,
        142313850,
        200726400,
        227423700,
        171920700,
        179503170,
        0,
        0,
        0,
        0,
        10745568,
        60852600,
        153334980,
        249406920,
        297057900,
        274840398,
        171920700,
        111739530,
        0,
        0,
        0,
        14221440,
        79494480,
        188774280,
        282678540,
        297057900,
        227423700,
        73682700,
        0,
        0,
        0,
        17552160,
        88378320,
        188774280,
        249406920,
        200726400,
        69859125,
        0,
        0,
        0,
        17552160,
        79494480,
        153334980,
        142313850,
        47267220,
        0,
        0,
        0,
        14221440,
        60852600,
        72080820,
        24931200,
        0,
        0,
        0,
        10745568,
        20302800,
        8009280,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2671200,
        8279040,
        16113825,
        20699000,
        36841350,
        0,
        65655065,
        0,
        0,
        0,
        0,
        6581400,
        22320900,
        42117600,
        58632000,
        52453800,
        63569100,
        0,
        0,
        0,
        0,
        3343680,
        17831160,
        42345360,
        64333200,
        71277270,
        52453800,
        36841350,
        0,
        0,
        0,
        4272480,
        22118640,
        48161880,
        64333200,
        58632000,
        20699000,
        0,
        0,
        0,
        4933440,
        22118640,
        42345360,
        42117600,
        16113825,
        0,
        0,
        0,
        4272480,
        17831160,
        22320900,
        8279040,
        0,
        0,
        0,
        3343680,
        6581400,
        2671200,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        665280,
        2116800,
        3580850,
        7762125,
        0,
        18623255,
        0,
        0,
        0,
        0,
        1554000,
        4983300,
        9251550,
        10147200,
        14549850,
        0,
        0,
        0,
        0,
        724320,
        3650280,
        8081100,
        11325780,
        10147200,
        7762125,
        0,
        0,
        0,
        874800,
        4150800,
        8081100,
        9251550,
        3580850,
        0,
        0,
        0,
        874800,
        3650280,
        4983300,
        2116800,
        0,
        0,
        0,
        724320,
        1554000,
        665280,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        136080,
        376320,
        1074255,
        0,
        3684135,
        0,
        0,
        0,
        0,
        281400,
        880740,
        1282680,
        2254560,
        0,
        0,
        0,
        0,
        114912,
        543240,
        1103832,
        1282680,
        1074255,
        0,
        0,
        0,
        121392,
        543240,
        880740,
        376320,
        0,
        0,
        0,
        114912,
        281400,
        136080,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        20160,
        94080,
        0,
        517475,
        0,
        0,
        0,
        0,
        42000,
        102060,
        238350,
        0,
        0,
        0,
        0,
        12960,
        58536,
        102060,
        94080,
        0,
        0,
        0,
        12960,
        42000,
        20160,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4320,
        0,
        51155,
        0,
        0,
        0,
        0,
        4200,
        16380,
        0,
        0,
        0,
        0,
        1152,
        4200,
        4320,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3360,
        0,
        0,
        0,
        0,
        600,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        120,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          1,
          4
        ],
        [
          4,
          1,
          3
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        7898520,
        25165560,
        49325480,
        73697640,
        90579600,
        93362920,
        85361160,
        52729080,
        50598440,
        0,
        0,
        0,
        0,
        0,
        28791720,
        102154020,
        213489380,
        332585720,
        418065840,
        435687820,
        371408020,
        259643280,
        104763920,
        50598440,
        0,
        0,
        0,
        16544376,
        104484672,
        286159596,
        531785820,
        760020960,
        869998176,
        795720492,
        532638156,
        259643280,
        52729080,
        0,
        0,
        0,
        24396696,
        161225712,
        441469860,
        801100860,
        1080701440,
        1104307056,
        795720492,
        371408020,
        85361160,
        0,
        0,
        0,
        34126056,
        210231360,
        544578420,
        912763480,
        1080701440,
        869998176,
        435687820,
        93362920,
        0,
        0,
        0,
        39008520,
        227278800,
        544578420,
        801100860,
        760020960,
        418065840,
        90579600,
        0,
        0,
        0,
        39008520,
        210231360,
        441469860,
        531785820,
        332585720,
        73697640,
        0,
        0,
        0,
        34126056,
        161225712,
        286159596,
        213489380,
        49325480,
        0,
        0,
        0,
        24396696,
        104484672,
        102154020,
        25165560,
        0,
        0,
        0,
        16544376,
        28791720,
        7898520,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8121000,
        25785780,
        50060160,
        73650300,
        87397800,
        89981100,
        62183280,
        66325860,
        0,
        0,
        0,
        0,
        0,
        29967720,
        102590400,
        207503700,
        310753260,
        370122900,
        354612120,
        275709900,
        127321500,
        66325860,
        0,
        0,
        0,
        17938152,
        104270568,
        269183100,
        470822220,
        624042720,
        645175392,
        491742828,
        275709900,
        62183280,
        0,
        0,
        0,
        25788672,
        152417880,
        383652960,
        635491020,
        760971240,
        645175392,
        354612120,
        89981100,
        0,
        0,
        0,
        34219800,
        185833560,
        432373560,
        635491020,
        624042720,
        370122900,
        87397800,
        0,
        0,
        0,
        36840960,
        185833560,
        383652960,
        470822220,
        310753260,
        73650300,
        0,
        0,
        0,
        34219800,
        152417880,
        269183100,
        207503700,
        50060160,
        0,
        0,
        0,
        25788672,
        104270568,
        102590400,
        25785780,
        0,
        0,
        0,
        17938152,
        29967720,
        8121000,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4060560,
        12780000,
        24455400,
        34843200,
        41432400,
        32616960,
        39005400,
        0,
        0,
        0,
        0,
        0,
        14952240,
        49048440,
        95120400,
        134972400,
        149178600,
        129991440,
        70524840,
        39005400,
        0,
        0,
        0,
        8910216,
        48199320,
        116655960,
        189462360,
        228050160,
        200034336,
        129991440,
        32616960,
        0,
        0,
        0,
        12378600,
        66426480,
        152528400,
        225449280,
        228050160,
        149178600,
        41432400,
        0,
        0,
        0,
        15463440,
        74791440,
        152528400,
        189462360,
        134972400,
        34843200,
        0,
        0,
        0,
        15463440,
        66426480,
        116655960,
        95120400,
        24455400,
        0,
        0,
        0,
        12378600,
        48199320,
        49048440,
        12780000,
        0,
        0,
        0,
        8910216,
        14952240,
        4060560,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1316280,
        4086300,
        7582400,
        10828200,
        9937800,
        13495580,
        0,
        0,
        0,
        0,
        0,
        4787640,
        14929380,
        27349100,
        36252800,
        35878800,
        23677340,
        13495580,
        0,
        0,
        0,
        2735280,
        13827960,
        31044240,
        45917400,
        47403240,
        35878800,
        9937800,
        0,
        0,
        0,
        3620160,
        17732880,
        36363960,
        45917400,
        36252800,
        10828200,
        0,
        0,
        0,
        4194720,
        17732880,
        31044240,
        27349100,
        7582400,
        0,
        0,
        0,
        3620160,
        13827960,
        14929380,
        4086300,
        0,
        0,
        0,
        2735280,
        4787640,
        1316280,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        310800,
        936600,
        1740600,
        1932600,
        3032400,
        0,
        0,
        0,
        0,
        0,
        1107600,
        3233100,
        5565300,
        6451200,
        5377800,
        3032400,
        0,
        0,
        0,
        582120,
        2752080,
        5628540,
        7190460,
        6451200,
        1932600,
        0,
        0,
        0,
        720360,
        3178800,
        5628540,
        5565300,
        1740600,
        0,
        0,
        0,
        720360,
        2752080,
        3233100,
        936600,
        0,
        0,
        0,
        582120,
        1107600,
        310800,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        56280,
        169740,
        246720,
        463260,
        0,
        0,
        0,
        0,
        0,
        195480,
        537480,
        783420,
        866580,
        463260,
        0,
        0,
        0,
        90504,
        395928,
        705804,
        783420,
        246720,
        0,
        0,
        0,
        97344,
        395928,
        537480,
        169740,
        0,
        0,
        0,
        90504,
        195480,
        56280,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8400,
        19920,
        48440,
        0,
        0,
        0,
        0,
        0,
        28080,
        62400,
        99800,
        48440,
        0,
        0,
        0,
        10008,
        41112,
        62400,
        19920,
        0,
        0,
        0,
        10008,
        28080,
        8400,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        840,
        3300,
        0,
        0,
        0,
        0,
        0,
        2760,
        7860,
        3300,
        0,
        0,
        0,
        864,
        2760,
        840,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        120,
        0,
        0,
        0,
        0,
        0,
        360,
        120,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          3
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          1,
          4
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        23361816,
        62528440,
        116598492,
        170120022,
        206713904,
        213031926,
        185418780,
        133462882,
        72819072,
        32068794,
        0,
        0,
        0,
        0,
        37289820,
        136594048,
        305842864,
        491575680,
        632240300,
        673115864,
        595451988,
        427628464,
        236489320,
        93099000,
        21049164,
        0,
        0,
        9229536,
        94888380,
        343914720,
        699756180,
        1014502608,
        1157489982,
        1070202600,
        794144160,
        451351560,
        175184418,
        26541696,
        0,
        0,
        15849144,
        167591472,
        566951616,
        1064051720,
        1397087412,
        1412084244,
        1119136712,
        677146896,
        272077260,
        47189412,
        0,
        0,
        21470856,
        211694148,
        692590640,
        1214373608,
        1448343780,
        1279888046,
        836259128,
        346431750,
        58434048,
        0,
        0,
        22854480,
        219657000,
        687541296,
        1109873040,
        1166155272,
        851129172,
        371621184,
        63872340,
        0,
        0,
        20435280,
        190662180,
        562730928,
        808727284,
        701542440,
        333911910,
        59342544,
        0,
        0,
        15209016,
        136905360,
        369064720,
        441259720,
        243104988,
        46214316,
        0,
        0,
        8935944,
        76353372,
        176576136,
        131407320,
        28286832,
        0,
        0,
        3538176,
        27288828,
        37784160,
        11516688,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        29888292,
        75036096,
        131679462,
        180079824,
        203606010,
        192624432,
        151147386,
        90990432,
        44636034,
        0,
        0,
        0,
        0,
        45272568,
        154428408,
        324556080,
        490766172,
        588833328,
        576135828,
        456512208,
        281689860,
        122247192,
        29951508,
        0,
        0,
        10360368,
        100791348,
        343428624,
        656896788,
        894416118,
        944442288,
        785322708,
        497950164,
        211762998,
        34579428,
        0,
        0,
        16614936,
        163455912,
        511360968,
        891812808,
        1083007140,
        986555016,
        670390272,
        295580328,
        55488348,
        0,
        0,
        21190320,
        190932900,
        568669560,
        906868440,
        966086370,
        725519340,
        335106690,
        62081160,
        0,
        0,
        20778480,
        179781000,
        501878232,
        710085696,
        625112532,
        312548184,
        60042540,
        0,
        0,
        16418160,
        136131228,
        346918608,
        409283460,
        233977602,
        47650788,
        0,
        0,
        9970488,
        78595608,
        172930344,
        129671688,
        29456868,
        0,
        0,
        3959856,
        28824012,
        39100068,
        11987088,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17851392,
        41949600,
        69087744,
        88246350,
        92066040,
        79014492,
        52144200,
        28429734,
        0,
        0,
        0,
        0,
        25638624,
        81144672,
        159072336,
        224359272,
        248175780,
        218634624,
        149743512,
        72036216,
        19268532,
        0,
        0,
        5182656,
        49040652,
        158115024,
        282685176,
        356192400,
        338759136,
        241141872,
        113656284,
        20134296,
        0,
        0,
        7552560,
        71582760,
        208927440,
        335344800,
        366098760,
        285274080,
        140348760,
        28642680,
        0,
        0,
        8692560,
        74806920,
        204933840,
        290904840,
        262514520,
        138273390,
        28151280,
        0,
        0,
        7446480,
        61150800,
        152586432,
        180777360,
        107681184,
        23157540,
        0,
        0,
        4769040,
        37256364,
        80758512,
        61705776,
        14572872,
        0,
        0,
        1946016,
        14345352,
        19569024,
        5980896,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6622896,
        14584384,
        22465530,
        26554320,
        25231180,
        18288576,
        11029674,
        0,
        0,
        0,
        0,
        8965848,
        26220712,
        47645416,
        61912140,
        61745320,
        47140528,
        25137912,
        7359516,
        0,
        0,
        1512240,
        14454420,
        44254320,
        73089240,
        82903140,
        67429980,
        35486580,
        6826440,
        0,
        0,
        1963920,
        18634800,
        50732640,
        73075360,
        68075640,
        38030880,
        8453160,
        0,
        0,
        1957440,
        16740360,
        41805520,
        50317720,
        31377090,
        7051320,
        0,
        0,
        1352880,
        10999800,
        23939016,
        18790104,
        4591740,
        0,
        0,
        579120,
        4525668,
        6297552,
        1915056,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1719984,
        3543120,
        5057580,
        5457570,
        4392360,
        2929134,
        0,
        0,
        0,
        0,
        2156520,
        5797920,
        9662400,
        11303280,
        9770580,
        5783880,
        1844580,
        0,
        0,
        286560,
        2869140,
        8323200,
        12379620,
        11999880,
        7168050,
        1491360,
        0,
        0,
        320760,
        3169440,
        7930320,
        9762840,
        6416220,
        1558980,
        0,
        0,
        256680,
        2272980,
        5035200,
        4092240,
        1028640,
        0,
        0,
        118080,
        1020600,
        1459584,
        443040,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        333144,
        636480,
        830538,
        760608,
        565626,
        0,
        0,
        0,
        0,
        374760,
        917832,
        1371456,
        1388340,
        920520,
        318636,
        0,
        0,
        36624,
        398940,
        1082160,
        1379940,
        971622,
        217764,
        0,
        0,
        32856,
        353448,
        789624,
        668280,
        179388,
        0,
        0,
        17424,
        174132,
        258840,
        78192,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        49728,
        86944,
        96408,
        81786,
        0,
        0,
        0,
        0,
        47712,
        104032,
        134320,
        101928,
        38412,
        0,
        0,
        3072,
        38052,
        94416,
        85872,
        20712,
        0,
        0,
        1824,
        23688,
        35712,
        11232,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5808,
        8640,
        8886,
        0,
        0,
        0,
        0,
        4296,
        8088,
        7464,
        3108,
        0,
        0,
        144,
        2268,
        4176,
        1104,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        504,
        696,
        0,
        0,
        0,
        0,
        252,
        288,
        144,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        36,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          3
        ],
        [
          3,
          1,
          4
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        5649348,
        17921188,
        35921112,
        54295332,
        66489800,
        67154028,
        55127928,
        34416652,
        14127012,
        0,
        0,
        0,
        0,
        0,
        18178380,
        72727492,
        162923128,
        259662708,
        327846980,
        338299400,
        283566912,
        184435108,
        81101848,
        20810940,
        0,
        0,
        0,
        6819624,
        70414884,
        256042824,
        475331136,
        640207692,
        675096024,
        564373344,
        358309584,
        149310276,
        28839732,
        0,
        0,
        0,
        16240656,
        150292608,
        464034408,
        744212600,
        854341200,
        742145496,
        478501568,
        202373088,
        42120360,
        0,
        0,
        0,
        23018904,
        194979420,
        551065856,
        780440720,
        763182360,
        527621984,
        235054280,
        49928676,
        0,
        0,
        0,
        24384720,
        195018480,
        500745408,
        609500088,
        480589092,
        234750012,
        52997640,
        0,
        0,
        0,
        20851320,
        157287420,
        360167592,
        356232928,
        202115268,
        49791420,
        0,
        0,
        0,
        14457744,
        102277584,
        200966824,
        144465496,
        40793832,
        0,
        0,
        0,
        7757256,
        50849028,
        79696908,
        27493740,
        0,
        0,
        0,
        2759184,
        16230900,
        14119596,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7644108,
        21297528,
        38718900,
        53019960,
        58052820,
        50962248,
        34006188,
        15259080,
        0,
        0,
        0,
        0,
        0,
        23157996,
        80084544,
        163589004,
        239381772,
        274230780,
        250265016,
        176912964,
        86909724,
        25367112,
        0,
        0,
        0,
        7915272,
        72347268,
        233753148,
        399933276,
        492677460,
        462283212,
        325187028,
        153391668,
        34067316,
        0,
        0,
        0,
        15384144,
        129994692,
        360235608,
        527219760,
        541643160,
        400304004,
        195864672,
        46996728,
        0,
        0,
        0,
        19961280,
        152869260,
        382152840,
        479208960,
        397775940,
        209890980,
        51991740,
        0,
        0,
        0,
        19319520,
        138292980,
        306630288,
        313396188,
        188838540,
        50493720,
        0,
        0,
        0,
        14696040,
        98091996,
        186325644,
        139522284,
        42139212,
        0,
        0,
        0,
        8457552,
        52168668,
        78982488,
        28705896,
        0,
        0,
        0,
        3137424,
        17454612,
        14710788,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4588200,
        11343564,
        18599520,
        22802040,
        21794040,
        15661020,
        7611264,
        0,
        0,
        0,
        0,
        0,
        13011168,
        39853692,
        73874796,
        98050080,
        99855600,
        77729028,
        42554772,
        14196336,
        0,
        0,
        0,
        3888504,
        33083748,
        96932172,
        151042020,
        165938040,
        132057804,
        70667268,
        18164412,
        0,
        0,
        0,
        6446640,
        51154920,
        128252160,
        167470440,
        146956800,
        83791800,
        23390760,
        0,
        0,
        0,
        7485840,
        53502360,
        118717200,
        126392820,
        81096240,
        23741880,
        0,
        0,
        0,
        6333120,
        42101280,
        79908060,
        62806524,
        20523600,
        0,
        0,
        0,
        3932760,
        24223428,
        36797292,
        14274156,
        0,
        0,
        0,
        1533744,
        8660568,
        7364952,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1621884,
        3594280,
        5272680,
        5653200,
        4439260,
        2338344,
        0,
        0,
        0,
        0,
        0,
        4360716,
        11961412,
        19974880,
        23605200,
        20649820,
        12661996,
        4825992,
        0,
        0,
        0,
        1103760,
        9107100,
        24310380,
        33762840,
        31635000,
        19468380,
        5793180,
        0,
        0,
        0,
        1574880,
        12106440,
        27345720,
        30547720,
        20941920,
        6853680,
        0,
        0,
        0,
        1578960,
        10879560,
        21069100,
        17477200,
        6206760,
        0,
        0,
        0,
        1079520,
        6903180,
        10742724,
        4480680,
        0,
        0,
        0,
        449280,
        2682876,
        2353212,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        382440,
        757500,
        972360,
        858180,
        495480,
        0,
        0,
        0,
        0,
        0,
        986640,
        2428680,
        3598560,
        3667980,
        2558340,
        1117080,
        0,
        0,
        0,
        203640,
        1689420,
        4080960,
        4847160,
        3555180,
        1233420,
        0,
        0,
        0,
        245040,
        1888320,
        3762480,
        3310800,
        1303320,
        0,
        0,
        0,
        196920,
        1357260,
        2192760,
        987300,
        0,
        0,
        0,
        89520,
        585480,
        536760,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        63972,
        110952,
        117348,
        76248,
        0,
        0,
        0,
        0,
        0,
        159780,
        351288,
        448572,
        368052,
        185880,
        0,
        0,
        0,
        25416,
        219996,
        469716,
        440364,
        182988,
        0,
        0,
        0,
        24144,
        194292,
        326592,
        161880,
        0,
        0,
        0,
        12816,
        95340,
        92124,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7752,
        11092,
        8640,
        0,
        0,
        0,
        0,
        0,
        18864,
        36556,
        37756,
        22608,
        0,
        0,
        0,
        2088,
        19692,
        35532,
        18564,
        0,
        0,
        0,
        1296,
        11928,
        12312,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        660,
        696,
        0,
        0,
        0,
        0,
        0,
        1572,
        2628,
        1944,
        0,
        0,
        0,
        96,
        1092,
        1188,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        36,
        0,
        0,
        0,
        0,
        0,
        84,
        108,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          4
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          1,
          3
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        32068794,
        72819072,
        133462882,
        185418780,
        213031926,
        206713904,
        170120022,
        116598492,
        62528440,
        23361816,
        0,
        0,
        0,
        0,
        21049164,
        93099000,
        236489320,
        427628464,
        595451988,
        673115864,
        632240300,
        491575680,
        305842864,
        136594048,
        37289820,
        0,
        0,
        0,
        26541696,
        175184418,
        451351560,
        794144160,
        1070202600,
        1157489982,
        1014502608,
        699756180,
        343914720,
        94888380,
        9229536,
        0,
        0,
        47189412,
        272077260,
        677146896,
        1119136712,
        1412084244,
        1397087412,
        1064051720,
        566951616,
        167591472,
        15849144,
        0,
        0,
        58434048,
        346431750,
        836259128,
        1279888046,
        1448343780,
        1214373608,
        692590640,
        211694148,
        21470856,
        0,
        0,
        63872340,
        371621184,
        851129172,
        1166155272,
        1109873040,
        687541296,
        219657000,
        22854480,
        0,
        0,
        59342544,
        333911910,
        701542440,
        808727284,
        562730928,
        190662180,
        20435280,
        0,
        0,
        46214316,
        243104988,
        441259720,
        369064720,
        136905360,
        15209016,
        0,
        0,
        28286832,
        131407320,
        176576136,
        76353372,
        8935944,
        0,
        0,
        11516688,
        37784160,
        27288828,
        3538176,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        44636034,
        90990432,
        151147386,
        192624432,
        203606010,
        180079824,
        131679462,
        75036096,
        29888292,
        0,
        0,
        0,
        0,
        29951508,
        122247192,
        281689860,
        456512208,
        576135828,
        588833328,
        490766172,
        324556080,
        154428408,
        45272568,
        0,
        0,
        0,
        34579428,
        211762998,
        497950164,
        785322708,
        944442288,
        894416118,
        656896788,
        343428624,
        100791348,
        10360368,
        0,
        0,
        55488348,
        295580328,
        670390272,
        986555016,
        1083007140,
        891812808,
        511360968,
        163455912,
        16614936,
        0,
        0,
        62081160,
        335106690,
        725519340,
        966086370,
        906868440,
        568669560,
        190932900,
        21190320,
        0,
        0,
        60042540,
        312548184,
        625112532,
        710085696,
        501878232,
        179781000,
        20778480,
        0,
        0,
        47650788,
        233977602,
        409283460,
        346918608,
        136131228,
        16418160,
        0,
        0,
        29456868,
        129671688,
        172930344,
        78595608,
        9970488,
        0,
        0,
        11987088,
        39100068,
        28824012,
        3959856,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        28429734,
        52144200,
        79014492,
        92066040,
        88246350,
        69087744,
        41949600,
        17851392,
        0,
        0,
        0,
        0,
        19268532,
        72036216,
        149743512,
        218634624,
        248175780,
        224359272,
        159072336,
        81144672,
        25638624,
        0,
        0,
        0,
        20134296,
        113656284,
        241141872,
        338759136,
        356192400,
        282685176,
        158115024,
        49040652,
        5182656,
        0,
        0,
        28642680,
        140348760,
        285274080,
        366098760,
        335344800,
        208927440,
        71582760,
        7552560,
        0,
        0,
        28151280,
        138273390,
        262514520,
        290904840,
        204933840,
        74806920,
        8692560,
        0,
        0,
        23157540,
        107681184,
        180777360,
        152586432,
        61150800,
        7446480,
        0,
        0,
        14572872,
        61705776,
        80758512,
        37256364,
        4769040,
        0,
        0,
        5980896,
        19569024,
        14345352,
        1946016,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11029674,
        18288576,
        25231180,
        26554320,
        22465530,
        14584384,
        6622896,
        0,
        0,
        0,
        0,
        7359516,
        25137912,
        47140528,
        61745320,
        61912140,
        47645416,
        26220712,
        8965848,
        0,
        0,
        0,
        6826440,
        35486580,
        67429980,
        82903140,
        73089240,
        44254320,
        14454420,
        1512240,
        0,
        0,
        8453160,
        38030880,
        68075640,
        73075360,
        50732640,
        18634800,
        1963920,
        0,
        0,
        7051320,
        31377090,
        50317720,
        41805520,
        16740360,
        1957440,
        0,
        0,
        4591740,
        18790104,
        23939016,
        10999800,
        1352880,
        0,
        0,
        1915056,
        6297552,
        4525668,
        579120,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2929134,
        4392360,
        5457570,
        5057580,
        3543120,
        1719984,
        0,
        0,
        0,
        0,
        1844580,
        5783880,
        9770580,
        11303280,
        9662400,
        5797920,
        2156520,
        0,
        0,
        0,
        1491360,
        7168050,
        11999880,
        12379620,
        8323200,
        2869140,
        286560,
        0,
        0,
        1558980,
        6416220,
        9762840,
        7930320,
        3169440,
        320760,
        0,
        0,
        1028640,
        4092240,
        5035200,
        2272980,
        256680,
        0,
        0,
        443040,
        1459584,
        1020600,
        118080,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        565626,
        760608,
        830538,
        636480,
        333144,
        0,
        0,
        0,
        0,
        318636,
        920520,
        1388340,
        1371456,
        917832,
        374760,
        0,
        0,
        0,
        217764,
        971622,
        1379940,
        1082160,
        398940,
        36624,
        0,
        0,
        179388,
        668280,
        789624,
        353448,
        32856,
        0,
        0,
        78192,
        258840,
        174132,
        17424,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        81786,
        96408,
        86944,
        49728,
        0,
        0,
        0,
        0,
        38412,
        101928,
        134320,
        104032,
        47712,
        0,
        0,
        0,
        20712,
        85872,
        94416,
        38052,
        3072,
        0,
        0,
        11232,
        35712,
        23688,
        1824,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8886,
        8640,
        5808,
        0,
        0,
        0,
        0,
        3108,
        7464,
        8088,
        4296,
        0,
        0,
        0,
        1104,
        4176,
        2268,
        144,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        696,
        504,
        0,
        0,
        0,
        0,
        144,
        288,
        252,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        36,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          4
        ],
        [
          3,
          1,
          3
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        15726813,
        40104186,
        79203669,
        113592508,
        129556227,
        120710298,
        92172191,
        56319144,
        25760508,
        7787272,
        0,
        0,
        0,
        0,
        15618066,
        67393608,
        193202376,
        355677594,
        481170474,
        507655380,
        428666808,
        287707626,
        147785784,
        53542704,
        11581404,
        0,
        0,
        0,
        26025414,
        165369939,
        423507642,
        695449386,
        838654674,
        778744539,
        559843674,
        299406132,
        106323636,
        17269644,
        0,
        0,
        0,
        47591448,
        260434368,
        595519932,
        861046620,
        912850340,
        728312868,
        426730968,
        164379992,
        29241960,
        0,
        0,
        0,
        60433752,
        323627007,
        671233062,
        853175745,
        774363960,
        499579032,
        206119932,
        37128372,
        0,
        0,
        0,
        64290810,
        326230608,
        610282416,
        665296074,
        487648248,
        219305232,
        41285640,
        0,
        0,
        0,
        57182286,
        272354013,
        448262466,
        394306884,
        199406284,
        39822324,
        0,
        0,
        0,
        42222444,
        183779304,
        251621592,
        150870936,
        33115464,
        0,
        0,
        0,
        24420228,
        92374548,
        89474172,
        22504140,
        0,
        0,
        0,
        9376512,
        25102032,
        11695212,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        22569183,
        50307300,
        85629877,
        108349104,
        110281005,
        91308668,
        60574035,
        30256992,
        9962764,
        0,
        0,
        0,
        0,
        22615602,
        87263220,
        216828360,
        344038368,
        410118594,
        383168052,
        282786180,
        160007520,
        63733968,
        15006744,
        0,
        0,
        0,
        33109332,
        187930215,
        422867196,
        604084098,
        635587800,
        507150687,
        299227020,
        116991816,
        20824068,
        0,
        0,
        0,
        52568172,
        258125760,
        524664828,
        661871240,
        600977040,
        392026392,
        166658840,
        32644488,
        0,
        0,
        0,
        59276640,
        283473825,
        518238000,
        563368305,
        415765320,
        191887560,
        38469780,
        0,
        0,
        0,
        55834410,
        250127748,
        402340500,
        355460592,
        184343424,
        39263880,
        0,
        0,
        0,
        42772572,
        176109165,
        236513340,
        145231048,
        33880044,
        0,
        0,
        0,
        25372392,
        91687800,
        88620696,
        23623128,
        0,
        0,
        0,
        9859632,
        26150940,
        12353148,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        14459643,
        27751362,
        41653014,
        46947960,
        42430935,
        30518358,
        16550352,
        5950464,
        0,
        0,
        0,
        0,
        14575848,
        49454226,
        106095492,
        148045800,
        156125700,
        127539918,
        79467576,
        34892352,
        9013680,
        0,
        0,
        0,
        18359784,
        92859066,
        182975508,
        228784650,
        207215940,
        135949104,
        58792956,
        11498268,
        0,
        0,
        0,
        25543620,
        112235580,
        199895880,
        216584880,
        161143920,
        76512720,
        16549560,
        0,
        0,
        0,
        25184820,
        107459955,
        168785010,
        149549880,
        79223400,
        17733960,
        0,
        0,
        0,
        20265660,
        79880058,
        105213672,
        65827824,
        16075920,
        0,
        0,
        0,
        12398508,
        43476696,
        41766972,
        11570940,
        0,
        0,
        0,
        4910784,
        13094496,
        6148008,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5452713,
        9153672,
        12229710,
        12224560,
        9595545,
        5643168,
        2207632,
        0,
        0,
        0,
        0,
        5471844,
        16305576,
        30596532,
        37711440,
        34774680,
        24014904,
        11638416,
        3313752,
        0,
        0,
        0,
        5908560,
        26710530,
        45982500,
        49556250,
        36958440,
        17820720,
        3833700,
        0,
        0,
        0,
        7152540,
        28123920,
        43109160,
        38327520,
        20804080,
        4993680,
        0,
        0,
        0,
        5983080,
        22674165,
        29279400,
        18613920,
        4726920,
        0,
        0,
        0,
        3827760,
        13058088,
        12449472,
        3560760,
        0,
        0,
        0,
        1556304,
        4183776,
        1939572,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1378503,
        2043990,
        2420965,
        2100300,
        1348200,
        573328,
        0,
        0,
        0,
        0,
        1339170,
        3527220,
        5829840,
        6279990,
        4901160,
        2638080,
        830520,
        0,
        0,
        0,
        1230990,
        4994955,
        7405830,
        6576180,
        3610380,
        857220,
        0,
        0,
        0,
        1261620,
        4424940,
        5609880,
        3634360,
        984120,
        0,
        0,
        0,
        835260,
        2770320,
        2618460,
        771300,
        0,
        0,
        0,
        353760,
        953568,
        437400,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        250677,
        327444,
        336621,
        238752,
        111048,
        0,
        0,
        0,
        0,
        225834,
        528732,
        766404,
        699216,
        426096,
        149256,
        0,
        0,
        0,
        172476,
        629271,
        772668,
        504264,
        133836,
        0,
        0,
        0,
        139752,
        432072,
        406968,
        127080,
        0,
        0,
        0,
        61008,
        164088,
        74628,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        33957,
        38310,
        32208,
        16576,
        0,
        0,
        0,
        0,
        26628,
        55410,
        69000,
        49152,
        19536,
        0,
        0,
        0,
        15828,
        51720,
        47364,
        14292,
        0,
        0,
        0,
        8448,
        21600,
        10152,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3447,
        3168,
        1936,
        0,
        0,
        0,
        0,
        2112,
        3864,
        3888,
        1800,
        0,
        0,
        0,
        816,
        2304,
        972,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        252,
        168,
        0,
        0,
        0,
        0,
        96,
        144,
        108,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          3
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          1,
          4
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        7787272,
        25760508,
        56319144,
        92172191,
        120710298,
        129556227,
        113592508,
        79203669,
        40104186,
        15726813,
        0,
        0,
        0,
        0,
        11581404,
        53542704,
        147785784,
        287707626,
        428666808,
        507655380,
        481170474,
        355677594,
        193202376,
        67393608,
        15618066,
        0,
        0,
        0,
        17269644,
        106323636,
        299406132,
        559843674,
        778744539,
        838654674,
        695449386,
        423507642,
        165369939,
        26025414,
        0,
        0,
        0,
        29241960,
        164379992,
        426730968,
        728312868,
        912850340,
        861046620,
        595519932,
        260434368,
        47591448,
        0,
        0,
        0,
        37128372,
        206119932,
        499579032,
        774363960,
        853175745,
        671233062,
        323627007,
        60433752,
        0,
        0,
        0,
        41285640,
        219305232,
        487648248,
        665296074,
        610282416,
        326230608,
        64290810,
        0,
        0,
        0,
        39822324,
        199406284,
        394306884,
        448262466,
        272354013,
        57182286,
        0,
        0,
        0,
        33115464,
        150870936,
        251621592,
        183779304,
        42222444,
        0,
        0,
        0,
        22504140,
        89474172,
        92374548,
        24420228,
        0,
        0,
        0,
        11695212,
        25102032,
        9376512,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9962764,
        30256992,
        60574035,
        91308668,
        110281005,
        108349104,
        85629877,
        50307300,
        22569183,
        0,
        0,
        0,
        0,
        15006744,
        63733968,
        160007520,
        282786180,
        383168052,
        410118594,
        344038368,
        216828360,
        87263220,
        22615602,
        0,
        0,
        0,
        20824068,
        116991816,
        299227020,
        507150687,
        635587800,
        604084098,
        422867196,
        187930215,
        33109332,
        0,
        0,
        0,
        32644488,
        166658840,
        392026392,
        600977040,
        661871240,
        524664828,
        258125760,
        52568172,
        0,
        0,
        0,
        38469780,
        191887560,
        415765320,
        563368305,
        518238000,
        283473825,
        59276640,
        0,
        0,
        0,
        39263880,
        184343424,
        355460592,
        402340500,
        250127748,
        55834410,
        0,
        0,
        0,
        33880044,
        145231048,
        236513340,
        176109165,
        42772572,
        0,
        0,
        0,
        23623128,
        88620696,
        91687800,
        25372392,
        0,
        0,
        0,
        12353148,
        26150940,
        9859632,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5950464,
        16550352,
        30518358,
        42430935,
        46947960,
        41653014,
        27751362,
        14459643,
        0,
        0,
        0,
        0,
        9013680,
        34892352,
        79467576,
        127539918,
        156125700,
        148045800,
        106095492,
        49454226,
        14575848,
        0,
        0,
        0,
        11498268,
        58792956,
        135949104,
        207215940,
        228784650,
        182975508,
        92859066,
        18359784,
        0,
        0,
        0,
        16549560,
        76512720,
        161143920,
        216584880,
        199895880,
        112235580,
        25543620,
        0,
        0,
        0,
        17733960,
        79223400,
        149549880,
        168785010,
        107459955,
        25184820,
        0,
        0,
        0,
        16075920,
        65827824,
        105213672,
        79880058,
        20265660,
        0,
        0,
        0,
        11570940,
        41766972,
        43476696,
        12398508,
        0,
        0,
        0,
        6148008,
        13094496,
        4910784,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2207632,
        5643168,
        9595545,
        12224560,
        12229710,
        9153672,
        5452713,
        0,
        0,
        0,
        0,
        3313752,
        11638416,
        24014904,
        34774680,
        37711440,
        30596532,
        16305576,
        5471844,
        0,
        0,
        0,
        3833700,
        17820720,
        36958440,
        49556250,
        45982500,
        26710530,
        5908560,
        0,
        0,
        0,
        4993680,
        20804080,
        38327520,
        43109160,
        28123920,
        7152540,
        0,
        0,
        0,
        4726920,
        18613920,
        29279400,
        22674165,
        5983080,
        0,
        0,
        0,
        3560760,
        12449472,
        13058088,
        3827760,
        0,
        0,
        0,
        1939572,
        4183776,
        1556304,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        573328,
        1348200,
        2100300,
        2420965,
        2043990,
        1378503,
        0,
        0,
        0,
        0,
        830520,
        2638080,
        4901160,
        6279990,
        5829840,
        3527220,
        1339170,
        0,
        0,
        0,
        857220,
        3610380,
        6576180,
        7405830,
        4994955,
        1230990,
        0,
        0,
        0,
        984120,
        3634360,
        5609880,
        4424940,
        1261620,
        0,
        0,
        0,
        771300,
        2618460,
        2770320,
        835260,
        0,
        0,
        0,
        437400,
        953568,
        353760,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        111048,
        238752,
        336621,
        327444,
        250677,
        0,
        0,
        0,
        0,
        149256,
        426096,
        699216,
        766404,
        528732,
        225834,
        0,
        0,
        0,
        133836,
        504264,
        772668,
        629271,
        172476,
        0,
        0,
        0,
        127080,
        406968,
        432072,
        139752,
        0,
        0,
        0,
        74628,
        164088,
        61008,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16576,
        32208,
        38310,
        33957,
        0,
        0,
        0,
        0,
        19536,
        49152,
        69000,
        55410,
        26628,
        0,
        0,
        0,
        14292,
        47364,
        51720,
        15828,
        0,
        0,
        0,
        10152,
        21600,
        8448,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1936,
        3168,
        3447,
        0,
        0,
        0,
        0,
        1800,
        3888,
        3864,
        2112,
        0,
        0,
        0,
        972,
        2304,
        816,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        168,
        252,
        0,
        0,
        0,
        0,
        108,
        144,
        96,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          3
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          1,
          4
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        1883116,
        7149060,
        17086728,
        29362484,
        39073680,
        41231436,
        33951160,
        20123388,
        6879684,
        0,
        0,
        0,
        0,
        0,
        5649348,
        27172944,
        76631988,
        148376340,
        216629532,
        247403508,
        220168764,
        144565308,
        58488240,
        12468972,
        0,
        0,
        0,
        0,
        14785884,
        86211084,
        219954396,
        378453492,
        484271040,
        471603924,
        336314124,
        151338636,
        30748092,
        0,
        0,
        0,
        0,
        25762032,
        133498436,
        299223612,
        449003280,
        487484840,
        377672292,
        183141516,
        40938792,
        0,
        0,
        0,
        0,
        33917460,
        163406844,
        322361520,
        413322720,
        360212400,
        193930260,
        47465244,
        0,
        0,
        0,
        0,
        36672120,
        160806156,
        271986540,
        281678148,
        173385084,
        47363760,
        0,
        0,
        0,
        0,
        33397668,
        130408564,
        179005788,
        133344900,
        41631252,
        0,
        0,
        0,
        0,
        25510224,
        84830364,
        84917316,
        31758072,
        0,
        0,
        0,
        0,
        15554412,
        41180376,
        19905492,
        0,
        0,
        0,
        0,
        6956100,
        9380484,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2548036,
        8477532,
        17647500,
        26705180,
        31247100,
        28382196,
        18883252,
        7869780,
        0,
        0,
        0,
        0,
        0,
        7644108,
        31726512,
        77990256,
        132847080,
        170665200,
        168565248,
        123949632,
        59645736,
        15559380,
        0,
        0,
        0,
        0,
        16871364,
        85953792,
        193883472,
        294052620,
        325447620,
        261238824,
        136575912,
        32872332,
        0,
        0,
        0,
        0,
        26217468,
        119052248,
        235360980,
        305885760,
        274422740,
        157163688,
        41775708,
        0,
        0,
        0,
        0,
        31311420,
        131012640,
        223443180,
        237301620,
        154305720,
        45190260,
        0,
        0,
        0,
        0,
        30756420,
        114761856,
        160251192,
        124894200,
        41480940,
        0,
        0,
        0,
        0,
        24977628,
        79787632,
        82556136,
        32561940,
        0,
        0,
        0,
        0,
        16066164,
        41151672,
        20782692,
        0,
        0,
        0,
        0,
        7480548,
        9838188,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1529400,
        4436028,
        8134080,
        10830840,
        10932120,
        8061900,
        3834768,
        0,
        0,
        0,
        0,
        0,
        4588200,
        16459020,
        35436564,
        53095320,
        59204880,
        48813660,
        27096660,
        8476704,
        0,
        0,
        0,
        0,
        8622612,
        38432076,
        76388940,
        100643880,
        92679540,
        55898892,
        15944556,
        0,
        0,
        0,
        0,
        12071880,
        47838480,
        81906840,
        88654920,
        60128160,
        19070280,
        0,
        0,
        0,
        0,
        12976920,
        46745280,
        66173580,
        53444520,
        18981720,
        0,
        0,
        0,
        0,
        11284920,
        35065500,
        37263348,
        15593520,
        0,
        0,
        0,
        0,
        7659540,
        19298460,
        10262844,
        0,
        0,
        0,
        0,
        3711672,
        4928616,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        540628,
        1378980,
        2224920,
        2557960,
        2101140,
        1116948,
        0,
        0,
        0,
        0,
        0,
        1621884,
        5075064,
        9580260,
        12477120,
        11691540,
        7419144,
        2725644,
        0,
        0,
        0,
        0,
        2639340,
        10307100,
        17781600,
        19609920,
        13802100,
        4660020,
        0,
        0,
        0,
        0,
        3315960,
        11390080,
        16264080,
        13511760,
        5153160,
        0,
        0,
        0,
        0,
        3135720,
        9520380,
        10343820,
        4593240,
        0,
        0,
        0,
        0,
        2267820,
        5651688,
        3168300,
        0,
        0,
        0,
        0,
        1149804,
        1563444,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        127480,
        285660,
        398040,
        372820,
        221760,
        0,
        0,
        0,
        0,
        0,
        382440,
        1045980,
        1713420,
        1882020,
        1375020,
        586080,
        0,
        0,
        0,
        0,
        540900,
        1841460,
        2661300,
        2270580,
        914100,
        0,
        0,
        0,
        0,
        596880,
        1741060,
        1922940,
        907080,
        0,
        0,
        0,
        0,
        467220,
        1151820,
        679500,
        0,
        0,
        0,
        0,
        250920,
        350280,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        21324,
        41220,
        46812,
        31836,
        0,
        0,
        0,
        0,
        0,
        63972,
        151776,
        209592,
        181080,
        89388,
        0,
        0,
        0,
        0,
        77436,
        225336,
        253584,
        125268,
        0,
        0,
        0,
        0,
        70668,
        168744,
        104508,
        0,
        0,
        0,
        0,
        40860,
        58356,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2584,
        4068,
        3360,
        0,
        0,
        0,
        0,
        0,
        7752,
        15588,
        17004,
        9840,
        0,
        0,
        0,
        0,
        7596,
        18228,
        11748,
        0,
        0,
        0,
        0,
        5112,
        7272,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        220,
        252,
        0,
        0,
        0,
        0,
        0,
        660,
        1080,
        756,
        0,
        0,
        0,
        0,
        468,
        684,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        36,
        36,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          3
        ],
        [
          1,
          4,
          4
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        143077565,
        0,
        154458345,
        131310130,
        167609295,
        162101940,
        137130875,
        94841370,
        49838880,
        16019520,
        0,
        0,
        0,
        0,
        0,
        0,
        220894590,
        268483320,
        468256110,
        567753900,
        587282850,
        492925440,
        326095770,
        154855260,
        39492600,
        0,
        0,
        0,
        0,
        154458345,
        268483320,
        552325998,
        796554960,
        946764693,
        899663700,
        673330980,
        373933188,
        131729400,
        20137248,
        0,
        0,
        0,
        131310130,
        468256110,
        796554960,
        1065014908,
        1093061010,
        864515670,
        500085900,
        181248720,
        27029808,
        0,
        0,
        0,
        167609295,
        567753900,
        946764693,
        1093061010,
        944439000,
        582637140,
        224136840,
        36257328,
        0,
        0,
        0,
        162101940,
        587282850,
        899663700,
        864515670,
        582637140,
        237763440,
        40452480,
        0,
        0,
        0,
        137130875,
        492925440,
        673330980,
        500085900,
        224136840,
        40452480,
        0,
        0,
        0,
        94841370,
        326095770,
        373933188,
        181248720,
        36257328,
        0,
        0,
        0,
        49838880,
        154855260,
        131729400,
        27029808,
        0,
        0,
        0,
        16019520,
        39492600,
        20137248,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        219334325,
        0,
        196965195,
        148986040,
        165786075,
        136613400,
        94892525,
        49835520,
        16019640,
        0,
        0,
        0,
        0,
        0,
        0,
        297351000,
        323879640,
        496975500,
        519535800,
        453381600,
        308485800,
        151186140,
        40605000,
        0,
        0,
        0,
        0,
        196965195,
        323879640,
        593960634,
        749271840,
        759195075,
        596747160,
        347830200,
        130308504,
        21529440,
        0,
        0,
        0,
        148986040,
        496975500,
        749271840,
        857072320,
        729652320,
        450290340,
        175981320,
        28946160,
        0,
        0,
        0,
        165786075,
        519535800,
        759195075,
        729652320,
        494814240,
        208260120,
        37519200,
        0,
        0,
        0,
        136613400,
        453381600,
        596747160,
        450290340,
        208260120,
        39987360,
        0,
        0,
        0,
        94892525,
        308485800,
        347830200,
        175981320,
        37519200,
        0,
        0,
        0,
        49835520,
        151186140,
        130308504,
        28946160,
        0,
        0,
        0,
        16019640,
        40605000,
        21529440,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        154458345,
        0,
        111739530,
        73682700,
        69859125,
        47267220,
        24931200,
        8009280,
        0,
        0,
        0,
        0,
        0,
        0,
        179503170,
        171920700,
        227423700,
        200726400,
        142313850,
        72080820,
        20302800,
        0,
        0,
        0,
        0,
        111739530,
        171920700,
        274840398,
        297057900,
        249406920,
        153334980,
        60852600,
        10745568,
        0,
        0,
        0,
        73682700,
        227423700,
        297057900,
        282678540,
        188774280,
        79494480,
        14221440,
        0,
        0,
        0,
        69859125,
        200726400,
        249406920,
        188774280,
        88378320,
        17552160,
        0,
        0,
        0,
        47267220,
        142313850,
        153334980,
        79494480,
        17552160,
        0,
        0,
        0,
        24931200,
        72080820,
        60852600,
        14221440,
        0,
        0,
        0,
        8009280,
        20302800,
        10745568,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        65655065,
        0,
        36841350,
        20699000,
        16113825,
        8279040,
        2671200,
        0,
        0,
        0,
        0,
        0,
        0,
        63569100,
        52453800,
        58632000,
        42117600,
        22320900,
        6581400,
        0,
        0,
        0,
        0,
        36841350,
        52453800,
        71277270,
        64333200,
        42345360,
        17831160,
        3343680,
        0,
        0,
        0,
        20699000,
        58632000,
        64333200,
        48161880,
        22118640,
        4272480,
        0,
        0,
        0,
        16113825,
        42117600,
        42345360,
        22118640,
        4933440,
        0,
        0,
        0,
        8279040,
        22320900,
        17831160,
        4272480,
        0,
        0,
        0,
        2671200,
        6581400,
        3343680,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        18623255,
        0,
        7762125,
        3580850,
        2116800,
        665280,
        0,
        0,
        0,
        0,
        0,
        0,
        14549850,
        10147200,
        9251550,
        4983300,
        1554000,
        0,
        0,
        0,
        0,
        7762125,
        10147200,
        11325780,
        8081100,
        3650280,
        724320,
        0,
        0,
        0,
        3580850,
        9251550,
        8081100,
        4150800,
        874800,
        0,
        0,
        0,
        2116800,
        4983300,
        3650280,
        874800,
        0,
        0,
        0,
        665280,
        1554000,
        724320,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3684135,
        0,
        1074255,
        376320,
        136080,
        0,
        0,
        0,
        0,
        0,
        0,
        2254560,
        1282680,
        880740,
        281400,
        0,
        0,
        0,
        0,
        1074255,
        1282680,
        1103832,
        543240,
        114912,
        0,
        0,
        0,
        376320,
        880740,
        543240,
        121392,
        0,
        0,
        0,
        136080,
        281400,
        114912,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        517475,
        0,
        94080,
        20160,
        0,
        0,
        0,
        0,
        0,
        0,
        238350,
        102060,
        42000,
        0,
        0,
        0,
        0,
        94080,
        102060,
        58536,
        12960,
        0,
        0,
        0,
        20160,
        42000,
        12960,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        51155,
        0,
        4320,
        0,
        0,
        0,
        0,
        0,
        0,
        16380,
        4200,
        0,
        0,
        0,
        0,
        4320,
        4200,
        1152,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3360,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        600,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        120,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          4
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          1,
          3
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        14127012,
        34416652,
        55127928,
        67154028,
        66489800,
        54295332,
        35921112,
        17921188,
        5649348,
        0,
        0,
        0,
        0,
        0,
        20810940,
        81101848,
        184435108,
        283566912,
        338299400,
        327846980,
        259662708,
        162923128,
        72727492,
        18178380,
        0,
        0,
        0,
        0,
        28839732,
        149310276,
        358309584,
        564373344,
        675096024,
        640207692,
        475331136,
        256042824,
        70414884,
        6819624,
        0,
        0,
        0,
        42120360,
        202373088,
        478501568,
        742145496,
        854341200,
        744212600,
        464034408,
        150292608,
        16240656,
        0,
        0,
        0,
        49928676,
        235054280,
        527621984,
        763182360,
        780440720,
        551065856,
        194979420,
        23018904,
        0,
        0,
        0,
        52997640,
        234750012,
        480589092,
        609500088,
        500745408,
        195018480,
        24384720,
        0,
        0,
        0,
        49791420,
        202115268,
        356232928,
        360167592,
        157287420,
        20851320,
        0,
        0,
        0,
        40793832,
        144465496,
        200966824,
        102277584,
        14457744,
        0,
        0,
        0,
        27493740,
        79696908,
        50849028,
        7757256,
        0,
        0,
        0,
        14119596,
        16230900,
        2759184,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        15259080,
        34006188,
        50962248,
        58052820,
        53019960,
        38718900,
        21297528,
        7644108,
        0,
        0,
        0,
        0,
        0,
        25367112,
        86909724,
        176912964,
        250265016,
        274230780,
        239381772,
        163589004,
        80084544,
        23157996,
        0,
        0,
        0,
        0,
        34067316,
        153391668,
        325187028,
        462283212,
        492677460,
        399933276,
        233753148,
        72347268,
        7915272,
        0,
        0,
        0,
        46996728,
        195864672,
        400304004,
        541643160,
        527219760,
        360235608,
        129994692,
        15384144,
        0,
        0,
        0,
        51991740,
        209890980,
        397775940,
        479208960,
        382152840,
        152869260,
        19961280,
        0,
        0,
        0,
        50493720,
        188838540,
        313396188,
        306630288,
        138292980,
        19319520,
        0,
        0,
        0,
        42139212,
        139522284,
        186325644,
        98091996,
        14696040,
        0,
        0,
        0,
        28705896,
        78982488,
        52168668,
        8457552,
        0,
        0,
        0,
        14710788,
        17454612,
        3137424,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7611264,
        15661020,
        21794040,
        22802040,
        18599520,
        11343564,
        4588200,
        0,
        0,
        0,
        0,
        0,
        14196336,
        42554772,
        77729028,
        99855600,
        98050080,
        73874796,
        39853692,
        13011168,
        0,
        0,
        0,
        0,
        18164412,
        70667268,
        132057804,
        165938040,
        151042020,
        96932172,
        33083748,
        3888504,
        0,
        0,
        0,
        23390760,
        83791800,
        146956800,
        167470440,
        128252160,
        51154920,
        6446640,
        0,
        0,
        0,
        23741880,
        81096240,
        126392820,
        118717200,
        53502360,
        7485840,
        0,
        0,
        0,
        20523600,
        62806524,
        79908060,
        42101280,
        6333120,
        0,
        0,
        0,
        14274156,
        36797292,
        24223428,
        3932760,
        0,
        0,
        0,
        7364952,
        8660568,
        1533744,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2338344,
        4439260,
        5653200,
        5272680,
        3594280,
        1621884,
        0,
        0,
        0,
        0,
        0,
        4825992,
        12661996,
        20649820,
        23605200,
        19974880,
        11961412,
        4360716,
        0,
        0,
        0,
        0,
        5793180,
        19468380,
        31635000,
        33762840,
        24310380,
        9107100,
        1103760,
        0,
        0,
        0,
        6853680,
        20941920,
        30547720,
        27345720,
        12106440,
        1574880,
        0,
        0,
        0,
        6206760,
        17477200,
        21069100,
        10879560,
        1578960,
        0,
        0,
        0,
        4480680,
        10742724,
        6903180,
        1079520,
        0,
        0,
        0,
        2353212,
        2682876,
        449280,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        495480,
        858180,
        972360,
        757500,
        382440,
        0,
        0,
        0,
        0,
        0,
        1117080,
        2558340,
        3667980,
        3598560,
        2428680,
        986640,
        0,
        0,
        0,
        0,
        1233420,
        3555180,
        4847160,
        4080960,
        1689420,
        203640,
        0,
        0,
        0,
        1303320,
        3310800,
        3762480,
        1888320,
        245040,
        0,
        0,
        0,
        987300,
        2192760,
        1357260,
        196920,
        0,
        0,
        0,
        536760,
        585480,
        89520,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        76248,
        117348,
        110952,
        63972,
        0,
        0,
        0,
        0,
        0,
        185880,
        368052,
        448572,
        351288,
        159780,
        0,
        0,
        0,
        0,
        182988,
        440364,
        469716,
        219996,
        25416,
        0,
        0,
        0,
        161880,
        326592,
        194292,
        24144,
        0,
        0,
        0,
        92124,
        95340,
        12816,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8640,
        11092,
        7752,
        0,
        0,
        0,
        0,
        0,
        22608,
        37756,
        36556,
        18864,
        0,
        0,
        0,
        0,
        18564,
        35532,
        19692,
        2088,
        0,
        0,
        0,
        12312,
        11928,
        1296,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        696,
        660,
        0,
        0,
        0,
        0,
        0,
        1944,
        2628,
        1572,
        0,
        0,
        0,
        0,
        1188,
        1092,
        96,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        36,
        0,
        0,
        0,
        0,
        0,
        108,
        84,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          4
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          1,
          3
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        0,
        0,
        6879684,
        20123388,
        33951160,
        41231436,
        39073680,
        29362484,
        17086728,
        7149060,
        1883116,
        0,
        0,
        0,
        0,
        0,
        12468972,
        58488240,
        144565308,
        220168764,
        247403508,
        216629532,
        148376340,
        76631988,
        27172944,
        5649348,
        0,
        0,
        0,
        0,
        30748092,
        151338636,
        336314124,
        471603924,
        484271040,
        378453492,
        219954396,
        86211084,
        14785884,
        0,
        0,
        0,
        0,
        40938792,
        183141516,
        377672292,
        487484840,
        449003280,
        299223612,
        133498436,
        25762032,
        0,
        0,
        0,
        0,
        47465244,
        193930260,
        360212400,
        413322720,
        322361520,
        163406844,
        33917460,
        0,
        0,
        0,
        0,
        47363760,
        173385084,
        281678148,
        271986540,
        160806156,
        36672120,
        0,
        0,
        0,
        0,
        41631252,
        133344900,
        179005788,
        130408564,
        33397668,
        0,
        0,
        0,
        0,
        31758072,
        84917316,
        84830364,
        25510224,
        0,
        0,
        0,
        0,
        19905492,
        41180376,
        15554412,
        0,
        0,
        0,
        0,
        9380484,
        6956100,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7869780,
        18883252,
        28382196,
        31247100,
        26705180,
        17647500,
        8477532,
        2548036,
        0,
        0,
        0,
        0,
        0,
        15559380,
        59645736,
        123949632,
        168565248,
        170665200,
        132847080,
        77990256,
        31726512,
        7644108,
        0,
        0,
        0,
        0,
        32872332,
        136575912,
        261238824,
        325447620,
        294052620,
        193883472,
        85953792,
        16871364,
        0,
        0,
        0,
        0,
        41775708,
        157163688,
        274422740,
        305885760,
        235360980,
        119052248,
        26217468,
        0,
        0,
        0,
        0,
        45190260,
        154305720,
        237301620,
        223443180,
        131012640,
        31311420,
        0,
        0,
        0,
        0,
        41480940,
        124894200,
        160251192,
        114761856,
        30756420,
        0,
        0,
        0,
        0,
        32561940,
        82556136,
        79787632,
        24977628,
        0,
        0,
        0,
        0,
        20782692,
        41151672,
        16066164,
        0,
        0,
        0,
        0,
        9838188,
        7480548,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3834768,
        8061900,
        10932120,
        10830840,
        8134080,
        4436028,
        1529400,
        0,
        0,
        0,
        0,
        0,
        8476704,
        27096660,
        48813660,
        59204880,
        53095320,
        35436564,
        16459020,
        4588200,
        0,
        0,
        0,
        0,
        15944556,
        55898892,
        92679540,
        100643880,
        76388940,
        38432076,
        8622612,
        0,
        0,
        0,
        0,
        19070280,
        60128160,
        88654920,
        81906840,
        47838480,
        12071880,
        0,
        0,
        0,
        0,
        18981720,
        53444520,
        66173580,
        46745280,
        12976920,
        0,
        0,
        0,
        0,
        15593520,
        37263348,
        35065500,
        11284920,
        0,
        0,
        0,
        0,
        10262844,
        19298460,
        7659540,
        0,
        0,
        0,
        0,
        4928616,
        3711672,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1116948,
        2101140,
        2557960,
        2224920,
        1378980,
        540628,
        0,
        0,
        0,
        0,
        0,
        2725644,
        7419144,
        11691540,
        12477120,
        9580260,
        5075064,
        1621884,
        0,
        0,
        0,
        0,
        4660020,
        13802100,
        19609920,
        17781600,
        10307100,
        2639340,
        0,
        0,
        0,
        0,
        5153160,
        13511760,
        16264080,
        11390080,
        3315960,
        0,
        0,
        0,
        0,
        4593240,
        10343820,
        9520380,
        3135720,
        0,
        0,
        0,
        0,
        3168300,
        5651688,
        2267820,
        0,
        0,
        0,
        0,
        1563444,
        1149804,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        221760,
        372820,
        398040,
        285660,
        127480,
        0,
        0,
        0,
        0,
        0,
        586080,
        1375020,
        1882020,
        1713420,
        1045980,
        382440,
        0,
        0,
        0,
        0,
        914100,
        2270580,
        2661300,
        1841460,
        540900,
        0,
        0,
        0,
        0,
        907080,
        1922940,
        1741060,
        596880,
        0,
        0,
        0,
        0,
        679500,
        1151820,
        467220,
        0,
        0,
        0,
        0,
        350280,
        250920,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        31836,
        46812,
        41220,
        21324,
        0,
        0,
        0,
        0,
        0,
        89388,
        181080,
        209592,
        151776,
        63972,
        0,
        0,
        0,
        0,
        125268,
        253584,
        225336,
        77436,
        0,
        0,
        0,
        0,
        104508,
        168744,
        70668,
        0,
        0,
        0,
        0,
        58356,
        40860,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3360,
        4068,
        2584,
        0,
        0,
        0,
        0,
        0,
        9840,
        17004,
        15588,
        7752,
        0,
        0,
        0,
        0,
        11748,
        18228,
        7596,
        0,
        0,
        0,
        0,
        7272,
        5112,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        252,
        220,
        0,
        0,
        0,
        0,
        0,
        756,
        1080,
        660,
        0,
        0,
        0,
        0,
        684,
        468,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        36,
        36,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          3,
          4
        ],
        [
          1,
          4,
          3
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 42,
      "coefficients": [
        0,
        50598440,
        52729080,
        85361160,
        93362920,
        90579600,
        73697640,
        49325480,
        25165560,
        7898520,
        0,
        0,
        0,
        0,
        0,
        50598440,
        104763920,
        259643280,
        371408020,
        435687820,
        418065840,
        332585720,
        213489380,
        102154020,
        28791720,
        0,
        0,
        0,
        0,
        52729080,
        259643280,
        532638156,
        795720492,
        869998176,
        760020960,
        531785820,
        286159596,
        104484672,
        16544376,
        0,
        0,
        0,
        85361160,
        371408020,
        795720492,
        1104307056,
        1080701440,
        801100860,
        441469860,
        161225712,
        24396696,
        0,
        0,
        0,
        93362920,
        435687820,
        869998176,
        1080701440,
        912763480,
        544578420,
        210231360,
        34126056,
        0,
        0,
        0,
        90579600,
        418065840,
        760020960,
        801100860,
        544578420,
        227278800,
        39008520,
        0,
        0,
        0,
        73697640,
        332585720,
        531785820,
        441469860,
        210231360,
        39008520,
        0,
        0,
        0,
        49325480,
        213489380,
        286159596,
        161225712,
        34126056,
        0,
        0,
        0,
        25165560,
        102154020,
        104484672,
        24396696,
        0,
        0,
        0,
        7898520,
        28791720,
        16544376,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        66325860,
        62183280,
        89981100,
        87397800,
        73650300,
        50060160,
        25785780,
        8121000,
        0,
        0,
        0,
        0,
        0,
        66325860,
        127321500,
        275709900,
        354612120,
        370122900,
        310753260,
        207503700,
        102590400,
        29967720,
        0,
        0,
        0,
        0,
        62183280,
        275709900,
        491742828,
        645175392,
        624042720,
        470822220,
        269183100,
        104270568,
        17938152,
        0,
        0,
        0,
        89981100,
        354612120,
        645175392,
        760971240,
        635491020,
        383652960,
        152417880,
        25788672,
        0,
        0,
        0,
        87397800,
        370122900,
        624042720,
        635491020,
        432373560,
        185833560,
        34219800,
        0,
        0,
        0,
        73650300,
        310753260,
        470822220,
        383652960,
        185833560,
        36840960,
        0,
        0,
        0,
        50060160,
        207503700,
        269183100,
        152417880,
        34219800,
        0,
        0,
        0,
        25785780,
        102590400,
        104270568,
        25788672,
        0,
        0,
        0,
        8121000,
        29967720,
        17938152,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        39005400,
        32616960,
        41432400,
        34843200,
        24455400,
        12780000,
        4060560,
        0,
        0,
        0,
        0,
        0,
        39005400,
        70524840,
        129991440,
        149178600,
        134972400,
        95120400,
        49048440,
        14952240,
        0,
        0,
        0,
        0,
        32616960,
        129991440,
        200034336,
        228050160,
        189462360,
        116655960,
        48199320,
        8910216,
        0,
        0,
        0,
        41432400,
        149178600,
        228050160,
        225449280,
        152528400,
        66426480,
        12378600,
        0,
        0,
        0,
        34843200,
        134972400,
        189462360,
        152528400,
        74791440,
        15463440,
        0,
        0,
        0,
        24455400,
        95120400,
        116655960,
        66426480,
        15463440,
        0,
        0,
        0,
        12780000,
        49048440,
        48199320,
        12378600,
        0,
        0,
        0,
        4060560,
        14952240,
        8910216,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13495580,
        9937800,
        10828200,
        7582400,
        4086300,
        1316280,
        0,
        0,
        0,
        0,
        0,
        13495580,
        23677340,
        35878800,
        36252800,
        27349100,
        14929380,
        4787640,
        0,
        0,
        0,
        0,
        9937800,
        35878800,
        47403240,
        45917400,
        31044240,
        13827960,
        2735280,
        0,
        0,
        0,
        10828200,
        36252800,
        45917400,
        36363960,
        17732880,
        3620160,
        0,
        0,
        0,
        7582400,
        27349100,
        31044240,
        17732880,
        4194720,
        0,
        0,
        0,
        4086300,
        14929380,
        13827960,
        3620160,
        0,
        0,
        0,
        1316280,
        4787640,
        2735280,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3032400,
        1932600,
        1740600,
        936600,
        310800,
        0,
        0,
        0,
        0,
        0,
        3032400,
        5377800,
        6451200,
        5565300,
        3233100,
        1107600,
        0,
        0,
        0,
        0,
        1932600,
        6451200,
        7190460,
        5628540,
        2752080,
        582120,
        0,
        0,
        0,
        1740600,
        5565300,
        5628540,
        3178800,
        720360,
        0,
        0,
        0,
        936600,
        3233100,
        2752080,
        720360,
        0,
        0,
        0,
        310800,
        1107600,
        582120,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        463260,
        246720,
        169740,
        56280,
        0,
        0,
        0,
        0,
        0,
        463260,
        866580,
        783420,
        537480,
        195480,
        0,
        0,
        0,
        0,
        246720,
        783420,
        705804,
        395928,
        90504,
        0,
        0,
        0,
        169740,
        537480,
        395928,
        97344,
        0,
        0,
        0,
        56280,
        195480,
        90504,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        48440,
        19920,
        8400,
        0,
        0,
        0,
        0,
        0,
        48440,
        99800,
        62400,
        28080,
        0,
        0,
        0,
        0,
        19920,
        62400,
        41112,
        10008,
        0,
        0,
        0,
        8400,
        28080,
        10008,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3300,
        840,
        0,
        0,
        0,
        0,
        0,
        3300,
        7860,
        2760,
        0,
        0,
        0,
        0,
        840,
        2760,
        864,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        120,
        0,
        0,
        0,
        0,
        0,
        120,
        360,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          1,
          1,
          4
        ],
        [
          1,
          3,
          1
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          4,
          1
        ]
      ],
      "weight": 210,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6054048,
        20213424,
        32708016,
        40437504,
        40437504,
        32708016,
        20213424,
        6054048,
        0,
        0,
        0,
        5096160,
        46270272,
        124009056,
        183392064,
        206851200,
        183392064,
        124009056,
        46270272,
        5096160,
        0,
        0,
        22378260,
        139148724,
        317998284,
        426685164,
        426685164,
        317998284,
        139148724,
        22378260,
        0,
        0,
        47527800,
        242993304,
        484486344,
        575059152,
        484486344,
        242993304,
        47527800,
        0,
        0,
        68628090,
        294540786,
        500491668,
        500491668,
        294540786,
        68628090,
        0,
        0,
        73956090,
        258714552,
        355003404,
        258714552,
        73956090,
        0,
        0,
        60530160,
        160741368,
        160741368,
        60530160,
        0,
        0,
        36740820,
        69445968,
        36740820,
        0,
        0,
        16457490,
        16457490,
        0,
        0,
        5126730,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6775560,
        19776096,
        30016440,
        34066368,
        30016440,
        19776096,
        6775560,
        0,
        0,
        0,
        5604720,
        44141568,
        106800480,
        145472304,
        145472304,
        106800480,
        44141568,
        5604720,
        0,
        0,
        21141240,
        117697752,
        243357768,
        291354960,
        243357768,
        117697752,
        21141240,
        0,
        0,
        41374380,
        187476492,
        330071880,
        330071880,
        187476492,
        41374380,
        0,
        0,
        55667190,
        206029344,
        293893236,
        206029344,
        55667190,
        0,
        0,
        55547760,
        158891760,
        158891760,
        55547760,
        0,
        0,
        41098260,
        81650064,
        41098260,
        0,
        0,
        21621300,
        21621300,
        0,
        0,
        7578510,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3373488,
        8647056,
        11990592,
        11990592,
        8647056,
        3373488,
        0,
        0,
        0,
        2770560,
        19199664,
        41110272,
        49562784,
        41110272,
        19199664,
        2770560,
        0,
        0,
        9369660,
        45812028,
        82063272,
        82063272,
        45812028,
        9369660,
        0,
        0,
        16974720,
        65692224,
        94710816,
        65692224,
        16974720,
        0,
        0,
        21118140,
        63089460,
        63089460,
        21118140,
        0,
        0,
        19024500,
        39845208,
        19024500,
        0,
        0,
        12186720,
        12186720,
        0,
        0,
        4941540,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        994680,
        2235456,
        2724624,
        2235456,
        994680,
        0,
        0,
        0,
        838800,
        5037744,
        9238464,
        9238464,
        5037744,
        838800,
        0,
        0,
        2587200,
        10703184,
        15540096,
        10703184,
        2587200,
        0,
        0,
        4319880,
        13360680,
        13360680,
        4319880,
        0,
        0,
        4840260,
        10468080,
        4840260,
        0,
        0,
        3795840,
        3795840,
        0,
        0,
        1831020,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        192960,
        372816,
        372816,
        192960,
        0,
        0,
        0,
        175200,
        877344,
        1298016,
        877344,
        175200,
        0,
        0,
        494700,
        1618380,
        1618380,
        494700,
        0,
        0,
        740040,
        1641480,
        740040,
        0,
        0,
        728250,
        728250,
        0,
        0,
        415410,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        25272,
        40032,
        25272,
        0,
        0,
        0,
        26640,
        103392,
        103392,
        26640,
        0,
        0,
        66840,
        154392,
        66840,
        0,
        0,
        89100,
        89100,
        0,
        0,
        59670,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2160,
        2160,
        0,
        0,
        0,
        2880,
        7536,
        2880,
        0,
        0,
        6660,
        6660,
        0,
        0,
        5280,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        72,
        0,
        0,
        0,
        240,
        240,
        0,
        0,
        240,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          1,
          1,
          4
        ],
        [
          1,
          3,
          1
        ],
        [
          3,
          4,
          1
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 210,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2522520,
        17913240,
        29004480,
        33400152,
        29662776,
        20487816,
        10411632,
        2262600,
        0,
        0,
        0,
        1201200,
        28031928,
        99193080,
        137496432,
        134714688,
        97254552,
        49560216,
        12592512,
        0,
        0,
        0,
        7776720,
        81393792,
        216958512,
        254046000,
        199313808,
        102321840,
        26570352,
        0,
        0,
        0,
        18146040,
        135568848,
        287831520,
        268343952,
        146646984,
        39266208,
        0,
        0,
        0,
        26795760,
        153571032,
        248807928,
        157962192,
        45326712,
        0,
        0,
        0,
        28109280,
        119811768,
        125995944,
        41942688,
        0,
        0,
        0,
        20851440,
        57041040,
        29954304,
        0,
        0,
        0,
        9813240,
        14272320,
        0,
        0,
        0,
        2228880,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3134376,
        14981112,
        22342608,
        23552208,
        18460872,
        10396728,
        2547072,
        0,
        0,
        0,
        1492560,
        23799888,
        69974688,
        87539904,
        74877264,
        43568688,
        12178368,
        0,
        0,
        0,
        6819480,
        59104344,
        131948160,
        132613920,
        82183944,
        24217224,
        0,
        0,
        0,
        13825800,
        86039424,
        145848816,
        104656032,
        33524424,
        0,
        0,
        0,
        18056880,
        82642968,
        94510344,
        35374608,
        0,
        0,
        0,
        16289280,
        49811376,
        28200912,
        0,
        0,
        0,
        9620280,
        15558120,
        0,
        0,
        0,
        2675880,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1489320,
        5666040,
        7658496,
        7075728,
        4489272,
        1271160,
        0,
        0,
        0,
        709200,
        9046368,
        22400400,
        24318864,
        16692480,
        5384208,
        0,
        0,
        0,
        2647920,
        19347936,
        35194464,
        27902352,
        9942576,
        0,
        0,
        0,
        4700400,
        23949648,
        29784384,
        12549408,
        0,
        0,
        0,
        5277600,
        18084600,
        11435880,
        0,
        0,
        0,
        3817920,
        7243440,
        0,
        0,
        0,
        1333680,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        398160,
        1275120,
        1502064,
        1120752,
        371520,
        0,
        0,
        0,
        189600,
        2048928,
        4185312,
        3636672,
        1423488,
        0,
        0,
        0,
        603120,
        3713088,
        5086464,
        2387088,
        0,
        0,
        0,
        915600,
        3655680,
        2601360,
        0,
        0,
        0,
        826320,
        1897200,
        0,
        0,
        0,
        353520,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        68040,
        184680,
        175392,
        70200,
        0,
        0,
        0,
        32400,
        303768,
        476664,
        245088,
        0,
        0,
        0,
        87120,
        441600,
        355440,
        0,
        0,
        0,
        106200,
        308160,
        0,
        0,
        0,
        55440,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7560,
        16920,
        8640,
        0,
        0,
        0,
        3600,
        29520,
        27456,
        0,
        0,
        0,
        7800,
        31080,
        0,
        0,
        0,
        5160,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        504,
        648,
        0,
        0,
        0,
        240,
        1680,
        0,
        0,
        0,
        240,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          1,
          1,
          4
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          3,
          1
        ]
      ],
      "weight": 210,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2262600,
        10411632,
        20487816,
        29662776,
        33400152,
        29004480,
        17913240,
        2522520,
        0,
        0,
        0,
        0,
        12592512,
        49560216,
        97254552,
        134714688,
        137496432,
        99193080,
        28031928,
        1201200,
        0,
        0,
        0,
        26570352,
        102321840,
        199313808,
        254046000,
        216958512,
        81393792,
        7776720,
        0,
        0,
        0,
        39266208,
        146646984,
        268343952,
        287831520,
        135568848,
        18146040,
        0,
        0,
        0,
        45326712,
        157962192,
        248807928,
        153571032,
        26795760,
        0,
        0,
        0,
        41942688,
        125995944,
        119811768,
        28109280,
        0,
        0,
        0,
        29954304,
        57041040,
        20851440,
        0,
        0,
        0,
        14272320,
        9813240,
        0,
        0,
        0,
        2228880,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2547072,
        10396728,
        18460872,
        23552208,
        22342608,
        14981112,
        3134376,
        0,
        0,
        0,
        0,
        12178368,
        43568688,
        74877264,
        87539904,
        69974688,
        23799888,
        1492560,
        0,
        0,
        0,
        24217224,
        82183944,
        132613920,
        131948160,
        59104344,
        6819480,
        0,
        0,
        0,
        33524424,
        104656032,
        145848816,
        86039424,
        13825800,
        0,
        0,
        0,
        35374608,
        94510344,
        82642968,
        18056880,
        0,
        0,
        0,
        28200912,
        49811376,
        16289280,
        0,
        0,
        0,
        15558120,
        9620280,
        0,
        0,
        0,
        2675880,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1271160,
        4489272,
        7075728,
        7658496,
        5666040,
        1489320,
        0,
        0,
        0,
        0,
        5384208,
        16692480,
        24318864,
        22400400,
        9046368,
        709200,
        0,
        0,
        0,
        9942576,
        27902352,
        35194464,
        19347936,
        2647920,
        0,
        0,
        0,
        12549408,
        29784384,
        23949648,
        4700400,
        0,
        0,
        0,
        11435880,
        18084600,
        5277600,
        0,
        0,
        0,
        7243440,
        3817920,
        0,
        0,
        0,
        1333680,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        371520,
        1120752,
        1502064,
        1275120,
        398160,
        0,
        0,
        0,
        0,
        1423488,
        3636672,
        4185312,
        2048928,
        189600,
        0,
        0,
        0,
        2387088,
        5086464,
        3713088,
        603120,
        0,
        0,
        0,
        2601360,
        3655680,
        915600,
        0,
        0,
        0,
        1897200,
        826320,
        0,
        0,
        0,
        353520,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        70200,
        175392,
        184680,
        68040,
        0,
        0,
        0,
        0,
        245088,
        476664,
        303768,
        32400,
        0,
        0,
        0,
        355440,
        441600,
        87120,
        0,
        0,
        0,
        308160,
        106200,
        0,
        0,
        0,
        55440,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8640,
        16920,
        7560,
        0,
        0,
        0,
        0,
        27456,
        29520,
        3600,
        0,
        0,
        0,
        31080,
        7800,
        0,
        0,
        0,
        5160,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        648,
        504,
        0,
        0,
        0,
        0,
        1680,
        240,
        0,
        0,
        0,
        240,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          1,
          1,
          4
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          3,
          1
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 210,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1081080,
        10693512,
        19400472,
        25054056,
        25054056,
        19400472,
        10693512,
        1081080,
        0,
        0,
        0,
        0,
        10491336,
        46805616,
        75943800,
        87795360,
        75943800,
        46805616,
        10491336,
        0,
        0,
        0,
        0,
        21650712,
        80448888,
        117814128,
        117814128,
        80448888,
        21650712,
        0,
        0,
        0,
        0,
        28711848,
        90755616,
        114846192,
        90755616,
        28711848,
        0,
        0,
        0,
        0,
        27912552,
        72032760,
        72032760,
        27912552,
        0,
        0,
        0,
        0,
        20248728,
        38334576,
        20248728,
        0,
        0,
        0,
        0,
        10301448,
        10301448,
        0,
        0,
        0,
        0,
        3567480,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1343304,
        8998128,
        14991480,
        17472672,
        14991480,
        8998128,
        1343304,
        0,
        0,
        0,
        0,
        8661168,
        33504048,
        49222944,
        49222944,
        33504048,
        8661168,
        0,
        0,
        0,
        0,
        16310904,
        51941472,
        65786832,
        51941472,
        16310904,
        0,
        0,
        0,
        0,
        19882464,
        51410016,
        51410016,
        19882464,
        0,
        0,
        0,
        0,
        17400888,
        33290928,
        17400888,
        0,
        0,
        0,
        0,
        10675824,
        10675824,
        0,
        0,
        0,
        0,
        4302600,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        638280,
        3390984,
        5084208,
        5084208,
        3390984,
        638280,
        0,
        0,
        0,
        0,
        3299328,
        10889568,
        13815360,
        10889568,
        3299328,
        0,
        0,
        0,
        0,
        5662896,
        14708592,
        14708592,
        5662896,
        0,
        0,
        0,
        0,
        6212448,
        11839968,
        6212448,
        0,
        0,
        0,
        0,
        4612680,
        4612680,
        0,
        0,
        0,
        0,
        2243040,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        170640,
        752544,
        966816,
        752544,
        170640,
        0,
        0,
        0,
        0,
        763488,
        2056608,
        2056608,
        763488,
        0,
        0,
        0,
        0,
        1175808,
        2253408,
        1175808,
        0,
        0,
        0,
        0,
        1096800,
        1096800,
        0,
        0,
        0,
        0,
        646320,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        29160,
        105624,
        105624,
        29160,
        0,
        0,
        0,
        0,
        117288,
        234288,
        117288,
        0,
        0,
        0,
        0,
        154200,
        154200,
        0,
        0,
        0,
        0,
        113880,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3240,
        9072,
        3240,
        0,
        0,
        0,
        0,
        11952,
        11952,
        0,
        0,
        0,
        0,
        12360,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        216,
        216,
        0,
        0,
        0,
        0,
        720,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          1,
          4
        ]
      ],
      "weight": 210,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5096160,
        22378260,
        47527800,
        68628090,
        73956090,
        60530160,
        36740820,
        16457490,
        5126730,
        0,
        0,
        0,
        0,
        6054048,
        46270272,
        139148724,
        242993304,
        294540786,
        258714552,
        160741368,
        69445968,
        16457490,
        0,
        0,
        0,
        0,
        20213424,
        124009056,
        317998284,
        484486344,
        500491668,
        355003404,
        160741368,
        36740820,
        0,
        0,
        0,
        0,
        32708016,
        183392064,
        426685164,
        575059152,
        500491668,
        258714552,
        60530160,
        0,
        0,
        0,
        0,
        40437504,
        206851200,
        426685164,
        484486344,
        294540786,
        73956090,
        0,
        0,
        0,
        0,
        40437504,
        183392064,
        317998284,
        242993304,
        68628090,
        0,
        0,
        0,
        0,
        32708016,
        124009056,
        139148724,
        47527800,
        0,
        0,
        0,
        0,
        20213424,
        46270272,
        22378260,
        0,
        0,
        0,
        0,
        6054048,
        5096160,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5604720,
        21141240,
        41374380,
        55667190,
        55547760,
        41098260,
        21621300,
        7578510,
        0,
        0,
        0,
        0,
        6775560,
        44141568,
        117697752,
        187476492,
        206029344,
        158891760,
        81650064,
        21621300,
        0,
        0,
        0,
        0,
        19776096,
        106800480,
        243357768,
        330071880,
        293893236,
        158891760,
        41098260,
        0,
        0,
        0,
        0,
        30016440,
        145472304,
        291354960,
        330071880,
        206029344,
        55547760,
        0,
        0,
        0,
        0,
        34066368,
        145472304,
        243357768,
        187476492,
        55667190,
        0,
        0,
        0,
        0,
        30016440,
        106800480,
        117697752,
        41374380,
        0,
        0,
        0,
        0,
        19776096,
        44141568,
        21141240,
        0,
        0,
        0,
        0,
        6775560,
        5604720,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2770560,
        9369660,
        16974720,
        21118140,
        19024500,
        12186720,
        4941540,
        0,
        0,
        0,
        0,
        3373488,
        19199664,
        45812028,
        65692224,
        63089460,
        39845208,
        12186720,
        0,
        0,
        0,
        0,
        8647056,
        41110272,
        82063272,
        94710816,
        63089460,
        19024500,
        0,
        0,
        0,
        0,
        11990592,
        49562784,
        82063272,
        65692224,
        21118140,
        0,
        0,
        0,
        0,
        11990592,
        41110272,
        45812028,
        16974720,
        0,
        0,
        0,
        0,
        8647056,
        19199664,
        9369660,
        0,
        0,
        0,
        0,
        3373488,
        2770560,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        838800,
        2587200,
        4319880,
        4840260,
        3795840,
        1831020,
        0,
        0,
        0,
        0,
        994680,
        5037744,
        10703184,
        13360680,
        10468080,
        3795840,
        0,
        0,
        0,
        0,
        2235456,
        9238464,
        15540096,
        13360680,
        4840260,
        0,
        0,
        0,
        0,
        2724624,
        9238464,
        10703184,
        4319880,
        0,
        0,
        0,
        0,
        2235456,
        5037744,
        2587200,
        0,
        0,
        0,
        0,
        994680,
        838800,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        175200,
        494700,
        740040,
        728250,
        415410,
        0,
        0,
        0,
        0,
        192960,
        877344,
        1618380,
        1641480,
        728250,
        0,
        0,
        0,
        0,
        372816,
        1298016,
        1618380,
        740040,
        0,
        0,
        0,
        0,
        372816,
        877344,
        494700,
        0,
        0,
        0,
        0,
        192960,
        175200,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        26640,
        66840,
        89100,
        59670,
        0,
        0,
        0,
        0,
        25272,
        103392,
        154392,
        89100,
        0,
        0,
        0,
        0,
        40032,
        103392,
        66840,
        0,
        0,
        0,
        0,
        25272,
        26640,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2880,
        6660,
        5280,
        0,
        0,
        0,
        0,
        2160,
        7536,
        6660,
        0,
        0,
        0,
        0,
        2160,
        2880,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        240,
        240,
        0,
        0,
        0,
        0,
        72,
        240,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          1,
          4
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 210,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1201200,
        7776720,
        18146040,
        26795760,
        28109280,
        20851440,
        9813240,
        2228880,
        0,
        0,
        0,
        0,
        0,
        2522520,
        28031928,
        81393792,
        135568848,
        153571032,
        119811768,
        57041040,
        14272320,
        0,
        0,
        0,
        0,
        0,
        17913240,
        99193080,
        216958512,
        287831520,
        248807928,
        125995944,
        29954304,
        0,
        0,
        0,
        0,
        0,
        29004480,
        137496432,
        254046000,
        268343952,
        157962192,
        41942688,
        0,
        0,
        0,
        0,
        0,
        33400152,
        134714688,
        199313808,
        146646984,
        45326712,
        0,
        0,
        0,
        0,
        0,
        29662776,
        97254552,
        102321840,
        39266208,
        0,
        0,
        0,
        0,
        0,
        20487816,
        49560216,
        26570352,
        0,
        0,
        0,
        0,
        0,
        10411632,
        12592512,
        0,
        0,
        0,
        0,
        0,
        2262600,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1492560,
        6819480,
        13825800,
        18056880,
        16289280,
        9620280,
        2675880,
        0,
        0,
        0,
        0,
        0,
        3134376,
        23799888,
        59104344,
        86039424,
        82642968,
        49811376,
        15558120,
        0,
        0,
        0,
        0,
        0,
        14981112,
        69974688,
        131948160,
        145848816,
        94510344,
        28200912,
        0,
        0,
        0,
        0,
        0,
        22342608,
        87539904,
        132613920,
        104656032,
        35374608,
        0,
        0,
        0,
        0,
        0,
        23552208,
        74877264,
        82183944,
        33524424,
        0,
        0,
        0,
        0,
        0,
        18460872,
        43568688,
        24217224,
        0,
        0,
        0,
        0,
        0,
        10396728,
        12178368,
        0,
        0,
        0,
        0,
        0,
        2547072,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        709200,
        2647920,
        4700400,
        5277600,
        3817920,
        1333680,
        0,
        0,
        0,
        0,
        0,
        1489320,
        9046368,
        19347936,
        23949648,
        18084600,
        7243440,
        0,
        0,
        0,
        0,
        0,
        5666040,
        22400400,
        35194464,
        29784384,
        11435880,
        0,
        0,
        0,
        0,
        0,
        7658496,
        24318864,
        27902352,
        12549408,
        0,
        0,
        0,
        0,
        0,
        7075728,
        16692480,
        9942576,
        0,
        0,
        0,
        0,
        0,
        4489272,
        5384208,
        0,
        0,
        0,
        0,
        0,
        1271160,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        189600,
        603120,
        915600,
        826320,
        353520,
        0,
        0,
        0,
        0,
        0,
        398160,
        2048928,
        3713088,
        3655680,
        1897200,
        0,
        0,
        0,
        0,
        0,
        1275120,
        4185312,
        5086464,
        2601360,
        0,
        0,
        0,
        0,
        0,
        1502064,
        3636672,
        2387088,
        0,
        0,
        0,
        0,
        0,
        1120752,
        1423488,
        0,
        0,
        0,
        0,
        0,
        371520,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        32400,
        87120,
        106200,
        55440,
        0,
        0,
        0,
        0,
        0,
        68040,
        303768,
        441600,
        308160,
        0,
        0,
        0,
        0,
        0,
        184680,
        476664,
        355440,
        0,
        0,
        0,
        0,
        0,
        175392,
        245088,
        0,
        0,
        0,
        0,
        0,
        70200,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3600,
        7800,
        5160,
        0,
        0,
        0,
        0,
        0,
        7560,
        29520,
        31080,
        0,
        0,
        0,
        0,
        0,
        16920,
        27456,
        0,
        0,
        0,
        0,
        0,
        8640,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        240,
        240,
        0,
        0,
        0,
        0,
        0,
        504,
        1680,
        0,
        0,
        0,
        0,
        0,
        648,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          4
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 210,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5126730,
        16457490,
        36740820,
        60530160,
        73956090,
        68628090,
        47527800,
        22378260,
        5096160,
        0,
        0,
        0,
        0,
        0,
        16457490,
        69445968,
        160741368,
        258714552,
        294540786,
        242993304,
        139148724,
        46270272,
        6054048,
        0,
        0,
        0,
        0,
        36740820,
        160741368,
        355003404,
        500491668,
        484486344,
        317998284,
        124009056,
        20213424,
        0,
        0,
        0,
        0,
        60530160,
        258714552,
        500491668,
        575059152,
        426685164,
        183392064,
        32708016,
        0,
        0,
        0,
        0,
        73956090,
        294540786,
        484486344,
        426685164,
        206851200,
        40437504,
        0,
        0,
        0,
        0,
        68628090,
        242993304,
        317998284,
        183392064,
        40437504,
        0,
        0,
        0,
        0,
        47527800,
        139148724,
        124009056,
        32708016,
        0,
        0,
        0,
        0,
        22378260,
        46270272,
        20213424,
        0,
        0,
        0,
        0,
        5096160,
        6054048,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7578510,
        21621300,
        41098260,
        55547760,
        55667190,
        41374380,
        21141240,
        5604720,
        0,
        0,
        0,
        0,
        0,
        21621300,
        81650064,
        158891760,
        206029344,
        187476492,
        117697752,
        44141568,
        6775560,
        0,
        0,
        0,
        0,
        41098260,
        158891760,
        293893236,
        330071880,
        243357768,
        106800480,
        19776096,
        0,
        0,
        0,
        0,
        55547760,
        206029344,
        330071880,
        291354960,
        145472304,
        30016440,
        0,
        0,
        0,
        0,
        55667190,
        187476492,
        243357768,
        145472304,
        34066368,
        0,
        0,
        0,
        0,
        41374380,
        117697752,
        106800480,
        30016440,
        0,
        0,
        0,
        0,
        21141240,
        44141568,
        19776096,
        0,
        0,
        0,
        0,
        5604720,
        6775560,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4941540,
        12186720,
        19024500,
        21118140,
        16974720,
        9369660,
        2770560,
        0,
        0,
        0,
        0,
        0,
        12186720,
        39845208,
        63089460,
        65692224,
        45812028,
        19199664,
        3373488,
        0,
        0,
        0,
        0,
        19024500,
        63089460,
        94710816,
        82063272,
        41110272,
        8647056,
        0,
        0,
        0,
        0,
        21118140,
        65692224,
        82063272,
        49562784,
        11990592,
        0,
        0,
        0,
        0,
        16974720,
        45812028,
        41110272,
        11990592,
        0,
        0,
        0,
        0,
        9369660,
        19199664,
        8647056,
        0,
        0,
        0,
        0,
        2770560,
        3373488,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1831020,
        3795840,
        4840260,
        4319880,
        2587200,
        838800,
        0,
        0,
        0,
        0,
        0,
        3795840,
        10468080,
        13360680,
        10703184,
        5037744,
        994680,
        0,
        0,
        0,
        0,
        4840260,
        13360680,
        15540096,
        9238464,
        2235456,
        0,
        0,
        0,
        0,
        4319880,
        10703184,
        9238464,
        2724624,
        0,
        0,
        0,
        0,
        2587200,
        5037744,
        2235456,
        0,
        0,
        0,
        0,
        838800,
        994680,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        415410,
        728250,
        740040,
        494700,
        175200,
        0,
        0,
        0,
        0,
        0,
        728250,
        1641480,
        1618380,
        877344,
        192960,
        0,
        0,
        0,
        0,
        740040,
        1618380,
        1298016,
        372816,
        0,
        0,
        0,
        0,
        494700,
        877344,
        372816,
        0,
        0,
        0,
        0,
        175200,
        192960,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        59670,
        89100,
        66840,
        26640,
        0,
        0,
        0,
        0,
        0,
        89100,
        154392,
        103392,
        25272,
        0,
        0,
        0,
        0,
        66840,
        103392,
        40032,
        0,
        0,
        0,
        0,
        26640,
        25272,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5280,
        6660,
        2880,
        0,
        0,
        0,
        0,
        0,
        6660,
        7536,
        2160,
        0,
        0,
        0,
        0,
        2880,
        2160,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        240,
        240,
        0,
        0,
        0,
        0,
        0,
        240,
        72,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          1,
          3,
          4
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 210,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2228880,
        9813240,
        20851440,
        28109280,
        26795760,
        18146040,
        7776720,
        1201200,
        0,
        0,
        0,
        0,
        0,
        0,
        14272320,
        57041040,
        119811768,
        153571032,
        135568848,
        81393792,
        28031928,
        2522520,
        0,
        0,
        0,
        0,
        0,
        29954304,
        125995944,
        248807928,
        287831520,
        216958512,
        99193080,
        17913240,
        0,
        0,
        0,
        0,
        0,
        41942688,
        157962192,
        268343952,
        254046000,
        137496432,
        29004480,
        0,
        0,
        0,
        0,
        0,
        45326712,
        146646984,
        199313808,
        134714688,
        33400152,
        0,
        0,
        0,
        0,
        0,
        39266208,
        102321840,
        97254552,
        29662776,
        0,
        0,
        0,
        0,
        0,
        26570352,
        49560216,
        20487816,
        0,
        0,
        0,
        0,
        0,
        12592512,
        10411632,
        0,
        0,
        0,
        0,
        0,
        2262600,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2675880,
        9620280,
        16289280,
        18056880,
        13825800,
        6819480,
        1492560,
        0,
        0,
        0,
        0,
        0,
        0,
        15558120,
        49811376,
        82642968,
        86039424,
        59104344,
        23799888,
        3134376,
        0,
        0,
        0,
        0,
        0,
        28200912,
        94510344,
        145848816,
        131948160,
        69974688,
        14981112,
        0,
        0,
        0,
        0,
        0,
        35374608,
        104656032,
        132613920,
        87539904,
        22342608,
        0,
        0,
        0,
        0,
        0,
        33524424,
        82183944,
        74877264,
        23552208,
        0,
        0,
        0,
        0,
        0,
        24217224,
        43568688,
        18460872,
        0,
        0,
        0,
        0,
        0,
        12178368,
        10396728,
        0,
        0,
        0,
        0,
        0,
        2547072,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1333680,
        3817920,
        5277600,
        4700400,
        2647920,
        709200,
        0,
        0,
        0,
        0,
        0,
        0,
        7243440,
        18084600,
        23949648,
        19347936,
        9046368,
        1489320,
        0,
        0,
        0,
        0,
        0,
        11435880,
        29784384,
        35194464,
        22400400,
        5666040,
        0,
        0,
        0,
        0,
        0,
        12549408,
        27902352,
        24318864,
        7658496,
        0,
        0,
        0,
        0,
        0,
        9942576,
        16692480,
        7075728,
        0,
        0,
        0,
        0,
        0,
        5384208,
        4489272,
        0,
        0,
        0,
        0,
        0,
        1271160,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        353520,
        826320,
        915600,
        603120,
        189600,
        0,
        0,
        0,
        0,
        0,
        0,
        1897200,
        3655680,
        3713088,
        2048928,
        398160,
        0,
        0,
        0,
        0,
        0,
        2601360,
        5086464,
        4185312,
        1275120,
        0,
        0,
        0,
        0,
        0,
        2387088,
        3636672,
        1502064,
        0,
        0,
        0,
        0,
        0,
        1423488,
        1120752,
        0,
        0,
        0,
        0,
        0,
        371520,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        55440,
        106200,
        87120,
        32400,
        0,
        0,
        0,
        0,
        0,
        0,
        308160,
        441600,
        303768,
        68040,
        0,
        0,
        0,
        0,
        0,
        355440,
        476664,
        184680,
        0,
        0,
        0,
        0,
        0,
        245088,
        175392,
        0,
        0,
        0,
        0,
        0,
        70200,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5160,
        7800,
        3600,
        0,
        0,
        0,
        0,
        0,
        0,
        31080,
        29520,
        7560,
        0,
        0,
        0,
        0,
        0,
        27456,
        16920,
        0,
        0,
        0,
        0,
        0,
        8640,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        240,
        240,
        0,
        0,
        0,
        0,
        0,
        0,
        1680,
        504,
        0,
        0,
        0,
        0,
        0,
        648,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          4
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          1,
          3
        ]
      ],
      "weight": 210,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2262600,
        12592512,
        26570352,
        39266208,
        45326712,
        41942688,
        29954304,
        14272320,
        2228880,
        0,
        0,
        0,
        0,
        10411632,
        49560216,
        102321840,
        146646984,
        157962192,
        125995944,
        57041040,
        9813240,
        0,
        0,
        0,
        0,
        20487816,
        97254552,
        199313808,
        268343952,
        248807928,
        119811768,
        20851440,
        0,
        0,
        0,
        0,
        29662776,
        134714688,
        254046000,
        287831520,
        153571032,
        28109280,
        0,
        0,
        0,
        0,
        33400152,
        137496432,
        216958512,
        135568848,
        26795760,
        0,
        0,
        0,
        0,
        29004480,
        99193080,
        81393792,
        18146040,
        0,
        0,
        0,
        0,
        17913240,
        28031928,
        7776720,
        0,
        0,
        0,
        0,
        2522520,
        1201200,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2547072,
        12178368,
        24217224,
        33524424,
        35374608,
        28200912,
        15558120,
        2675880,
        0,
        0,
        0,
        0,
        10396728,
        43568688,
        82183944,
        104656032,
        94510344,
        49811376,
        9620280,
        0,
        0,
        0,
        0,
        18460872,
        74877264,
        132613920,
        145848816,
        82642968,
        16289280,
        0,
        0,
        0,
        0,
        23552208,
        87539904,
        131948160,
        86039424,
        18056880,
        0,
        0,
        0,
        0,
        22342608,
        69974688,
        59104344,
        13825800,
        0,
        0,
        0,
        0,
        14981112,
        23799888,
        6819480,
        0,
        0,
        0,
        0,
        3134376,
        1492560,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1271160,
        5384208,
        9942576,
        12549408,
        11435880,
        7243440,
        1333680,
        0,
        0,
        0,
        0,
        4489272,
        16692480,
        27902352,
        29784384,
        18084600,
        3817920,
        0,
        0,
        0,
        0,
        7075728,
        24318864,
        35194464,
        23949648,
        5277600,
        0,
        0,
        0,
        0,
        7658496,
        22400400,
        19347936,
        4700400,
        0,
        0,
        0,
        0,
        5666040,
        9046368,
        2647920,
        0,
        0,
        0,
        0,
        1489320,
        709200,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        371520,
        1423488,
        2387088,
        2601360,
        1897200,
        353520,
        0,
        0,
        0,
        0,
        1120752,
        3636672,
        5086464,
        3655680,
        826320,
        0,
        0,
        0,
        0,
        1502064,
        4185312,
        3713088,
        915600,
        0,
        0,
        0,
        0,
        1275120,
        2048928,
        603120,
        0,
        0,
        0,
        0,
        398160,
        189600,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        70200,
        245088,
        355440,
        308160,
        55440,
        0,
        0,
        0,
        0,
        175392,
        476664,
        441600,
        106200,
        0,
        0,
        0,
        0,
        184680,
        303768,
        87120,
        0,
        0,
        0,
        0,
        68040,
        32400,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8640,
        27456,
        31080,
        5160,
        0,
        0,
        0,
        0,
        16920,
        29520,
        7800,
        0,
        0,
        0,
        0,
        7560,
        3600,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        648,
        1680,
        240,
        0,
        0,
        0,
        0,
        504,
        240,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          4
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          1,
          3
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 210,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1081080,
        10491336,
        21650712,
        28711848,
        27912552,
        20248728,
        10301448,
        3567480,
        0,
        0,
        0,
        0,
        0,
        10693512,
        46805616,
        80448888,
        90755616,
        72032760,
        38334576,
        10301448,
        0,
        0,
        0,
        0,
        0,
        19400472,
        75943800,
        117814128,
        114846192,
        72032760,
        20248728,
        0,
        0,
        0,
        0,
        0,
        25054056,
        87795360,
        117814128,
        90755616,
        27912552,
        0,
        0,
        0,
        0,
        0,
        25054056,
        75943800,
        80448888,
        28711848,
        0,
        0,
        0,
        0,
        0,
        19400472,
        46805616,
        21650712,
        0,
        0,
        0,
        0,
        0,
        10693512,
        10491336,
        0,
        0,
        0,
        0,
        0,
        1081080,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1343304,
        8661168,
        16310904,
        19882464,
        17400888,
        10675824,
        4302600,
        0,
        0,
        0,
        0,
        0,
        8998128,
        33504048,
        51941472,
        51410016,
        33290928,
        10675824,
        0,
        0,
        0,
        0,
        0,
        14991480,
        49222944,
        65786832,
        51410016,
        17400888,
        0,
        0,
        0,
        0,
        0,
        17472672,
        49222944,
        51941472,
        19882464,
        0,
        0,
        0,
        0,
        0,
        14991480,
        33504048,
        16310904,
        0,
        0,
        0,
        0,
        0,
        8998128,
        8661168,
        0,
        0,
        0,
        0,
        0,
        1343304,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        638280,
        3299328,
        5662896,
        6212448,
        4612680,
        2243040,
        0,
        0,
        0,
        0,
        0,
        3390984,
        10889568,
        14708592,
        11839968,
        4612680,
        0,
        0,
        0,
        0,
        0,
        5084208,
        13815360,
        14708592,
        6212448,
        0,
        0,
        0,
        0,
        0,
        5084208,
        10889568,
        5662896,
        0,
        0,
        0,
        0,
        0,
        3390984,
        3299328,
        0,
        0,
        0,
        0,
        0,
        638280,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        170640,
        763488,
        1175808,
        1096800,
        646320,
        0,
        0,
        0,
        0,
        0,
        752544,
        2056608,
        2253408,
        1096800,
        0,
        0,
        0,
        0,
        0,
        966816,
        2056608,
        1175808,
        0,
        0,
        0,
        0,
        0,
        752544,
        763488,
        0,
        0,
        0,
        0,
        0,
        170640,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        29160,
        117288,
        154200,
        113880,
        0,
        0,
        0,
        0,
        0,
        105624,
        234288,
        154200,
        0,
        0,
        0,
        0,
        0,
        105624,
        117288,
        0,
        0,
        0,
        0,
        0,
        29160,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3240,
        11952,
        12360,
        0,
        0,
        0,
        0,
        0,
        9072,
        11952,
        0,
        0,
        0,
        0,
        0,
        3240,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        216,
        720,
        0,
        0,
        0,
        0,
        0,
        216,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          4
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          3
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 210,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2228880,
        14272320,
        29954304,
        41942688,
        45326712,
        39266208,
        26570352,
        12592512,
        2262600,
        0,
        0,
        0,
        0,
        9813240,
        57041040,
        125995944,
        157962192,
        146646984,
        102321840,
        49560216,
        10411632,
        0,
        0,
        0,
        0,
        20851440,
        119811768,
        248807928,
        268343952,
        199313808,
        97254552,
        20487816,
        0,
        0,
        0,
        0,
        28109280,
        153571032,
        287831520,
        254046000,
        134714688,
        29662776,
        0,
        0,
        0,
        0,
        26795760,
        135568848,
        216958512,
        137496432,
        33400152,
        0,
        0,
        0,
        0,
        18146040,
        81393792,
        99193080,
        29004480,
        0,
        0,
        0,
        0,
        7776720,
        28031928,
        17913240,
        0,
        0,
        0,
        0,
        1201200,
        2522520,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2675880,
        15558120,
        28200912,
        35374608,
        33524424,
        24217224,
        12178368,
        2547072,
        0,
        0,
        0,
        0,
        9620280,
        49811376,
        94510344,
        104656032,
        82183944,
        43568688,
        10396728,
        0,
        0,
        0,
        0,
        16289280,
        82642968,
        145848816,
        132613920,
        74877264,
        18460872,
        0,
        0,
        0,
        0,
        18056880,
        86039424,
        131948160,
        87539904,
        23552208,
        0,
        0,
        0,
        0,
        13825800,
        59104344,
        69974688,
        22342608,
        0,
        0,
        0,
        0,
        6819480,
        23799888,
        14981112,
        0,
        0,
        0,
        0,
        1492560,
        3134376,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1333680,
        7243440,
        11435880,
        12549408,
        9942576,
        5384208,
        1271160,
        0,
        0,
        0,
        0,
        3817920,
        18084600,
        29784384,
        27902352,
        16692480,
        4489272,
        0,
        0,
        0,
        0,
        5277600,
        23949648,
        35194464,
        24318864,
        7075728,
        0,
        0,
        0,
        0,
        4700400,
        19347936,
        22400400,
        7658496,
        0,
        0,
        0,
        0,
        2647920,
        9046368,
        5666040,
        0,
        0,
        0,
        0,
        709200,
        1489320,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        353520,
        1897200,
        2601360,
        2387088,
        1423488,
        371520,
        0,
        0,
        0,
        0,
        826320,
        3655680,
        5086464,
        3636672,
        1120752,
        0,
        0,
        0,
        0,
        915600,
        3713088,
        4185312,
        1502064,
        0,
        0,
        0,
        0,
        603120,
        2048928,
        1275120,
        0,
        0,
        0,
        0,
        189600,
        398160,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        55440,
        308160,
        355440,
        245088,
        70200,
        0,
        0,
        0,
        0,
        106200,
        441600,
        476664,
        175392,
        0,
        0,
        0,
        0,
        87120,
        303768,
        184680,
        0,
        0,
        0,
        0,
        32400,
        68040,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5160,
        31080,
        27456,
        8640,
        0,
        0,
        0,
        0,
        7800,
        29520,
        16920,
        0,
        0,
        0,
        0,
        3600,
        7560,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        240,
        1680,
        648,
        0,
        0,
        0,
        0,
        240,
        504,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          4
        ],
        [
          1,
          3,
          3
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 210,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3567480,
        10301448,
        20248728,
        27912552,
        28711848,
        21650712,
        10491336,
        1081080,
        0,
        0,
        0,
        0,
        0,
        10301448,
        38334576,
        72032760,
        90755616,
        80448888,
        46805616,
        10693512,
        0,
        0,
        0,
        0,
        0,
        20248728,
        72032760,
        114846192,
        117814128,
        75943800,
        19400472,
        0,
        0,
        0,
        0,
        0,
        27912552,
        90755616,
        117814128,
        87795360,
        25054056,
        0,
        0,
        0,
        0,
        0,
        28711848,
        80448888,
        75943800,
        25054056,
        0,
        0,
        0,
        0,
        0,
        21650712,
        46805616,
        19400472,
        0,
        0,
        0,
        0,
        0,
        10491336,
        10693512,
        0,
        0,
        0,
        0,
        0,
        1081080,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4302600,
        10675824,
        17400888,
        19882464,
        16310904,
        8661168,
        1343304,
        0,
        0,
        0,
        0,
        0,
        10675824,
        33290928,
        51410016,
        51941472,
        33504048,
        8998128,
        0,
        0,
        0,
        0,
        0,
        17400888,
        51410016,
        65786832,
        49222944,
        14991480,
        0,
        0,
        0,
        0,
        0,
        19882464,
        51941472,
        49222944,
        17472672,
        0,
        0,
        0,
        0,
        0,
        16310904,
        33504048,
        14991480,
        0,
        0,
        0,
        0,
        0,
        8661168,
        8998128,
        0,
        0,
        0,
        0,
        0,
        1343304,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2243040,
        4612680,
        6212448,
        5662896,
        3299328,
        638280,
        0,
        0,
        0,
        0,
        0,
        4612680,
        11839968,
        14708592,
        10889568,
        3390984,
        0,
        0,
        0,
        0,
        0,
        6212448,
        14708592,
        13815360,
        5084208,
        0,
        0,
        0,
        0,
        0,
        5662896,
        10889568,
        5084208,
        0,
        0,
        0,
        0,
        0,
        3299328,
        3390984,
        0,
        0,
        0,
        0,
        0,
        638280,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        646320,
        1096800,
        1175808,
        763488,
        170640,
        0,
        0,
        0,
        0,
        0,
        1096800,
        2253408,
        2056608,
        752544,
        0,
        0,
        0,
        0,
        0,
        1175808,
        2056608,
        966816,
        0,
        0,
        0,
        0,
        0,
        763488,
        752544,
        0,
        0,
        0,
        0,
        0,
        170640,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        113880,
        154200,
        117288,
        29160,
        0,
        0,
        0,
        0,
        0,
        154200,
        234288,
        105624,
        0,
        0,
        0,
        0,
        0,
        117288,
        105624,
        0,
        0,
        0,
        0,
        0,
        29160,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12360,
        11952,
        3240,
        0,
        0,
        0,
        0,
        0,
        11952,
        9072,
        0,
        0,
        0,
        0,
        0,
        3240,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        720,
        216,
        0,
        0,
        0,
        0,
        0,
        216,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          3
        ],
        [
          1,
          1,
          4
        ],
        [
          1,
          3,
          1
        ],
        [
          1,
          4,
          1
        ],
        [
          3,
          1,
          1
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 840,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2676240,
        14210640,
        23885280,
        23885280,
        14210640,
        2676240,
        0,
        0,
        0,
        0,
        0,
        0,
        14210640,
        54906336,
        74937312,
        54906336,
        14210640,
        0,
        0,
        0,
        0,
        0,
        0,
        23885280,
        74937312,
        74937312,
        23885280,
        0,
        0,
        0,
        0,
        0,
        0,
        23885280,
        54906336,
        23885280,
        0,
        0,
        0,
        0,
        0,
        0,
        14210640,
        14210640,
        0,
        0,
        0,
        0,
        0,
        0,
        2676240,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2728080,
        9396000,
        12636000,
        9396000,
        2728080,
        0,
        0,
        0,
        0,
        0,
        0,
        9396000,
        26850528,
        26850528,
        9396000,
        0,
        0,
        0,
        0,
        0,
        0,
        12636000,
        26850528,
        12636000,
        0,
        0,
        0,
        0,
        0,
        0,
        9396000,
        9396000,
        0,
        0,
        0,
        0,
        0,
        0,
        2728080,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        952560,
        2468880,
        2468880,
        952560,
        0,
        0,
        0,
        0,
        0,
        0,
        2468880,
        4945536,
        2468880,
        0,
        0,
        0,
        0,
        0,
        0,
        2468880,
        2468880,
        0,
        0,
        0,
        0,
        0,
        0,
        952560,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        162000,
        311040,
        162000,
        0,
        0,
        0,
        0,
        0,
        0,
        311040,
        311040,
        0,
        0,
        0,
        0,
        0,
        0,
        162000,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12960,
        12960,
        0,
        0,
        0,
        0,
        0,
        0,
        12960,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    }
  ],
  "seconds": 1.991584062576294
}

==> anc/construction/research/type_search/four_state_dp.cpp <==
#include <algorithm>
#include <array>
#include <cassert>
#include <chrono>
#include <cstdint>
#include <iostream>
#include <string>
#include <unordered_map>
#include <vector>
using namespace std;
using Key=unsigned __int128;
using Coef=uint64_t;
using State=array<unsigned short,9>;
using Poly=vector<Coef>;
struct Hash { size_t operator()(Key x) const { uint64_t a=x,b=x>>64; a^=b+0x9e3779b97f4a7c15ULL+(a<<6)+(a>>2); a^=a>>30;a*=0xbf58476d1ce4e5b9ULL;a^=a>>27;a*=0x94d049bb133111ebULL;return a^(a>>31); }};
constexpr int Q=9,BASE=16,BASE2=256,BITS=12,MAXDEG=18;
vector<array<int,3>> mon[MAXDEG+1];
int indexer[MAXDEG+1][MAXDEG+1][MAXDEG+1][MAXDEG+1];
vector<int> swapper[MAXDEG+1];
vector<int> shifter[MAXDEG+1][4];
unordered_map<Key,Poly,Hash> memo;
const Poly one{1},zero{0};
uint64_t states=0;
uint64_t coefficient_slots=0;
struct Ref {const Poly *p;bool swapped;};
void init(){
 for(int d=0;d<=MAXDEG;d++)for(int a=0;a<=d;a++)for(int b=0;b<=d-a;b++)for(int c=0;c<=d-a-b;c++){
  indexer[d][a][b][c]=mon[d].size();mon[d].push_back({a,b,c});
 }
 for(int d=0;d<=MAXDEG;d++){
  for(auto v:mon[d])swapper[d].push_back(indexer[d][v[0]][v[2]][v[1]]);
  if(d)for(int role=0;role<4;role++)for(auto v:mon[d-1]){
   if(role<3)v[role]++;
   shifter[d][role].push_back(indexer[d][v[0]][v[1]][v[2]]);
  }
 }
}
Key canonical(State &s,bool &swapped){
 sort(s.begin(),s.end());Key a=0,b=0;State t=s;
 for(int i=0;i<Q;i++){a|=(Key)s[i]<<(BITS*i);int x=t[i]/BASE2,y=t[i]/BASE%BASE,z=t[i]%BASE;t[i]=x*BASE2+z*BASE+y;}
 sort(t.begin(),t.end());for(int i=0;i<Q;i++)b|=(Key)t[i]<<(BITS*i);
 swapped=b<a;if(swapped){s=t;return b;}return a;
}
void add(Poly &out,Ref in,int d,int role){
 const auto &shift=shifter[d][role];const auto &sw=swapper[d-1];
 for(size_t k=0;k<in.p->size();k++){
  Coef value=(*in.p)[k];if(!value)continue;
  int target=shift[in.swapped?sw[k]:k];Coef old=out[target];out[target]+=value;assert(out[target]>=old);
 }
}
Ref count(State s){
 bool swapped;Key key=canonical(s,swapped);if(!key)return{&one,swapped};auto it=memo.find(key);if(it!=memo.end())return{&it->second,swapped};
 int anchor=-1,score=100,d=0;
 for(int j=0;j<Q;j++){
  d+=s[j]/BASE2;
  if(s[j]>=BASE2){int y=s[j]/BASE%BASE,z=s[j]%BASE;int v=(y>0)+(z>0);if(v<score){score=v;anchor=j;}}
 }
 if(anchor<0)return{&zero,swapped};assert(d<=MAXDEG);
 int yi=s[anchor]/BASE%BASE,zi=s[anchor]%BASE;Poly ans(mon[d].size());s[anchor]-=BASE2;
 if(yi){
  s[anchor]-=BASE;
  for(int z=0;z<Q;z++)if(s[z]%BASE){State t=s;t[z]--;add(ans,count(t),d,z==anchor?0:1);}
  s[anchor]+=BASE;
 }
 if(zi){
  s[anchor]--;
  for(int y=0;y<Q;y++)if(y!=anchor&&s[y]/BASE%BASE){State t=s;t[y]-=BASE;add(ans,count(t),d,2);}
  s[anchor]++;
 }
 for(int j=0;j<Q;j++)if(j!=anchor&&s[j]/BASE%BASE&&s[j]%BASE){State t=s;t[j]-=BASE+1;add(ans,count(t),d,3);}
 coefficient_slots+=ans.size();auto placed=memo.emplace(key,move(ans));states++;if(states%100000==0)cerr<<"states "<<states<<" coefficient_bytes "<<coefficient_slots*8<<"\n";
 return{&placed.first->second,swapped};
}
int main(){
 init();memo.reserve(1000000);int id;
 while(cin>>id){
  State s{};int d=0;
  for(int j=0;j<Q;j++){int a,b,c;cin>>a>>b>>c;assert(a<BASE&&b<BASE&&c<BASE);s[j]=a*BASE2+b*BASE+c;d+=a;}
  auto start=chrono::steady_clock::now();Ref out=count(s);cout<<id<<" ";
  for(size_t k=0;k<out.p->size();k++){if(k)cout<<",";cout<<(*out.p)[out.swapped?swapper[d][k]:k];}
  cout<<" "<<memo.size()<<" "<<chrono::duration<double>(chrono::steady_clock::now()-start).count()<<endl;
  if(coefficient_slots>250000000){memo.clear();coefficient_slots=0;cerr<<"cache cleared at coefficient memory budget\n";}
 }
}


==> anc/construction/research/type_search/four_state_p12.json <==
{
  "profile": [
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1
  ],
  "m": 12,
  "N": 179625600,
  "denominator": 32265356175360000,
  "variables": [
    "A_all_same",
    "B12_x_equals_y",
    "B13_x_equals_z",
    "B23_y_equals_z"
  ],
  "terms": [
    {
      "powers": [
        0,
        0,
        0,
        12
      ],
      "coefficient": 43619848
    },
    {
      "powers": [
        0,
        0,
        1,
        11
      ],
      "coefficient": 0
    },
    {
      "powers": [
        0,
        0,
        2,
        10
      ],
      "coefficient": 41895528
    },
    {
      "powers": [
        0,
        0,
        3,
        9
      ],
      "coefficient": 35315248
    },
    {
      "powers": [
        0,
        0,
        4,
        8
      ],
      "coefficient": 46463928
    },
    {
      "powers": [
        0,
        0,
        5,
        7
      ],
      "coefficient": 49922256
    },
    {
      "powers": [
        0,
        0,
        6,
        6
      ],
      "coefficient": 51668400
    },
    {
      "powers": [
        0,
        0,
        7,
        5
      ],
      "coefficient": 49922256
    },
    {
      "powers": [
        0,
        0,
        8,
        4
      ],
      "coefficient": 46463928
    },
    {
      "powers": [
        0,
        0,
        9,
        3
      ],
      "coefficient": 35315248
    },
    {
      "powers": [
        0,
        0,
        10,
        2
      ],
      "coefficient": 41895528
    },
    {
      "powers": [
        0,
        0,
        11,
        1
      ],
      "coefficient": 0
    },
    {
      "powers": [
        0,
        0,
        12,
        0
      ],
      "coefficient": 43619848
    },
    {
      "powers": [
        0,
        1,
        0,
        11
      ],
      "coefficient": 0
    },
    {
      "powers": [
        0,
        1,
        1,
        10
      ],
      "coefficient": 69306720
    },
    {
      "powers": [
        0,
        1,
        2,
        9
      ],
      "coefficient": 70730688
    },
    {
      "powers": [
        0,
        1,
        3,
        8
      ],
      "coefficient": 118778016
    },
    {
      "powers": [
        0,
        1,
        4,
        7
      ],
      "coefficient": 141347808
    },
    {
      "powers": [
        0,
        1,
        5,
        6
      ],
      "coefficient": 156317280
    },
    {
      "powers": [
        0,
        1,
        6,
        5
      ],
      "coefficient": 156317280
    },
    {
      "powers": [
        0,
        1,
        7,
        4
      ],
      "coefficient": 141347808
    },
    {
      "powers": [
        0,
        1,
        8,
        3
      ],
      "coefficient": 118778016
    },
    {
      "powers": [
        0,
        1,
        9,
        2
      ],
      "coefficient": 70730688
    },
    {
      "powers": [
        0,
        1,
        10,
        1
      ],
      "coefficient": 69306720
    },
    {
      "powers": [
        0,
        1,
        11,
        0
      ],
      "coefficient": 0
    },
    {
      "powers": [
        0,
        2,
        0,
        10
      ],
      "coefficient": 41895528
    },
    {
      "powers": [
        0,
        2,
        1,
        9
      ],
      "coefficient": 70730688
    },
    {
      "powers": [
        0,
        2,
        2,
        8
      ],
      "coefficient": 109953648
    },
    {
      "powers": [
        0,
        2,
        3,
        7
      ],
      "coefficient": 147324768
    },
    {
      "powers": [
        0,
        2,
        4,
        6
      ],
      "coefficient": 171245928
    },
    {
      "powers": [
        0,
        2,
        5,
        5
      ],
      "coefficient": 179839296
    },
    {
      "powers": [
        0,
        2,
        6,
        4
      ],
      "coefficient": 171245928
    },
    {
      "powers": [
        0,
        2,
        7,
        3
      ],
      "coefficient": 147324768
    },
    {
      "powers": [
        0,
        2,
        8,
        2
      ],
      "coefficient": 109953648
    },
    {
      "powers": [
        0,
        2,
        9,
        1
      ],
      "coefficient": 70730688
    },
    {
      "powers": [
        0,
        2,
        10,
        0
      ],
      "coefficient": 41895528
    },
    {
      "powers": [
        0,
        3,
        0,
        9
      ],
      "coefficient": 35315248
    },
    {
      "powers": [
        0,
        3,
        1,
        8
      ],
      "coefficient": 118778016
    },
    {
      "powers": [
        0,
        3,
        2,
        7
      ],
      "coefficient": 147324768
    },
    {
      "powers": [
        0,
        3,
        3,
        6
      ],
      "coefficient": 197459136
    },
    {
      "powers": [
        0,
        3,
        4,
        5
      ],
      "coefficient": 217678608
    },
    {
      "powers": [
        0,
        3,
        5,
        4
      ],
      "coefficient": 217678608
    },
    {
      "powers": [
        0,
        3,
        6,
        3
      ],
      "coefficient": 197459136
    },
    {
      "powers": [
        0,
        3,
        7,
        2
      ],
      "coefficient": 147324768
    },
    {
      "powers": [
        0,
        3,
        8,
        1
      ],
      "coefficient": 118778016
    },
    {
      "powers": [
        0,
        3,
        9,
        0
      ],
      "coefficient": 35315248
    },
    {
      "powers": [
        0,
        4,
        0,
        8
      ],
      "coefficient": 46463928
    },
    {
      "powers": [
        0,
        4,
        1,
        7
      ],
      "coefficient": 141347808
    },
    {
      "powers": [
        0,
        4,
        2,
        6
      ],
      "coefficient": 171245928
    },
    {
      "powers": [
        0,
        4,
        3,
        5
      ],
      "coefficient": 217678608
    },
    {
      "powers": [
        0,
        4,
        4,
        4
      ],
      "coefficient": 228443040
    },
    {
      "powers": [
        0,
        4,
        5,
        3
      ],
      "coefficient": 217678608
    },
    {
      "powers": [
        0,
        4,
        6,
        2
      ],
      "coefficient": 171245928
    },
    {
      "powers": [
        0,
        4,
        7,
        1
      ],
      "coefficient": 141347808
    },
    {
      "powers": [
        0,
        4,
        8,
        0
      ],
      "coefficient": 46463928
    },
    {
      "powers": [
        0,
        5,
        0,
        7
      ],
      "coefficient": 49922256
    },
    {
      "powers": [
        0,
        5,
        1,
        6
      ],
      "coefficient": 156317280
    },
    {
      "powers": [
        0,
        5,
        2,
        5
      ],
      "coefficient": 179839296
    },
    {
      "powers": [
        0,
        5,
        3,
        4
      ],
      "coefficient": 217678608
    },
    {
      "powers": [
        0,
        5,
        4,
        3
      ],
      "coefficient": 217678608
    },
    {
      "powers": [
        0,
        5,
        5,
        2
      ],
      "coefficient": 179839296
    },
    {
      "powers": [
        0,
        5,
        6,
        1
      ],
      "coefficient": 156317280
    },
    {
      "powers": [
        0,
        5,
        7,
        0
      ],
      "coefficient": 49922256
    },
    {
      "powers": [
        0,
        6,
        0,
        6
      ],
      "coefficient": 51668400
    },
    {
      "powers": [
        0,
        6,
        1,
        5
      ],
      "coefficient": 156317280
    },
    {
      "powers": [
        0,
        6,
        2,
        4
      ],
      "coefficient": 171245928
    },
    {
      "powers": [
        0,
        6,
        3,
        3
      ],
      "coefficient": 197459136
    },
    {
      "powers": [
        0,
        6,
        4,
        2
      ],
      "coefficient": 171245928
    },
    {
      "powers": [
        0,
        6,
        5,
        1
      ],
      "coefficient": 156317280
    },
    {
      "powers": [
        0,
        6,
        6,
        0
      ],
      "coefficient": 51668400
    },
    {
      "powers": [
        0,
        7,
        0,
        5
      ],
      "coefficient": 49922256
    },
    {
      "powers": [
        0,
        7,
        1,
        4
      ],
      "coefficient": 141347808
    },
    {
      "powers": [
        0,
        7,
        2,
        3
      ],
      "coefficient": 147324768
    },
    {
      "powers": [
        0,
        7,
        3,
        2
      ],
      "coefficient": 147324768
    },
    {
      "powers": [
        0,
        7,
        4,
        1
      ],
      "coefficient": 141347808
    },
    {
      "powers": [
        0,
        7,
        5,
        0
      ],
      "coefficient": 49922256
    },
    {
      "powers": [
        0,
        8,
        0,
        4
      ],
      "coefficient": 46463928
    },
    {
      "powers": [
        0,
        8,
        1,
        3
      ],
      "coefficient": 118778016
    },
    {
      "powers": [
        0,
        8,
        2,
        2
      ],
      "coefficient": 109953648
    },
    {
      "powers": [
        0,
        8,
        3,
        1
      ],
      "coefficient": 118778016
    },
    {
      "powers": [
        0,
        8,
        4,
        0
      ],
      "coefficient": 46463928
    },
    {
      "powers": [
        0,
        9,
        0,
        3
      ],
      "coefficient": 35315248
    },
    {
      "powers": [
        0,
        9,
        1,
        2
      ],
      "coefficient": 70730688
    },
    {
      "powers": [
        0,
        9,
        2,
        1
      ],
      "coefficient": 70730688
    },
    {
      "powers": [
        0,
        9,
        3,
        0
      ],
      "coefficient": 35315248
    },
    {
      "powers": [
        0,
        10,
        0,
        2
      ],
      "coefficient": 41895528
    },
    {
      "powers": [
        0,
        10,
        1,
        1
      ],
      "coefficient": 69306720
    },
    {
      "powers": [
        0,
        10,
        2,
        0
      ],
      "coefficient": 41895528
    },
    {
      "powers": [
        0,
        11,
        0,
        1
      ],
      "coefficient": 0
    },
    {
      "powers": [
        0,
        11,
        1,
        0
      ],
      "coefficient": 0
    },
    {
      "powers": [
        0,
        12,
        0,
        0
      ],
      "coefficient": 43619848
    },
    {
      "powers": [
        1,
        0,
        0,
        11
      ],
      "coefficient": 65841384
    },
    {
      "powers": [
        1,
        0,
        1,
        10
      ],
      "coefficient": 0
    },
    {
      "powers": [
        1,
        0,
        2,
        9
      ],
      "coefficient": 51459912
    },
    {
      "powers": [
        1,
        0,
        3,
        8
      ],
      "coefficient": 38740128
    },
    {
      "powers": [
        1,
        0,
        4,
        7
      ],
      "coefficient": 47362392
    },
    {
      "powers": [
        1,
        0,
        5,
        6
      ],
      "coefficient": 48246744
    },
    {
      "powers": [
        1,
        0,
        6,
        5
      ],
      "coefficient": 48246744
    },
    {
      "powers": [
        1,
        0,
        7,
        4
      ],
      "coefficient": 47362392
    },
    {
      "powers": [
        1,
        0,
        8,
        3
      ],
      "coefficient": 38740128
    },
    {
      "powers": [
        1,
        0,
        9,
        2
      ],
      "coefficient": 51459912
    },
    {
      "powers": [
        1,
        0,
        10,
        1
      ],
      "coefficient": 0
    },
    {
      "powers": [
        1,
        0,
        11,
        0
      ],
      "coefficient": 65841384
    },
    {
      "powers": [
        1,
        1,
        0,
        10
      ],
      "coefficient": 0
    },
    {
      "powers": [
        1,
        1,
        1,
        9
      ],
      "coefficient": 84970272
    },
    {
      "powers": [
        1,
        1,
        2,
        8
      ],
      "coefficient": 77049408
    },
    {
      "powers": [
        1,
        1,
        3,
        7
      ],
      "coefficient": 116554368
    },
    {
      "powers": [
        1,
        1,
        4,
        6
      ],
      "coefficient": 129780672
    },
    {
      "powers": [
        1,
        1,
        5,
        5
      ],
      "coefficient": 136409280
    },
    {
      "powers": [
        1,
        1,
        6,
        4
      ],
      "coefficient": 129780672
    },
    {
      "powers": [
        1,
        1,
        7,
        3
      ],
      "coefficient": 116554368
    },
    {
      "powers": [
        1,
        1,
        8,
        2
      ],
      "coefficient": 77049408
    },
    {
      "powers": [
        1,
        1,
        9,
        1
      ],
      "coefficient": 84970272
    },
    {
      "powers": [
        1,
        1,
        10,
        0
      ],
      "coefficient": 0
    },
    {
      "powers": [
        1,
        2,
        0,
        9
      ],
      "coefficient": 51459912
    },
    {
      "powers": [
        1,
        2,
        1,
        8
      ],
      "coefficient": 77049408
    },
    {
      "powers": [
        1,
        2,
        2,
        7
      ],
      "coefficient": 107408784
    },
    {
      "powers": [
        1,
        2,
        3,
        6
      ],
      "coefficient": 132326208
    },
    {
      "powers": [
        1,
        2,
        4,
        5
      ],
      "coefficient": 145281192
    },
    {
      "powers": [
        1,
        2,
        5,
        4
      ],
      "coefficient": 145281192
    },
    {
      "powers": [
        1,
        2,
        6,
        3
      ],
      "coefficient": 132326208
    },
    {
      "powers": [
        1,
        2,
        7,
        2
      ],
      "coefficient": 107408784
    },
    {
      "powers": [
        1,
        2,
        8,
        1
      ],
      "coefficient": 77049408
    },
    {
      "powers": [
        1,
        2,
        9,
        0
      ],
      "coefficient": 51459912
    },
    {
      "powers": [
        1,
        3,
        0,
        8
      ],
      "coefficient": 38740128
    },
    {
      "powers": [
        1,
        3,
        1,
        7
      ],
      "coefficient": 116554368
    },
    {
      "powers": [
        1,
        3,
        2,
        6
      ],
      "coefficient": 132326208
    },
    {
      "powers": [
        1,
        3,
        3,
        5
      ],
      "coefficient": 166322688
    },
    {
      "powers": [
        1,
        3,
        4,
        4
      ],
      "coefficient": 173302080
    },
    {
      "powers": [
        1,
        3,
        5,
        3
      ],
      "coefficient": 166322688
    },
    {
      "powers": [
        1,
        3,
        6,
        2
      ],
      "coefficient": 132326208
    },
    {
      "powers": [
        1,
        3,
        7,
        1
      ],
      "coefficient": 116554368
    },
    {
      "powers": [
        1,
        3,
        8,
        0
      ],
      "coefficient": 38740128
    },
    {
      "powers": [
        1,
        4,
        0,
        7
      ],
      "coefficient": 47362392
    },
    {
      "powers": [
        1,
        4,
        1,
        6
      ],
      "coefficient": 129780672
    },
    {
      "powers": [
        1,
        4,
        2,
        5
      ],
      "coefficient": 145281192
    },
    {
      "powers": [
        1,
        4,
        3,
        4
      ],
      "coefficient": 173302080
    },
    {
      "powers": [
        1,
        4,
        4,
        3
      ],
      "coefficient": 173302080
    },
    {
      "powers": [
        1,
        4,
        5,
        2
      ],
      "coefficient": 145281192
    },
    {
      "powers": [
        1,
        4,
        6,
        1
      ],
      "coefficient": 129780672
    },
    {
      "powers": [
        1,
        4,
        7,
        0
      ],
      "coefficient": 47362392
    },
    {
      "powers": [
        1,
        5,
        0,
        6
      ],
      "coefficient": 48246744
    },
    {
      "powers": [
        1,
        5,
        1,
        5
      ],
      "coefficient": 136409280
    },
    {
      "powers": [
        1,
        5,
        2,
        4
      ],
      "coefficient": 145281192
    },
    {
      "powers": [
        1,
        5,
        3,
        3
      ],
      "coefficient": 166322688
    },
    {
      "powers": [
        1,
        5,
        4,
        2
      ],
      "coefficient": 145281192
    },
    {
      "powers": [
        1,
        5,
        5,
        1
      ],
      "coefficient": 136409280
    },
    {
      "powers": [
        1,
        5,
        6,
        0
      ],
      "coefficient": 48246744
    },
    {
      "powers": [
        1,
        6,
        0,
        5
      ],
      "coefficient": 48246744
    },
    {
      "powers": [
        1,
        6,
        1,
        4
      ],
      "coefficient": 129780672
    },
    {
      "powers": [
        1,
        6,
        2,
        3
      ],
      "coefficient": 132326208
    },
    {
      "powers": [
        1,
        6,
        3,
        2
      ],
      "coefficient": 132326208
    },
    {
      "powers": [
        1,
        6,
        4,
        1
      ],
      "coefficient": 129780672
    },
    {
      "powers": [
        1,
        6,
        5,
        0
      ],
      "coefficient": 48246744
    },
    {
      "powers": [
        1,
        7,
        0,
        4
      ],
      "coefficient": 47362392
    },
    {
      "powers": [
        1,
        7,
        1,
        3
      ],
      "coefficient": 116554368
    },
    {
      "powers": [
        1,
        7,
        2,
        2
      ],
      "coefficient": 107408784
    },
    {
      "powers": [
        1,
        7,
        3,
        1
      ],
      "coefficient": 116554368
    },
    {
      "powers": [
        1,
        7,
        4,
        0
      ],
      "coefficient": 47362392
    },
    {
      "powers": [
        1,
        8,
        0,
        3
      ],
      "coefficient": 38740128
    },
    {
      "powers": [
        1,
        8,
        1,
        2
      ],
      "coefficient": 77049408
    },
    {
      "powers": [
        1,
        8,
        2,
        1
      ],
      "coefficient": 77049408
    },
    {
      "powers": [
        1,
        8,
        3,
        0
      ],
      "coefficient": 38740128
    },
    {
      "powers": [
        1,
        9,
        0,
        2
      ],
      "coefficient": 51459912
    },
    {
      "powers": [
        1,
        9,
        1,
        1
      ],
      "coefficient": 84970272
    },
    {
      "powers": [
        1,
        9,
        2,
        0
      ],
      "coefficient": 51459912
    },
    {
      "powers": [
        1,
        10,
        0,
        1
      ],
      "coefficient": 0
    },
    {
      "powers": [
        1,
        10,
        1,
        0
      ],
      "coefficient": 0
    },
    {
      "powers": [
        1,
        11,
        0,
        0
      ],
      "coefficient": 65841384
    },
    {
      "powers": [
        2,
        0,
        0,
        10
      ],
      "coefficient": 45054936
    },
    {
      "powers": [
        2,
        0,
        1,
        9
      ],
      "coefficient": 0
    },
    {
      "powers": [
        2,
        0,
        2,
        8
      ],
      "coefficient": 29099616
    },
    {
      "powers": [
        2,
        0,
        3,
        7
      ],
      "coefficient": 20164896
    },
    {
      "powers": [
        2,
        0,
        4,
        6
      ],
      "coefficient": 23433480
    },
    {
      "powers": [
        2,
        0,
        5,
        5
      ],
      "coefficient": 22999872
    },
    {
      "powers": [
        2,
        0,
        6,
        4
      ],
      "coefficient": 23433480
    },
    {
      "powers": [
        2,
        0,
        7,
        3
      ],
      "coefficient": 20164896
    },
    {
      "powers": [
        2,
        0,
        8,
        2
      ],
      "coefficient": 29099616
    },
    {
      "powers": [
        2,
        0,
        9,
        1
      ],
      "coefficient": 0
    },
    {
      "powers": [
        2,
        0,
        10,
        0
      ],
      "coefficient": 45054936
    },
    {
      "powers": [
        2,
        1,
        0,
        9
      ],
      "coefficient": 0
    },
    {
      "powers": [
        2,
        1,
        1,
        8
      ],
      "coefficient": 44932512
    },
    {
      "powers": [
        2,
        1,
        2,
        7
      ],
      "coefficient": 37902144
    },
    {
      "powers": [
        2,
        1,
        3,
        6
      ],
      "coefficient": 53488512
    },
    {
      "powers": [
        2,
        1,
        4,
        5
      ],
      "coefficient": 56626080
    },
    {
      "powers": [
        2,
        1,
        5,
        4
      ],
      "coefficient": 56626080
    },
    {
      "powers": [
        2,
        1,
        6,
        3
      ],
      "coefficient": 53488512
    },
    {
      "powers": [
        2,
        1,
        7,
        2
      ],
      "coefficient": 37902144
    },
    {
      "powers": [
        2,
        1,
        8,
        1
      ],
      "coefficient": 44932512
    },
    {
      "powers": [
        2,
        1,
        9,
        0
      ],
      "coefficient": 0
    },
    {
      "powers": [
        2,
        2,
        0,
        8
      ],
      "coefficient": 29099616
    },
    {
      "powers": [
        2,
        2,
        1,
        7
      ],
      "coefficient": 37902144
    },
    {
      "powers": [
        2,
        2,
        2,
        6
      ],
      "coefficient": 49724304
    },
    {
      "powers": [
        2,
        2,
        3,
        5
      ],
      "coefficient": 56987616
    },
    {
      "powers": [
        2,
        2,
        4,
        4
      ],
      "coefficient": 59710560
    },
    {
      "powers": [
        2,
        2,
        5,
        3
      ],
      "coefficient": 56987616
    },
    {
      "powers": [
        2,
        2,
        6,
        2
      ],
      "coefficient": 49724304
    },
    {
      "powers": [
        2,
        2,
        7,
        1
      ],
      "coefficient": 37902144
    },
    {
      "powers": [
        2,
        2,
        8,
        0
      ],
      "coefficient": 29099616
    },
    {
      "powers": [
        2,
        3,
        0,
        7
      ],
      "coefficient": 20164896
    },
    {
      "powers": [
        2,
        3,
        1,
        6
      ],
      "coefficient": 53488512
    },
    {
      "powers": [
        2,
        3,
        2,
        5
      ],
      "coefficient": 56987616
    },
    {
      "powers": [
        2,
        3,
        3,
        4
      ],
      "coefficient": 67294080
    },
    {
      "powers": [
        2,
        3,
        4,
        3
      ],
      "coefficient": 67294080
    },
    {
      "powers": [
        2,
        3,
        5,
        2
      ],
      "coefficient": 56987616
    },
    {
      "powers": [
        2,
        3,
        6,
        1
      ],
      "coefficient": 53488512
    },
    {
      "powers": [
        2,
        3,
        7,
        0
      ],
      "coefficient": 20164896
    },
    {
      "powers": [
        2,
        4,
        0,
        6
      ],
      "coefficient": 23433480
    },
    {
      "powers": [
        2,
        4,
        1,
        5
      ],
      "coefficient": 56626080
    },
    {
      "powers": [
        2,
        4,
        2,
        4
      ],
      "coefficient": 59710560
    },
    {
      "powers": [
        2,
        4,
        3,
        3
      ],
      "coefficient": 67294080
    },
    {
      "powers": [
        2,
        4,
        4,
        2
      ],
      "coefficient": 59710560
    },
    {
      "powers": [
        2,
        4,
        5,
        1
      ],
      "coefficient": 56626080
    },
    {
      "powers": [
        2,
        4,
        6,
        0
      ],
      "coefficient": 23433480
    },
    {
      "powers": [
        2,
        5,
        0,
        5
      ],
      "coefficient": 22999872
    },
    {
      "powers": [
        2,
        5,
        1,
        4
      ],
      "coefficient": 56626080
    },
    {
      "powers": [
        2,
        5,
        2,
        3
      ],
      "coefficient": 56987616
    },
    {
      "powers": [
        2,
        5,
        3,
        2
      ],
      "coefficient": 56987616
    },
    {
      "powers": [
        2,
        5,
        4,
        1
      ],
      "coefficient": 56626080
    },
    {
      "powers": [
        2,
        5,
        5,
        0
      ],
      "coefficient": 22999872
    },
    {
      "powers": [
        2,
        6,
        0,
        4
      ],
      "coefficient": 23433480
    },
    {
      "powers": [
        2,
        6,
        1,
        3
      ],
      "coefficient": 53488512
    },
    {
      "powers": [
        2,
        6,
        2,
        2
      ],
      "coefficient": 49724304
    },
    {
      "powers": [
        2,
        6,
        3,
        1
      ],
      "coefficient": 53488512
    },
    {
      "powers": [
        2,
        6,
        4,
        0
      ],
      "coefficient": 23433480
    },
    {
      "powers": [
        2,
        7,
        0,
        3
      ],
      "coefficient": 20164896
    },
    {
      "powers": [
        2,
        7,
        1,
        2
      ],
      "coefficient": 37902144
    },
    {
      "powers": [
        2,
        7,
        2,
        1
      ],
      "coefficient": 37902144
    },
    {
      "powers": [
        2,
        7,
        3,
        0
      ],
      "coefficient": 20164896
    },
    {
      "powers": [
        2,
        8,
        0,
        2
      ],
      "coefficient": 29099616
    },
    {
      "powers": [
        2,
        8,
        1,
        1
      ],
      "coefficient": 44932512
    },
    {
      "powers": [
        2,
        8,
        2,
        0
      ],
      "coefficient": 29099616
    },
    {
      "powers": [
        2,
        9,
        0,
        1
      ],
      "coefficient": 0
    },
    {
      "powers": [
        2,
        9,
        1,
        0
      ],
      "coefficient": 0
    },
    {
      "powers": [
        2,
        10,
        0,
        0
      ],
      "coefficient": 45054936
    },
    {
      "powers": [
        3,
        0,
        0,
        9
      ],
      "coefficient": 18503096
    },
    {
      "powers": [
        3,
        0,
        1,
        8
      ],
      "coefficient": 0
    },
    {
      "powers": [
        3,
        0,
        2,
        7
      ],
      "coefficient": 10334544
    },
    {
      "powers": [
        3,
        0,
        3,
        6
      ],
      "coefficient": 6763680
    },
    {
      "powers": [
        3,
        0,
        4,
        5
      ],
      "coefficient": 7601496
    },
    {
      "powers": [
        3,
        0,
        5,
        4
      ],
      "coefficient": 7601496
    },
    {
      "powers": [
        3,
        0,
        6,
        3
      ],
      "coefficient": 6763680
    },
    {
      "powers": [
        3,
        0,
        7,
        2
      ],
      "coefficient": 10334544
    },
    {
      "powers": [
        3,
        0,
        8,
        1
      ],
      "coefficient": 0
    },
    {
      "powers": [
        3,
        0,
        9,
        0
      ],
      "coefficient": 18503096
    },
    {
      "powers": [
        3,
        1,
        0,
        8
      ],
      "coefficient": 0
    },
    {
      "powers": [
        3,
        1,
        1,
        7
      ],
      "coefficient": 14532672
    },
    {
      "powers": [
        3,
        1,
        2,
        6
      ],
      "coefficient": 11609472
    },
    {
      "powers": [
        3,
        1,
        3,
        5
      ],
      "coefficient": 15556800
    },
    {
      "powers": [
        3,
        1,
        4,
        4
      ],
      "coefficient": 15671040
    },
    {
      "powers": [
        3,
        1,
        5,
        3
      ],
      "coefficient": 15556800
    },
    {
      "powers": [
        3,
        1,
        6,
        2
      ],
      "coefficient": 11609472
    },
    {
      "powers": [
        3,
        1,
        7,
        1
      ],
      "coefficient": 14532672
    },
    {
      "powers": [
        3,
        1,
        8,
        0
      ],
      "coefficient": 0
    },
    {
      "powers": [
        3,
        2,
        0,
        7
      ],
      "coefficient": 10334544
    },
    {
      "powers": [
        3,
        2,
        1,
        6
      ],
      "coefficient": 11609472
    },
    {
      "powers": [
        3,
        2,
        2,
        5
      ],
      "coefficient": 14780304
    },
    {
      "powers": [
        3,
        2,
        3,
        4
      ],
      "coefficient": 15876000
    },
    {
      "powers": [
        3,
        2,
        4,
        3
      ],
      "coefficient": 15876000
    },
    {
      "powers": [
        3,
        2,
        5,
        2
      ],
      "coefficient": 14780304
    },
    {
      "powers": [
        3,
        2,
        6,
        1
      ],
      "coefficient": 11609472
    },
    {
      "powers": [
        3,
        2,
        7,
        0
      ],
      "coefficient": 10334544
    },
    {
      "powers": [
        3,
        3,
        0,
        6
      ],
      "coefficient": 6763680
    },
    {
      "powers": [
        3,
        3,
        1,
        5
      ],
      "coefficient": 15556800
    },
    {
      "powers": [
        3,
        3,
        2,
        4
      ],
      "coefficient": 15876000
    },
    {
      "powers": [
        3,
        3,
        3,
        3
      ],
      "coefficient": 17754240
    },
    {
      "powers": [
        3,
        3,
        4,
        2
      ],
      "coefficient": 15876000
    },
    {
      "powers": [
        3,
        3,
        5,
        1
      ],
      "coefficient": 15556800
    },
    {
      "powers": [
        3,
        3,
        6,
        0
      ],
      "coefficient": 6763680
    },
    {
      "powers": [
        3,
        4,
        0,
        5
      ],
      "coefficient": 7601496
    },
    {
      "powers": [
        3,
        4,
        1,
        4
      ],
      "coefficient": 15671040
    },
    {
      "powers": [
        3,
        4,
        2,
        3
      ],
      "coefficient": 15876000
    },
    {
      "powers": [
        3,
        4,
        3,
        2
      ],
      "coefficient": 15876000
    },
    {
      "powers": [
        3,
        4,
        4,
        1
      ],
      "coefficient": 15671040
    },
    {
      "powers": [
        3,
        4,
        5,
        0
      ],
      "coefficient": 7601496
    },
    {
      "powers": [
        3,
        5,
        0,
        4
      ],
      "coefficient": 7601496
    },
    {
      "powers": [
        3,
        5,
        1,
        3
      ],
      "coefficient": 15556800
    },
    {
      "powers": [
        3,
        5,
        2,
        2
      ],
      "coefficient": 14780304
    },
    {
      "powers": [
        3,
        5,
        3,
        1
      ],
      "coefficient": 15556800
    },
    {
      "powers": [
        3,
        5,
        4,
        0
      ],
      "coefficient": 7601496
    },
    {
      "powers": [
        3,
        6,
        0,
        3
      ],
      "coefficient": 6763680
    },
    {
      "powers": [
        3,
        6,
        1,
        2
      ],
      "coefficient": 11609472
    },
    {
      "powers": [
        3,
        6,
        2,
        1
      ],
      "coefficient": 11609472
    },
    {
      "powers": [
        3,
        6,
        3,
        0
      ],
      "coefficient": 6763680
    },
    {
      "powers": [
        3,
        7,
        0,
        2
      ],
      "coefficient": 10334544
    },
    {
      "powers": [
        3,
        7,
        1,
        1
      ],
      "coefficient": 14532672
    },
    {
      "powers": [
        3,
        7,
        2,
        0
      ],
      "coefficient": 10334544
    },
    {
      "powers": [
        3,
        8,
        0,
        1
      ],
      "coefficient": 0
    },
    {
      "powers": [
        3,
        8,
        1,
        0
      ],
      "coefficient": 0
    },
    {
      "powers": [
        3,
        9,
        0,
        0
      ],
      "coefficient": 18503096
    },
    {
      "powers": [
        4,
        0,
        0,
        8
      ],
      "coefficient": 5254137
    },
    {
      "powers": [
        4,
        0,
        1,
        7
      ],
      "coefficient": 0
    },
    {
      "powers": [
        4,
        0,
        2,
        6
      ],
      "coefficient": 2651460
    },
    {
      "powers": [
        4,
        0,
        3,
        5
      ],
      "coefficient": 1668912
    },
    {
      "powers": [
        4,
        0,
        4,
        4
      ],
      "coefficient": 1920870
    },
    {
      "powers": [
        4,
        0,
        5,
        3
      ],
      "coefficient": 1668912
    },
    {
      "powers": [
        4,
        0,
        6,
        2
      ],
      "coefficient": 2651460
    },
    {
      "powers": [
        4,
        0,
        7,
        1
      ],
      "coefficient": 0
    },
    {
      "powers": [
        4,
        0,
        8,
        0
      ],
      "coefficient": 5254137
    },
    {
      "powers": [
        4,
        1,
        0,
        7
      ],
      "coefficient": 0
    },
    {
      "powers": [
        4,
        1,
        1,
        6
      ],
      "coefficient": 3317664
    },
    {
      "powers": [
        4,
        1,
        2,
        5
      ],
      "coefficient": 2533440
    },
    {
      "powers": [
        4,
        1,
        3,
        4
      ],
      "coefficient": 3228960
    },
    {
      "powers": [
        4,
        1,
        4,
        3
      ],
      "coefficient": 3228960
    },
    {
      "powers": [
        4,
        1,
        5,
        2
      ],
      "coefficient": 2533440
    },
    {
      "powers": [
        4,
        1,
        6,
        1
      ],
      "coefficient": 3317664
    },
    {
      "powers": [
        4,
        1,
        7,
        0
      ],
      "coefficient": 0
    },
    {
      "powers": [
        4,
        2,
        0,
        6
      ],
      "coefficient": 2651460
    },
    {
      "powers": [
        4,
        2,
        1,
        5
      ],
      "coefficient": 2533440
    },
    {
      "powers": [
        4,
        2,
        2,
        4
      ],
      "coefficient": 3252900
    },
    {
      "powers": [
        4,
        2,
        3,
        3
      ],
      "coefficient": 3218880
    },
    {
      "powers": [
        4,
        2,
        4,
        2
      ],
      "coefficient": 3252900
    },
    {
      "powers": [
        4,
        2,
        5,
        1
      ],
      "coefficient": 2533440
    },
    {
      "powers": [
        4,
        2,
        6,
        0
      ],
      "coefficient": 2651460
    },
    {
      "powers": [
        4,
        3,
        0,
        5
      ],
      "coefficient": 1668912
    },
    {
      "powers": [
        4,
        3,
        1,
        4
      ],
      "coefficient": 3228960
    },
    {
      "powers": [
        4,
        3,
        2,
        3
      ],
      "coefficient": 3218880
    },
    {
      "powers": [
        4,
        3,
        3,
        2
      ],
      "coefficient": 3218880
    },
    {
      "powers": [
        4,
        3,
        4,
        1
      ],
      "coefficient": 3228960
    },
    {
      "powers": [
        4,
        3,
        5,
        0
      ],
      "coefficient": 1668912
    },
    {
      "powers": [
        4,
        4,
        0,
        4
      ],
      "coefficient": 1920870
    },
    {
      "powers": [
        4,
        4,
        1,
        3
      ],
      "coefficient": 3228960
    },
    {
      "powers": [
        4,
        4,
        2,
        2
      ],
      "coefficient": 3252900
    },
    {
      "powers": [
        4,
        4,
        3,
        1
      ],
      "coefficient": 3228960
    },
    {
      "powers": [
        4,
        4,
        4,
        0
      ],
      "coefficient": 1920870
    },
    {
      "powers": [
        4,
        5,
        0,
        3
      ],
      "coefficient": 1668912
    },
    {
      "powers": [
        4,
        5,
        1,
        2
      ],
      "coefficient": 2533440
    },
    {
      "powers": [
        4,
        5,
        2,
        1
      ],
      "coefficient": 2533440
    },
    {
      "powers": [
        4,
        5,
        3,
        0
      ],
      "coefficient": 1668912
    },
    {
      "powers": [
        4,
        6,
        0,
        2
      ],
      "coefficient": 2651460
    },
    {
      "powers": [
        4,
        6,
        1,
        1
      ],
      "coefficient": 3317664
    },
    {
      "powers": [
        4,
        6,
        2,
        0
      ],
      "coefficient": 2651460
    },
    {
      "powers": [
        4,
        7,
        0,
        1
      ],
      "coefficient": 0
    },
    {
      "powers": [
        4,
        7,
        1,
        0
      ],
      "coefficient": 0
    },
    {
      "powers": [
        4,
        8,
        0,
        0
      ],
      "coefficient": 5254137
    },
    {
      "powers": [
        5,
        0,
        0,
        7
      ],
      "coefficient": 1126152
    },
    {
      "powers": [
        5,
        0,
        1,
        6
      ],
      "coefficient": 0
    },
    {
      "powers": [
        5,
        0,
        2,
        5
      ],
      "coefficient": 532392
    },
    {
      "powers": [
        5,
        0,
        3,
        4
      ],
      "coefficient": 341712
    },
    {
      "powers": [
        5,
        0,
        4,
        3
      ],
      "coefficient": 341712
    },
    {
      "powers": [
        5,
        0,
        5,
        2
      ],
      "coefficient": 532392
    },
    {
      "powers": [
        5,
        0,
        6,
        1
      ],
      "coefficient": 0
    },
    {
      "powers": [
        5,
        0,
        7,
        0
      ],
      "coefficient": 1126152
    },
    {
      "powers": [
        5,
        1,
        0,
        6
      ],
      "coefficient": 0
    },
    {
      "powers": [
        5,
        1,
        1,
        5
      ],
      "coefficient": 577920
    },
    {
      "powers": [
        5,
        1,
        2,
        4
      ],
      "coefficient": 420672
    },
    {
      "powers": [
        5,
        1,
        3,
        3
      ],
      "coefficient": 532224
    },
    {
      "powers": [
        5,
        1,
        4,
        2
      ],
      "coefficient": 420672
    },
    {
      "powers": [
        5,
        1,
        5,
        1
      ],
      "coefficient": 577920
    },
    {
      "powers": [
        5,
        1,
        6,
        0
      ],
      "coefficient": 0
    },
    {
      "powers": [
        5,
        2,
        0,
        5
      ],
      "coefficient": 532392
    },
    {
      "powers": [
        5,
        2,
        1,
        4
      ],
      "coefficient": 420672
    },
    {
      "powers": [
        5,
        2,
        2,
        3
      ],
      "coefficient": 544992
    },
    {
      "powers": [
        5,
        2,
        3,
        2
      ],
      "coefficient": 544992
    },
    {
      "powers": [
        5,
        2,
        4,
        1
      ],
      "coefficient": 420672
    },
    {
      "powers": [
        5,
        2,
        5,
        0
      ],
      "coefficient": 532392
    },
    {
      "powers": [
        5,
        3,
        0,
        4
      ],
      "coefficient": 341712
    },
    {
      "powers": [
        5,
        3,
        1,
        3
      ],
      "coefficient": 532224
    },
    {
      "powers": [
        5,
        3,
        2,
        2
      ],
      "coefficient": 544992
    },
    {
      "powers": [
        5,
        3,
        3,
        1
      ],
      "coefficient": 532224
    },
    {
      "powers": [
        5,
        3,
        4,
        0
      ],
      "coefficient": 341712
    },
    {
      "powers": [
        5,
        4,
        0,
        3
      ],
      "coefficient": 341712
    },
    {
      "powers": [
        5,
        4,
        1,
        2
      ],
      "coefficient": 420672
    },
    {
      "powers": [
        5,
        4,
        2,
        1
      ],
      "coefficient": 420672
    },
    {
      "powers": [
        5,
        4,
        3,
        0
      ],
      "coefficient": 341712
    },
    {
      "powers": [
        5,
        5,
        0,
        2
      ],
      "coefficient": 532392
    },
    {
      "powers": [
        5,
        5,
        1,
        1
      ],
      "coefficient": 577920
    },
    {
      "powers": [
        5,
        5,
        2,
        0
      ],
      "coefficient": 532392
    },
    {
      "powers": [
        5,
        6,
        0,
        1
      ],
      "coefficient": 0
    },
    {
      "powers": [
        5,
        6,
        1,
        0
      ],
      "coefficient": 0
    },
    {
      "powers": [
        5,
        7,
        0,
        0
      ],
      "coefficient": 1126152
    },
    {
      "powers": [
        6,
        0,
        0,
        6
      ],
      "coefficient": 193956
    },
    {
      "powers": [
        6,
        0,
        1,
        5
      ],
      "coefficient": 0
    },
    {
      "powers": [
        6,
        0,
        2,
        4
      ],
      "coefficient": 92148
    },
    {
      "powers": [
        6,
        0,
        3,
        3
      ],
      "coefficient": 51072
    },
    {
      "powers": [
        6,
        0,
        4,
        2
      ],
      "coefficient": 92148
    },
    {
      "powers": [
        6,
        0,
        5,
        1
      ],
      "coefficient": 0
    },
    {
      "powers": [
        6,
        0,
        6,
        0
      ],
      "coefficient": 193956
    },
    {
      "powers": [
        6,
        1,
        0,
        5
      ],
      "coefficient": 0
    },
    {
      "powers": [
        6,
        1,
        1,
        4
      ],
      "coefficient": 79968
    },
    {
      "powers": [
        6,
        1,
        2,
        3
      ],
      "coefficient": 57792
    },
    {
      "powers": [
        6,
        1,
        3,
        2
      ],
      "coefficient": 57792
    },
    {
      "powers": [
        6,
        1,
        4,
        1
      ],
      "coefficient": 79968
    },
    {
      "powers": [
        6,
        1,
        5,
        0
      ],
      "coefficient": 0
    },
    {
      "powers": [
        6,
        2,
        0,
        4
      ],
      "coefficient": 92148
    },
    {
      "powers": [
        6,
        2,
        1,
        3
      ],
      "coefficient": 57792
    },
    {
      "powers": [
        6,
        2,
        2,
        2
      ],
      "coefficient": 95256
    },
    {
      "powers": [
        6,
        2,
        3,
        1
      ],
      "coefficient": 57792
    },
    {
      "powers": [
        6,
        2,
        4,
        0
      ],
      "coefficient": 92148
    },
    {
      "powers": [
        6,
        3,
        0,
        3
      ],
      "coefficient": 51072
    },
    {
      "powers": [
        6,
        3,
        1,
        2
      ],
      "coefficient": 57792
    },
    {
      "powers": [
        6,
        3,
        2,
        1
      ],
      "coefficient": 57792
    },
    {
      "powers": [
        6,
        3,
        3,
        0
      ],
      "coefficient": 51072
    },
    {
      "powers": [
        6,
        4,
        0,
        2
      ],
      "coefficient": 92148
    },
    {
      "powers": [
        6,
        4,
        1,
        1
      ],
      "coefficient": 79968
    },
    {
      "powers": [
        6,
        4,
        2,
        0
      ],
      "coefficient": 92148
    },
    {
      "powers": [
        6,
        5,
        0,
        1
      ],
      "coefficient": 0
    },
    {
      "powers": [
        6,
        5,
        1,
        0
      ],
      "coefficient": 0
    },
    {
      "powers": [
        6,
        6,
        0,
        0
      ],
      "coefficient": 193956
    },
    {
      "powers": [
        7,
        0,
        0,
        5
      ],
      "coefficient": 28008
    },
    {
      "powers": [
        7,
        0,
        1,
        4
      ],
      "coefficient": 0
    },
    {
      "powers": [
        7,
        0,
        2,
        3
      ],
      "coefficient": 11904
    },
    {
      "powers": [
        7,
        0,
        3,
        2
      ],
      "coefficient": 11904
    },
    {
      "powers": [
        7,
        0,
        4,
        1
      ],
      "coefficient": 0
    },
    {
      "powers": [
        7,
        0,
        5,
        0
      ],
      "coefficient": 28008
    },
    {
      "powers": [
        7,
        1,
        0,
        4
      ],
      "coefficient": 0
    },
    {
      "powers": [
        7,
        1,
        1,
        3
      ],
      "coefficient": 9408
    },
    {
      "powers": [
        7,
        1,
        2,
        2
      ],
      "coefficient": 5376
    },
    {
      "powers": [
        7,
        1,
        3,
        1
      ],
      "coefficient": 9408
    },
    {
      "powers": [
        7,
        1,
        4,
        0
      ],
      "coefficient": 0
    },
    {
      "powers": [
        7,
        2,
        0,
        3
      ],
      "coefficient": 11904
    },
    {
      "powers": [
        7,
        2,
        1,
        2
      ],
      "coefficient": 5376
    },
    {
      "powers": [
        7,
        2,
        2,
        1
      ],
      "coefficient": 5376
    },
    {
      "powers": [
        7,
        2,
        3,
        0
      ],
      "coefficient": 11904
    },
    {
      "powers": [
        7,
        3,
        0,
        2
      ],
      "coefficient": 11904
    },
    {
      "powers": [
        7,
        3,
        1,
        1
      ],
      "coefficient": 9408
    },
    {
      "powers": [
        7,
        3,
        2,
        0
      ],
      "coefficient": 11904
    },
    {
      "powers": [
        7,
        4,
        0,
        1
      ],
      "coefficient": 0
    },
    {
      "powers": [
        7,
        4,
        1,
        0
      ],
      "coefficient": 0
    },
    {
      "powers": [
        7,
        5,
        0,
        0
      ],
      "coefficient": 28008
    },
    {
      "powers": [
        8,
        0,
        0,
        4
      ],
      "coefficient": 3654
    },
    {
      "powers": [
        8,
        0,
        1,
        3
      ],
      "coefficient": 0
    },
    {
      "powers": [
        8,
        0,
        2,
        2
      ],
      "coefficient": 2436
    },
    {
      "powers": [
        8,
        0,
        3,
        1
      ],
      "coefficient": 0
    },
    {
      "powers": [
        8,
        0,
        4,
        0
      ],
      "coefficient": 3654
    },
    {
      "powers": [
        8,
        1,
        0,
        3
      ],
      "coefficient": 0
    },
    {
      "powers": [
        8,
        1,
        1,
        2
      ],
      "coefficient": 768
    },
    {
      "powers": [
        8,
        1,
        2,
        1
      ],
      "coefficient": 768
    },
    {
      "powers": [
        8,
        1,
        3,
        0
      ],
      "coefficient": 0
    },
    {
      "powers": [
        8,
        2,
        0,
        2
      ],
      "coefficient": 2436
    },
    {
      "powers": [
        8,
        2,
        1,
        1
      ],
      "coefficient": 768
    },
    {
      "powers": [
        8,
        2,
        2,
        0
      ],
      "coefficient": 2436
    },
    {
      "powers": [
        8,
        3,
        0,
        1
      ],
      "coefficient": 0
    },
    {
      "powers": [
        8,
        3,
        1,
        0
      ],
      "coefficient": 0
    },
    {
      "powers": [
        8,
        4,
        0,
        0
      ],
      "coefficient": 3654
    },
    {
      "powers": [
        9,
        0,
        0,
        3
      ],
      "coefficient": 368
    },
    {
      "powers": [
        9,
        0,
        1,
        2
      ],
      "coefficient": 0
    },
    {
      "powers": [
        9,
        0,
        2,
        1
      ],
      "coefficient": 0
    },
    {
      "powers": [
        9,
        0,
        3,
        0
      ],
      "coefficient": 368
    },
    {
      "powers": [
        9,
        1,
        0,
        2
      ],
      "coefficient": 0
    },
    {
      "powers": [
        9,
        1,
        1,
        1
      ],
      "coefficient": 96
    },
    {
      "powers": [
        9,
        1,
        2,
        0
      ],
      "coefficient": 0
    },
    {
      "powers": [
        9,
        2,
        0,
        1
      ],
      "coefficient": 0
    },
    {
      "powers": [
        9,
        2,
        1,
        0
      ],
      "coefficient": 0
    },
    {
      "powers": [
        9,
        3,
        0,
        0
      ],
      "coefficient": 368
    },
    {
      "powers": [
        10,
        0,
        0,
        2
      ],
      "coefficient": 60
    },
    {
      "powers": [
        10,
        0,
        1,
        1
      ],
      "coefficient": 0
    },
    {
      "powers": [
        10,
        0,
        2,
        0
      ],
      "coefficient": 60
    },
    {
      "powers": [
        10,
        1,
        0,
        1
      ],
      "coefficient": 0
    },
    {
      "powers": [
        10,
        1,
        1,
        0
      ],
      "coefficient": 0
    },
    {
      "powers": [
        10,
        2,
        0,
        0
      ],
      "coefficient": 60
    },
    {
      "powers": [
        11,
        0,
        0,
        1
      ],
      "coefficient": 0
    },
    {
      "powers": [
        11,
        0,
        1,
        0
      ],
      "coefficient": 0
    },
    {
      "powers": [
        11,
        1,
        0,
        0
      ],
      "coefficient": 0
    },
    {
      "powers": [
        12,
        0,
        0,
        0
      ],
      "coefficient": 1
    }
  ],
  "cases": [
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          4,
          4,
          4
        ]
      ],
      "weight": 1,
      "coefficients": [
        1681680,
        0,
        3336480,
        1962240,
        3412080,
        3467520,
        3675840,
        3467520,
        3412080,
        1962240,
        3336480,
        0,
        1681680,
        0,
        14269248,
        9374400,
        18377856,
        20361600,
        22514688,
        22514688,
        20361600,
        18377856,
        9374400,
        14269248,
        0,
        3336480,
        9374400,
        16751616,
        24788736,
        29967840,
        31785600,
        29967840,
        24788736,
        16751616,
        9374400,
        3336480,
        1962240,
        18377856,
        24788736,
        37637376,
        42537600,
        42537600,
        37637376,
        24788736,
        18377856,
        1962240,
        3412080,
        20361600,
        29967840,
        42537600,
        45571680,
        42537600,
        29967840,
        20361600,
        3412080,
        3467520,
        22514688,
        31785600,
        42537600,
        42537600,
        31785600,
        22514688,
        3467520,
        3675840,
        22514688,
        29967840,
        37637376,
        29967840,
        22514688,
        3675840,
        3467520,
        20361600,
        24788736,
        24788736,
        20361600,
        3467520,
        3412080,
        18377856,
        16751616,
        18377856,
        3412080,
        1962240,
        9374400,
        9374400,
        1962240,
        3336480,
        14269248,
        3336480,
        0,
        0,
        1681680,
        5656896,
        0,
        7838208,
        5060160,
        7314048,
        7289856,
        7289856,
        7314048,
        5060160,
        7838208,
        0,
        5656896,
        0,
        22012032,
        15515136,
        25810176,
        27428352,
        28949760,
        27428352,
        25810176,
        15515136,
        22012032,
        0,
        7838208,
        15515136,
        23595264,
        30272256,
        34126848,
        34126848,
        30272256,
        23595264,
        15515136,
        7838208,
        5060160,
        25810176,
        30272256,
        41126400,
        43209600,
        41126400,
        30272256,
        25810176,
        5060160,
        7314048,
        27428352,
        34126848,
        43209600,
        43209600,
        34126848,
        27428352,
        7314048,
        7289856,
        28949760,
        34126848,
        41126400,
        34126848,
        28949760,
        7289856,
        7289856,
        27428352,
        30272256,
        30272256,
        27428352,
        7289856,
        7314048,
        25810176,
        23595264,
        25810176,
        7314048,
        5060160,
        15515136,
        15515136,
        5060160,
        7838208,
        22012032,
        7838208,
        0,
        0,
        5656896,
        6495888,
        0,
        7043568,
        4659648,
        6222720,
        6013056,
        6222720,
        4659648,
        7043568,
        0,
        6495888,
        0,
        14254368,
        10294368,
        15771168,
        16272480,
        16272480,
        15771168,
        10294368,
        14254368,
        0,
        7043568,
        10294368,
        15213408,
        17518368,
        18852960,
        17518368,
        15213408,
        10294368,
        7043568,
        4659648,
        15771168,
        17518368,
        21557760,
        21557760,
        17518368,
        15771168,
        4659648,
        6222720,
        16272480,
        18852960,
        21557760,
        18852960,
        16272480,
        6222720,
        6013056,
        16272480,
        17518368,
        17518368,
        16272480,
        6013056,
        6222720,
        15771168,
        15213408,
        15771168,
        6222720,
        4659648,
        10294368,
        10294368,
        4659648,
        7043568,
        14254368,
        7043568,
        0,
        0,
        6495888,
        3962528,
        0,
        3649824,
        2429280,
        3050208,
        3050208,
        2429280,
        3649824,
        0,
        3962528,
        0,
        5597088,
        4068288,
        5896800,
        5819520,
        5896800,
        4068288,
        5597088,
        0,
        3649824,
        4068288,
        6123264,
        6481440,
        6481440,
        6123264,
        4068288,
        3649824,
        2429280,
        5896800,
        6481440,
        7291200,
        6481440,
        5896800,
        2429280,
        3050208,
        5819520,
        6481440,
        6481440,
        5819520,
        3050208,
        3050208,
        5896800,
        6123264,
        5896800,
        3050208,
        2429280,
        4068288,
        4068288,
        2429280,
        3649824,
        5597088,
        3649824,
        0,
        0,
        3962528,
        1578129,
        0,
        1293180,
        848064,
        1074150,
        848064,
        1293180,
        0,
        1578129,
        0,
        1543584,
        1118880,
        1525440,
        1525440,
        1118880,
        1543584,
        0,
        1293180,
        1118880,
        1787940,
        1666560,
        1787940,
        1118880,
        1293180,
        848064,
        1525440,
        1666560,
        1666560,
        1525440,
        848064,
        1074150,
        1525440,
        1787940,
        1525440,
        1074150,
        848064,
        1118880,
        1118880,
        848064,
        1293180,
        1543584,
        1293180,
        0,
        0,
        1578129,
        457680,
        0,
        339360,
        230160,
        230160,
        339360,
        0,
        457680,
        0,
        323232,
        228480,
        310464,
        228480,
        323232,
        0,
        339360,
        228480,
        367584,
        367584,
        228480,
        339360,
        230160,
        310464,
        367584,
        310464,
        230160,
        230160,
        228480,
        228480,
        230160,
        339360,
        323232,
        339360,
        0,
        0,
        457680,
        103404,
        0,
        73332,
        40320,
        73332,
        0,
        103404,
        0,
        53088,
        38304,
        38304,
        53088,
        0,
        73332,
        38304,
        81816,
        38304,
        73332,
        40320,
        38304,
        38304,
        40320,
        73332,
        53088,
        73332,
        0,
        0,
        103404,
        18816,
        0,
        10752,
        10752,
        0,
        18816,
        0,
        7392,
        4032,
        7392,
        0,
        10752,
        4032,
        4032,
        10752,
        10752,
        7392,
        10752,
        0,
        0,
        18816,
        2982,
        0,
        2436,
        0,
        2982,
        0,
        672,
        672,
        0,
        2436,
        672,
        2436,
        0,
        0,
        2982,
        336,
        0,
        0,
        336,
        0,
        96,
        0,
        0,
        0,
        336,
        60,
        0,
        60,
        0,
        0,
        60,
        0,
        0,
        0,
        1
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          4
        ],
        [
          4,
          4,
          1
        ]
      ],
      "weight": 8,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        789852,
        611856,
        862176,
        902832,
        934920,
        902832,
        862176,
        611856,
        789852,
        0,
        533984,
        2625420,
        2425188,
        3092460,
        3224004,
        3224004,
        3092460,
        2425188,
        2625420,
        533984,
        1245972,
        4978344,
        4711224,
        5799192,
        5890920,
        5799192,
        4711224,
        4978344,
        1245972,
        2130246,
        7404684,
        7065576,
        8353590,
        8353590,
        7065576,
        7404684,
        2130246,
        2999535,
        9320640,
        8852865,
        10143840,
        8852865,
        9320640,
        2999535,
        3676596,
        10144932,
        9582216,
        9582216,
        10144932,
        3676596,
        4135509,
        9924600,
        8846838,
        9924600,
        4135509,
        3635142,
        6879684,
        6879684,
        3635142,
        4819881,
        6879684,
        4819881,
        0,
        0,
        5242271,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        812100,
        634116,
        873180,
        900060,
        900060,
        873180,
        634116,
        812100,
        0,
        533988,
        2514204,
        2313864,
        2882628,
        2920680,
        2882628,
        2313864,
        2514204,
        533988,
        1245888,
        4633020,
        4366908,
        5188680,
        5188680,
        4366908,
        4633020,
        1245888,
        2131395,
        6716220,
        6369405,
        7303800,
        6369405,
        6716220,
        2131395,
        2988216,
        8161020,
        7745220,
        7745220,
        8161020,
        2988216,
        3760155,
        8828820,
        7984746,
        8828820,
        3760155,
        3676008,
        6879684,
        6879684,
        3676008,
        5452713,
        7869780,
        5452713,
        0,
        0,
        7523061,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        406056,
        317016,
        425880,
        425040,
        425880,
        317016,
        406056,
        0,
        266976,
        1179108,
        1079316,
        1297800,
        1297800,
        1079316,
        1179108,
        266976,
        623280,
        2106720,
        1970640,
        2274720,
        1970640,
        2106720,
        623280,
        1061676,
        2937480,
        2783340,
        2783340,
        2937480,
        1061676,
        1528065,
        3535560,
        3223710,
        3535560,
        1528065,
        1671180,
        3044916,
        3044916,
        1671180,
        2757006,
        3834768,
        2757006,
        0,
        0,
        4819881,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        131628,
        102060,
        131880,
        131880,
        102060,
        131628,
        0,
        89040,
        359940,
        325920,
        382200,
        325920,
        359940,
        89040,
        206976,
        615720,
        575400,
        575400,
        615720,
        206976,
        361935,
        847560,
        770490,
        847560,
        361935,
        452760,
        811020,
        811020,
        452760,
        835590,
        1116948,
        835590,
        0,
        0,
        1817571,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        31080,
        23520,
        30240,
        23520,
        31080,
        0,
        22176,
        79380,
        71820,
        71820,
        79380,
        22176,
        52920,
        133560,
        118440,
        133560,
        52920,
        80430,
        145740,
        145740,
        80430,
        169785,
        221760,
        169785,
        0,
        0,
        459501,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        5628,
        4284,
        4284,
        5628,
        0,
        4536,
        13860,
        11592,
        13860,
        4536,
        9408,
        18396,
        18396,
        9408,
        24129,
        31836,
        24129,
        0,
        0,
        83559,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        840,
        504,
        840,
        0,
        672,
        1596,
        1596,
        672,
        2352,
        3360,
        2352,
        0,
        0,
        11319,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        84,
        84,
        0,
        144,
        252,
        144,
        0,
        0,
        1149,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        84,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          4,
          1
        ],
        [
          4,
          1,
          4
        ]
      ],
      "weight": 8,
      "coefficients": [
        0,
        0,
        0,
        533984,
        1245972,
        2130246,
        2999535,
        3676596,
        4135509,
        3635142,
        4819881,
        0,
        5242271,
        0,
        0,
        789852,
        2625420,
        4978344,
        7404684,
        9320640,
        10144932,
        9924600,
        6879684,
        6879684,
        0,
        0,
        0,
        611856,
        2425188,
        4711224,
        7065576,
        8852865,
        9582216,
        8846838,
        6879684,
        4819881,
        0,
        0,
        862176,
        3092460,
        5799192,
        8353590,
        10143840,
        9582216,
        9924600,
        3635142,
        0,
        0,
        902832,
        3224004,
        5890920,
        8353590,
        8852865,
        10144932,
        4135509,
        0,
        0,
        934920,
        3224004,
        5799192,
        7065576,
        9320640,
        3676596,
        0,
        0,
        902832,
        3092460,
        4711224,
        7404684,
        2999535,
        0,
        0,
        862176,
        2425188,
        4978344,
        2130246,
        0,
        0,
        611856,
        2625420,
        1245972,
        0,
        0,
        789852,
        533984,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        533988,
        1245888,
        2131395,
        2988216,
        3760155,
        3676008,
        5452713,
        0,
        7523061,
        0,
        0,
        812100,
        2514204,
        4633020,
        6716220,
        8161020,
        8828820,
        6879684,
        7869780,
        0,
        0,
        0,
        634116,
        2313864,
        4366908,
        6369405,
        7745220,
        7984746,
        6879684,
        5452713,
        0,
        0,
        873180,
        2882628,
        5188680,
        7303800,
        7745220,
        8828820,
        3676008,
        0,
        0,
        900060,
        2920680,
        5188680,
        6369405,
        8161020,
        3760155,
        0,
        0,
        900060,
        2882628,
        4366908,
        6716220,
        2988216,
        0,
        0,
        873180,
        2313864,
        4633020,
        2131395,
        0,
        0,
        634116,
        2514204,
        1245888,
        0,
        0,
        812100,
        533988,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        266976,
        623280,
        1061676,
        1528065,
        1671180,
        2757006,
        0,
        4819881,
        0,
        0,
        406056,
        1179108,
        2106720,
        2937480,
        3535560,
        3044916,
        3834768,
        0,
        0,
        0,
        317016,
        1079316,
        1970640,
        2783340,
        3223710,
        3044916,
        2757006,
        0,
        0,
        425880,
        1297800,
        2274720,
        2783340,
        3535560,
        1671180,
        0,
        0,
        425040,
        1297800,
        1970640,
        2937480,
        1528065,
        0,
        0,
        425880,
        1079316,
        2106720,
        1061676,
        0,
        0,
        317016,
        1179108,
        623280,
        0,
        0,
        406056,
        266976,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        89040,
        206976,
        361935,
        452760,
        835590,
        0,
        1817571,
        0,
        0,
        131628,
        359940,
        615720,
        847560,
        811020,
        1116948,
        0,
        0,
        0,
        102060,
        325920,
        575400,
        770490,
        811020,
        835590,
        0,
        0,
        131880,
        382200,
        575400,
        847560,
        452760,
        0,
        0,
        131880,
        325920,
        615720,
        361935,
        0,
        0,
        102060,
        359940,
        206976,
        0,
        0,
        131628,
        89040,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        22176,
        52920,
        80430,
        169785,
        0,
        459501,
        0,
        0,
        31080,
        79380,
        133560,
        145740,
        221760,
        0,
        0,
        0,
        23520,
        71820,
        118440,
        145740,
        169785,
        0,
        0,
        30240,
        71820,
        133560,
        80430,
        0,
        0,
        23520,
        79380,
        52920,
        0,
        0,
        31080,
        22176,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4536,
        9408,
        24129,
        0,
        83559,
        0,
        0,
        5628,
        13860,
        18396,
        31836,
        0,
        0,
        0,
        4284,
        11592,
        18396,
        24129,
        0,
        0,
        4284,
        13860,
        9408,
        0,
        0,
        5628,
        4536,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        672,
        2352,
        0,
        11319,
        0,
        0,
        840,
        1596,
        3360,
        0,
        0,
        0,
        504,
        1596,
        2352,
        0,
        0,
        840,
        672,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        144,
        0,
        1149,
        0,
        0,
        84,
        252,
        0,
        0,
        0,
        84,
        144,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        84,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          4,
          4
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 8,
      "coefficients": [
        5242271,
        0,
        4819881,
        3635142,
        4135509,
        3676596,
        2999535,
        2130246,
        1245972,
        533984,
        0,
        0,
        0,
        0,
        6879684,
        6879684,
        9924600,
        10144932,
        9320640,
        7404684,
        4978344,
        2625420,
        789852,
        0,
        0,
        4819881,
        6879684,
        8846838,
        9582216,
        8852865,
        7065576,
        4711224,
        2425188,
        611856,
        0,
        0,
        3635142,
        9924600,
        9582216,
        10143840,
        8353590,
        5799192,
        3092460,
        862176,
        0,
        0,
        4135509,
        10144932,
        8852865,
        8353590,
        5890920,
        3224004,
        902832,
        0,
        0,
        3676596,
        9320640,
        7065576,
        5799192,
        3224004,
        934920,
        0,
        0,
        2999535,
        7404684,
        4711224,
        3092460,
        902832,
        0,
        0,
        2130246,
        4978344,
        2425188,
        862176,
        0,
        0,
        1245972,
        2625420,
        611856,
        0,
        0,
        533984,
        789852,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7523061,
        0,
        5452713,
        3676008,
        3760155,
        2988216,
        2131395,
        1245888,
        533988,
        0,
        0,
        0,
        0,
        7869780,
        6879684,
        8828820,
        8161020,
        6716220,
        4633020,
        2514204,
        812100,
        0,
        0,
        5452713,
        6879684,
        7984746,
        7745220,
        6369405,
        4366908,
        2313864,
        634116,
        0,
        0,
        3676008,
        8828820,
        7745220,
        7303800,
        5188680,
        2882628,
        873180,
        0,
        0,
        3760155,
        8161020,
        6369405,
        5188680,
        2920680,
        900060,
        0,
        0,
        2988216,
        6716220,
        4366908,
        2882628,
        900060,
        0,
        0,
        2131395,
        4633020,
        2313864,
        873180,
        0,
        0,
        1245888,
        2514204,
        634116,
        0,
        0,
        533988,
        812100,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4819881,
        0,
        2757006,
        1671180,
        1528065,
        1061676,
        623280,
        266976,
        0,
        0,
        0,
        0,
        3834768,
        3044916,
        3535560,
        2937480,
        2106720,
        1179108,
        406056,
        0,
        0,
        2757006,
        3044916,
        3223710,
        2783340,
        1970640,
        1079316,
        317016,
        0,
        0,
        1671180,
        3535560,
        2783340,
        2274720,
        1297800,
        425880,
        0,
        0,
        1528065,
        2937480,
        1970640,
        1297800,
        425040,
        0,
        0,
        1061676,
        2106720,
        1079316,
        425880,
        0,
        0,
        623280,
        1179108,
        317016,
        0,
        0,
        266976,
        406056,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1817571,
        0,
        835590,
        452760,
        361935,
        206976,
        89040,
        0,
        0,
        0,
        0,
        1116948,
        811020,
        847560,
        615720,
        359940,
        131628,
        0,
        0,
        835590,
        811020,
        770490,
        575400,
        325920,
        102060,
        0,
        0,
        452760,
        847560,
        575400,
        382200,
        131880,
        0,
        0,
        361935,
        615720,
        325920,
        131880,
        0,
        0,
        206976,
        359940,
        102060,
        0,
        0,
        89040,
        131628,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        459501,
        0,
        169785,
        80430,
        52920,
        22176,
        0,
        0,
        0,
        0,
        221760,
        145740,
        133560,
        79380,
        31080,
        0,
        0,
        169785,
        145740,
        118440,
        71820,
        23520,
        0,
        0,
        80430,
        133560,
        71820,
        30240,
        0,
        0,
        52920,
        79380,
        23520,
        0,
        0,
        22176,
        31080,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        83559,
        0,
        24129,
        9408,
        4536,
        0,
        0,
        0,
        0,
        31836,
        18396,
        13860,
        5628,
        0,
        0,
        24129,
        18396,
        11592,
        4284,
        0,
        0,
        9408,
        13860,
        4284,
        0,
        0,
        4536,
        5628,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11319,
        0,
        2352,
        672,
        0,
        0,
        0,
        0,
        3360,
        1596,
        840,
        0,
        0,
        2352,
        1596,
        504,
        0,
        0,
        672,
        840,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1149,
        0,
        144,
        0,
        0,
        0,
        0,
        252,
        84,
        0,
        0,
        144,
        84,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        84,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "triples": [
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          1
        ],
        [
          1,
          1,
          4
        ],
        [
          1,
          4,
          1
        ],
        [
          4,
          1,
          1
        ]
      ],
      "weight": 56,
      "coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        225672,
        349632,
        456120,
        491520,
        456120,
        349632,
        225672,
        0,
        0,
        0,
        0,
        349632,
        521280,
        645120,
        645120,
        521280,
        349632,
        0,
        0,
        0,
        0,
        456120,
        645120,
        740880,
        645120,
        456120,
        0,
        0,
        0,
        0,
        491520,
        645120,
        645120,
        491520,
        0,
        0,
        0,
        0,
        456120,
        521280,
        456120,
        0,
        0,
        0,
        0,
        349632,
        349632,
        0,
        0,
        0,
        0,
        225672,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        174816,
        260640,
        322560,
        322560,
        260640,
        174816,
        0,
        0,
        0,
        0,
        260640,
        368640,
        423360,
        368640,
        260640,
        0,
        0,
        0,
        0,
        322560,
        423360,
        423360,
        322560,
        0,
        0,
        0,
        0,
        322560,
        368640,
        322560,
        0,
        0,
        0,
        0,
        260640,
        260640,
        0,
        0,
        0,
        0,
        174816,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        65160,
        92160,
        105840,
        92160,
        65160,
        0,
        0,
        0,
        0,
        92160,
        120960,
        120960,
        92160,
        0,
        0,
        0,
        0,
        105840,
        120960,
        105840,
        0,
        0,
        0,
        0,
        92160,
        92160,
        0,
        0,
        0,
        0,
        65160,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        15360,
        20160,
        20160,
        15360,
        0,
        0,
        0,
        0,
        20160,
        23040,
        20160,
        0,
        0,
        0,
        0,
        20160,
        20160,
        0,
        0,
        0,
        0,
        15360,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2520,
        2880,
        2520,
        0,
        0,
        0,
        0,
        2880,
        2880,
        0,
        0,
        0,
        0,
        2520,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        288,
        288,
        0,
        0,
        0,
        0,
        288,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        24,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    }
  ],
  "seconds": 0.014078617095947266
}

==> anc/construction/research/type_search/search_types.py <==
#!/usr/bin/env python3
"""Exact orbit enumeration and a standalone C++ counting subprocess."""
import argparse, collections, fractions, itertools, json, math, pathlib, subprocess, time
ROOT=pathlib.Path(__file__).parent

def initial_states(profile):
    """Fix x profile; sum all y,z histogram alignments by stabilizer orbits.

    Each canonical initial triple multiset has multiplicity prod_a m_a! /
    prod_(a,b,c) m_abc!, the number of distinct alignments for fixed x.
    """
    a=sorted(profile)
    b=collections.Counter(a); c=collections.Counter(a)
    vals=sorted(b)
    out=[]
    def rec(i, triples):
        if i==len(a):
            weight=math.prod(math.factorial(n) for n in collections.Counter(a).values())//math.prod(math.factorial(n) for n in collections.Counter(triples).values())
            out.append((triples,weight));return
        floor=triples[-1][1:] if i and a[i]==a[i-1] else (-1,-1)
        for y in vals:
            if not b[y]:continue
            b[y]-=1
            for z in vals:
                if c[z] and (y,z)>=floor:
                    c[z]-=1;rec(i+1,triples+((a[i],y,z),));c[z]+=1
            b[y]+=1
    rec(0,())
    S=math.factorial(len(a))//math.prod(math.factorial(n) for n in collections.Counter(a).values())
    assert sum(w for _,w in out)==S*S
    return out,S

def eval_profiles(profiles, name, base=8):
    outfile=ROOT/(name+'.jsonl')
    err=open(ROOT/(name+'.stderr'),'w')
    proc=subprocess.Popen([str(ROOT/'type_dp'),str(base),'9'],stdin=subprocess.PIPE,stdout=subprocess.PIPE,stderr=err,text=True,bufsize=1)
    seq=0
    try:
      for profile in profiles:
        n=sum(profile)
        Nsingle=math.factorial(n)//math.prod(math.factorial(v) for v in profile)
        assert Nsingle*Nsingle<2**128
        states,S=initial_states(profile)
        counts=[];numer=0;t=time.time()
        for triples,w in states:
            proc.stdin.write(str(seq)+' '+' '.join(str(v) for tr in triples for v in tr)+'\n');proc.stdin.flush()
            line=proc.stdout.readline()
            if not line:raise RuntimeError('DP exited')
            ident,value,memo,seconds=line.split();assert int(ident)==seq
            value=int(value);seq+=1;numer+=value*w
            counts.append(dict(triples=triples,weight=w,count=value))
        denom=(S*Nsingle)**2
        E=fractions.Fraction(numer,denom)
        root=float(E)**(1/(4*n));growth=root**(-0.5)
        record=dict(profile=profile,n=n,N=S*Nsingle,E_num=E.numerator,E_den=E.denominator,energy=float(E),root=root,growth=growth,ratio=float(E)/(25/81)**n,memo=int(memo),seconds=time.time()-t,initial_cases=len(counts))
        if len(counts)<=1000:record['cases']=counts
        with outfile.open('a') as f:f.write(json.dumps(record)+'\n')
        print(json.dumps({k:v for k,v in record.items() if k!='cases'}),flush=True)
    finally:
      proc.stdin.close();proc.terminate();proc.wait();err.close()

if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--name',default='scan');p.add_argument('--base',type=int,default=8);p.add_argument('profiles',nargs='+');args=p.parse_args()
    profiles=[]
    for s in args.profiles:
      a=list(map(int,s.split(',')));a+=[0]*(9-len(a));assert len(a)==9
      profiles.append(a)
    eval_profiles(profiles,args.name,args.base)


==> anc/construction/research/upper_side/recursive_pair_histograms.json <==
{
  "P": [
    43619848,
    65841384,
    45054936,
    18503096,
    5254137,
    1126152,
    193956,
    28008,
    3654,
    368,
    60,
    0,
    1
  ],
  "Q43": [
    8384898759,
    14669424451,
    11913950876,
    5946128884,
    2042090431,
    514902852,
    99986463,
    15534218,
    1991287,
    215493,
    20164,
    1586,
    131,
    4,
    1
  ]
}


==> anc/general/check_section3_tables.py <==
#!/usr/bin/env python3
"""Recompute the finite claims stated in Section 3.3 and in the proof of Lemma 3.2.

Section 3.3: the eight words (gen:eight) are trifferent with distance profile
2,2,3,3,3,4,4 from every word; each column has counts (2,3,3); the four objects
P_0..P_3 project to copies of (gen:six) with the stated rainbow triples and fixed
values; their common centers are as listed and form the cycle P_0P_1P_2P_3P_0;
the unique mask on U at which every word is a contact, two per direction, is 1200.

Lemma 3.2: with f(A)=(-,+,+), f(B)=(+,-,-) at h=021, the prefixes of X,Y are 110
and 202; for each position r of the minus of g(A), with g(B)=(-g(A2),-g(A1),-g(A0))
at h'=102, the prefixes of Z,T are as in the table; the witnesses listed in the
table have no rainbow coordinate on the core with their cross pair; and no sign
assignment (x,y,z,t) satisfies all relations (gen:binary-relations).

Exits with status 0 and prints PASS lines if every claim holds.
"""
from itertools import combinations, product, permutations
import sys


def rainbow(*ws):
    return [i for i in range(len(ws[0])) if len({w[i] for w in ws}) == 3]


def triffer(*ws):
    return bool(rainbow(*ws))


def word(s):
    return tuple(int(c) for c in s)


def check(cond, msg):
    if not cond:
        print('FAIL: ' + msg)
        sys.exit(1)


# ---------------------------------------------------------------- (gen:six)
SIX = {'A0': '000', 'A1': '111', 'A2': '222', 'B0': '012', 'B1': '120', 'B2': '201'}
SIX = {k: word(v) for k, v in SIX.items()}


def canon3(ws):
    """Canonical form of a set of words of length 3 under coordinate and symbol permutations."""
    best = None
    for pi in permutations(range(3)):
        for sp in product(list(permutations(range(3))), repeat=3):
            t = sorted(tuple(sp[c][w[pi[c]]] for c in range(3)) for w in ws)
            if best is None or t < best:
                best = t
    return best


SIX_CANON = canon3(SIX.values())

# ---------------------------------------------------------------- Section 3.3
EIGHT = {k: word(v) for k, v in dict(A='0001', B='0020', C='0211', D='1022',
                                       E='1111', F='2102', G='2110', H='2222').items()}
names = sorted(EIGHT)
check(all(triffer(*(EIGHT[n] for n in t)) for t in combinations(names, 3)), '(gen:eight) trifferent')
dist = lambda x, y: sum(a != b for a, b in zip(x, y))
for n in names:
    prof = sorted(dist(EIGHT[n], EIGHT[o]) for o in names if o != n)
    check(prof == [2, 2, 3, 3, 3, 4, 4], 'distance profile of ' + n)
twice = []
for t in range(4):
    counts = [sum(EIGHT[n][t] == s for n in names) for s in range(3)]
    check(sorted(counts) == [2, 3, 3], f'column {t} counts')
    twice.append(counts.index(2))
check(tuple(twice) == word('1200'), 'symbols used twice give 1200')

TABLE = {'P0': ('AGH', 'BCF', 0, 1), 'P1': ('ADG', 'BEF', 1, 2),
         'P2': ('BEH', 'CDG', 2, 0), 'P3': ('AEH', 'CDF', 3, 0)}
centers = {}
for P, (t1, t2, t, val) in TABLE.items():
    members = [n for n in names if EIGHT[n][t] != val]
    check(sorted(members) == sorted(t1 + t2), P + ' members')
    supp = [c for c in range(4) if c != t]
    proj = {n: tuple(EIGHT[n][c] for c in supp) for n in members}
    check(canon3(proj.values()) == SIX_CANON, P + ' is a copy of (gen:six)')
    full_rainbow = [set(tr) for tr in combinations(members, 3)
                    if len(rainbow(*(proj[n] for n in tr))) == 3]
    check(sorted(map(sorted, full_rainbow)) == sorted([sorted(t1), sorted(t2)]), P + ' rainbow triples')
    cs = set()
    for n in members:
        c = list(EIGHT[n])
        c[t] = val
        cs.add(tuple(c))
    centers[P] = cs
    other_vals = [s for s in range(3) if s != val]
    for s in other_vals:
        check(sum(EIGHT[n][t] != s for n in names) == 5, P + ' other outside values leave five words')
edges = {frozenset((P, Q)) for P, Q in combinations(TABLE, 2) if centers[P] & centers[Q]}
check(edges == {frozenset(e) for e in [('P0', 'P1'), ('P1', 'P2'), ('P2', 'P3'), ('P3', 'P0')]}, 'cycle P0P1P2P3P0')
LISTED = {('P0', 'P1'): {'1211', '1222'}, ('P1', 'P2'): {'0201', '2202'},
          ('P2', 'P3'): {'0000', '2100'}, ('P3', 'P0'): {'1020', '1110'}}
for (P, Q), cs in LISTED.items():
    check(centers[P] & centers[Q] == {word(c) for c in cs}, f'common centers {P}{Q}')
holes = []
for q in product(range(3), repeat=4):
    matches = {n: [i for i in range(4) if EIGHT[n][i] == q[i]] for n in names}
    if all(len(v) == 1 for v in matches.values()) and \
            all(sum(matches[n] == [i] for n in names) == 2 for i in range(4)):
        holes.append(q)
check(holes == [word('1200')], 'unique central hole 1200')
print('PASS: Section 3.3 (eight words, four objects, cycle, common centers, central hole 1200)')

# ---------------------------------------------------------------- Lemma 3.2
h, h2 = word('021'), word('102')
old = list(SIX)


def contact_pairs(mask):
    pairs = []
    for i in range(3):
        cs = [n for n in old if [c for c in range(3) if SIX[n][c] == mask[c]] == [i]]
        pairs.append(sorted(cs))
    return pairs


check(contact_pairs(h) == [['A0', 'B0'], ['A2', 'B1'], ['A1', 'B2']], 'contact pairs at 021')
check(contact_pairs(h2) == [['A1', 'B1'], ['A0', 'B2'], ['A2', 'B0']], 'contact pairs at 102')


def prefixes(mask, col):
    """Prefixes avoiding mask that triffer on the core with every old pair of equal column sign."""
    out = []
    for p in product(range(3), repeat=3):
        if any(p[c] == mask[c] for c in range(3)):
            continue
        if all(triffer(p, SIX[a], SIX[b]) for a, b in combinations(old, 2) if col[a] == col[b]):
            out.append(p)
    return out


f = {'A0': -1, 'A1': 1, 'A2': 1, 'B0': 1, 'B1': -1, 'B2': -1}
check(all(f[a] == -f[b] for a, b in contact_pairs(h)), 'f opposite on contact pairs at h')
XY = prefixes(h, f)
check(XY == [word('110'), word('202')], 'X,Y prefixes 110, 202')
X, Y = XY

ZT_TABLE = {0: ('220', '011'), 1: ('010', '221'), 2: ('211', '020')}
WITNESS = {0: [('A1', 'B1'), ('A0', 'A1'), ('A0', 'A2'), ('B0', 'B2')],
           1: [('A0', 'A1'), ('A1', 'B1'), ('A0', 'B0'), ('A2', 'B2')],
           2: [('A1', 'B1'), ('A1', 'B1'), ('A1', 'B2'), ('A0', 'A2')]}
for r in range(3):
    g = {a: (-1 if a == f'A{r}' else 1) for a in ('A0', 'A1', 'A2')}
    g.update({'B0': -g['A2'], 'B1': -g['A1'], 'B2': -g['A0']})
    check(all(g[a] == -g[b] for a, b in contact_pairs(h2)), f'g opposite on contact pairs at h\' (r={r})')
    ZT = prefixes(h2, g)
    check(sorted(ZT) == sorted(word(s) for s in ZT_TABLE[r]), f'Z,T prefixes for r={r}')
    Z, T = word(ZT_TABLE[r][0]), word(ZT_TABLE[r][1])
    # cross pairs XZ, XT, YZ, YT: (P, Q, name of P's k-sign, name of Q's j-sign)
    cross = [(X, Z, 'x', 'z'), (X, T, 'x', 't'), (Y, Z, 'y', 'z'), (Y, T, 'y', 't')]
    forbidden = []
    for (P, Q, pk, qj), wit in zip(cross, WITNESS[r]):
        for w in wit:
            check(not triffer(P, Q, SIX[w]), f'witness {w} has no core rainbow (r={r})')
        # every old word without a core rainbow gives a relation (Q_j, P_k) != (f(w), g(w))
        for w in old:
            if not triffer(P, Q, SIX[w]):
                forbidden.append((qj, pk, f[w], g[w]))
    survivors = []
    for vals in product([1, -1], repeat=4):
        s = dict(zip('xyzt', vals))
        if all((s[qj], s[pk]) != (fw, gw) for qj, pk, fw, gw in forbidden):
            survivors.append(s)
    check(not survivors, f'no sign assignment survives for r={r}')
print('PASS: Lemma 3.2 (contact pairs, prefixes 110/202, (Z,T) table, witnesses, every row contradictory)')


==> anc/general/verify_coordinate_exchange.py <==
"""Exact small certificates for universal local completion-exchange lemmas."""
import contextlib
import io
import runpy
from collections import Counter
from itertools import combinations, product
from pathlib import Path

with contextlib.redirect_stdout(io.StringIO()):
    old = runpy.run_path(str(Path(__file__).with_name('verify_gluing_potential.py')))
data = old['data']
ordinary = old['ordinary']
packing = old['anchor_weight']
maximum = old['maximum_independent']
require = old['require']
base = old['six']


def independent(subset, adjacency):
    return all(not (adjacency[i] >> j & 1) for i, j in combinations(subset, 2))


def all_independent(adjacency):
    return [tuple(i for i in range(len(adjacency)) if mask >> i & 1)
            for mask in range(1 << len(adjacency))
            if independent(tuple(i for i in range(len(adjacency)) if mask >> i & 1), adjacency)]


def stats(code, coordinate):
    keys, supports, adjacency = data(tuple(sorted(code)), len(code[0]))
    alpha = maximum(adjacency)
    outside = sum(1 << j for j, support in enumerate(supports) if coordinate not in support)
    avoid = maximum(adjacency, outside)
    families = all_independent(adjacency)
    load = lambda family: sum(coordinate in supports[j] for j in family)
    min_optimal_load = min(load(family) for family in families if len(family) == alpha)
    require(min(alpha-len(family)+load(family) for family in families) == alpha-avoid,
            'deficit plus load sensitivity')
    for j, support in enumerate(supports):
        if coordinate not in support:
            require((adjacency[j] & ~outside).bit_count() in (0, 2), 'cross degree zero or two')
    return len(keys), alpha, avoid, min_optimal_load


# Every normalized four-tournament capable of two conflicting candidates.
tournament_cases = 0
for signs in product((-1, 1), repeat=6):
    matrix = [[0]*4 for _ in range(4)]
    for (i, j), sign in zip(combinations(range(4), 2), signs):
        matrix[i][j], matrix[j][i] = sign, -sign
    cyclic = [s for s in combinations(range(4), 3)
              if all({matrix[j][k] for k in s if k != j} == {-1, 1} for j in s)]
    if len(cyclic) < 2:
        continue
    require(len(cyclic) == 2, 'exactly two cyclic triangles')
    code = [(1,)*4, (2,)*4] + [tuple(x % 3 for x in row) for row in matrix]
    for support in cyclic:
        j = next(i for i in range(4) if i not in support)
        value = -1
        for k in support:
            value *= matrix[j][k]
        word = [0]*4
        word[j] = value % 3
        code.append(tuple(word))
    code = tuple(code)
    require(ordinary(code) and all(packing(code, word) == 1 for word in code),
            'ordinary saturated eight-word slice')
    keys, supports, adjacency = data(tuple(sorted(code)), 4)
    require(len(keys) == 4 and all(a.bit_count() == 2 for a in adjacency), 'forced square')
    for i in range(4):
        require(stats(code, i) == (4, 2, 1, 1), 'canonical exchange statistics')
    tournament_cases += 1
require(tournament_cases == 24, 'four-tournament classification count')


# Complete attachment domains for a common canonical completed hexad.
attachments = []
for column in product((1, 2), repeat=6):
    shared = tuple(word+(symbol,) for word, symbol in zip(base, column))
    allowed = [word for word in product(range(3), repeat=3)
               if ordinary(shared+(word+(0,),))]
    for x, y in combinations(allowed, 2):
        code = shared+(x+(0,), y+(0,))
        if not ordinary(code):
            continue
        keys, supports, adjacency = data(tuple(sorted(code)), 4)
        if len(keys) != 4 or sorted(a.bit_count() for a in adjacency) != [2]*4:
            continue
        shared_vertex = next(j for j, s in enumerate(supports) if s == frozenset((0, 1, 2)))
        opposite = next(j for j in range(4)
                        if j != shared_vertex and not (adjacency[shared_vertex] >> j & 1))
        i = next(iter(set(range(4))-supports[opposite]))
        attachments.append((column, x, y, i))
require(len(attachments) == 18, 'all attachment types')
require(Counter(x[3] for x in attachments) == {0: 6, 1: 6, 2: 6}, 'preferred coordinates')

tested = valid = 0
outcomes = Counter()
for left in attachments:
    for right in attachments:
        col1, x, y, i = left
        col2, z, t, j = right
        if i != j:
            continue
        for tail in product((1, 2), repeat=4):
            tested += 1
            code = (tuple(word+(a, b) for word, a, b in zip(base, col1, col2))
                    +(x+(0, tail[0]), y+(0, tail[1]), z+(tail[2], 0), t+(tail[3], 0)))
            if not ordinary(code):
                continue
            valid += 1
            require(all(packing(code, word) == 1 for word in code), 'five-slice saturation')
            outcome = stats(code, i)
            require(outcome == (10, 3, 2, 1), 'shared-label five-slice completion')
            outcomes[outcome] += 1
require((tested, valid) == (1728, 72), 'complete five-slice counts')


# Abstract obstruction: two squares sharing one inside vertex. Not a code.
# Vertices: c,a,b,d,f,o,e; outside={o,e}.
edges = ((0,1), (1,5), (5,2), (2,0), (0,3), (3,6), (6,4), (4,0))
adjacency = [0]*7
for i, j in edges:
    adjacency[i] |= 1 << j
    adjacency[j] |= 1 << i
families = all_independent(adjacency)
alpha = max(map(len, families))
require(alpha == 4 and maximum(tuple(adjacency), (1 << 5)+(1 << 6)) == 2,
        'abstract sensitivity')
require(min(sum(i < 5 for i in s) for s in families if len(s) == alpha) == 4,
        'abstract exact-optimality gap')
print({'checks': 'PASS', 'four_tournaments': tournament_cases,
       'attachments': len(attachments), 'five_assignments': tested,
       'ordinary_five_slices': valid, 'five_outcomes': dict(outcomes),
       'abstract_bowtie_alpha': 4, 'abstract_bowtie_sensitivity': 2})


==> anc/general/verify_gluing_potential.py <==
"""Exact global linear-completion recurrences; finite checks, not a bound proof."""
from collections import defaultdict
from fractions import Fraction
from functools import lru_cache
from itertools import combinations, product


def require(condition, message):
    if not condition:
        raise ValueError(message)


def ordinary(code):
    return len(code) == len(set(code)) and all(
        any(len(set(column)) == 3 for column in zip(*triple))
        for triple in combinations(code, 3))


def pair_weight(code):
    return sum((Fraction(1, 2 ** sum(a != b for a, b in zip(x, y)))
                for x, y in combinations(code, 2)), Fraction())


def anchor_weight(code, anchor):
    return sum((Fraction(1, 2 ** sum(a != b for a, b in zip(x, anchor)))
                for x in code if x != anchor), Fraction())


@lru_cache(None)
def data(code, n):
    require(ordinary(code), 'ordinary input')
    objects = defaultdict(list)
    centers = defaultdict(list)
    if len(code) >= 6 and n >= 3:
        for q in product(range(3), repeat=n):
            matches = [frozenset(j for j in range(n) if x[j] == q[j])
                       for x in code]
            owners = [i for i, match in enumerate(matches) if not match]
            if len(owners) != 2:
                continue
            x, y = owners
            contacts = {}
            for i, match in enumerate(matches):
                if len(match) == 1:
                    j = next(iter(match))
                    if code[x][j] != code[y][j]:
                        require(j not in contacts, 'unique contact')
                        contacts[j] = i
            for z, support in enumerate(matches):
                if len(support) != 3 or not support <= contacts.keys():
                    continue
                words = tuple(sorted(owners + [z] + [contacts[j] for j in support]))
                require(len(set(words)) == 6, 'six words')
                tail = tuple((j, q[j]) for j in range(n) if j not in support)
                key = words, tail
                objects[key].append((q, support))
                centers[q].append((key, support))
    keys = tuple(sorted(objects))
    index = {key: i for i, key in enumerate(keys)}
    adjacency = [0] * len(keys)
    for incidences in centers.values():
        for (x, sx), (y, sy) in combinations(incidences, 2):
            if len(sx & sy) == 2:
                i, j = index[x], index[y]
                adjacency[i] |= 1 << j
                adjacency[j] |= 1 << i
    for incidences in objects.values():
        require(len(incidences) == 6, 'whole-object incidence closure')
        require(len({support for _, support in incidences}) == 1, 'fixed support')
    supports = tuple(objects[key][0][1] for key in keys)
    return keys, supports, tuple(adjacency)


def maximum_independent(adjacency, mask=None):
    if mask is None:
        mask = (1 << len(adjacency)) - 1

    @lru_cache(None)
    def solve(remaining):
        if not remaining:
            return 0
        vertices = [i for i in range(len(adjacency)) if remaining >> i & 1]
        isolated = [i for i in vertices if not adjacency[i] & remaining]
        if isolated:
            return len(isolated) + solve(remaining & ~sum(1 << i for i in isolated))
        component = 1 << vertices[0]
        frontier = component
        while frontier:
            neighbors = 0
            for i in range(len(adjacency)):
                if frontier >> i & 1:
                    neighbors |= adjacency[i]
            frontier = neighbors & remaining & ~component
            component |= frontier
        if component != remaining:
            return solve(component) + solve(remaining & ~component)
        v = max(vertices, key=lambda i: (adjacency[i] & remaining).bit_count())
        return max(solve(remaining & ~(1 << v)),
                   1 + solve(remaining & ~((1 << v) | adjacency[v])))

    return solve(mask)


def linear_count(code, n):
    return maximum_independent(data(tuple(sorted(code)), n)[2])


def gluing_test(a_code, p, d_code):
    a, b = len(p), len(d_code[0])
    zero = (0,) * b
    require(p in a_code and zero in d_code, 'anchors')
    a_minus = tuple(x for x in a_code if x != p)
    d_minus = tuple(y for y in d_code if y != zero)
    code = tuple(x + zero for x in a_minus) + tuple(p + y for y in d_minus)
    s, t = anchor_weight(a_code, p), anchor_weight(d_code, zero)
    require(s <= 1 and t <= 1, 'packing')
    require(pair_weight(code) == pair_weight(a_code) + pair_weight(d_code) - s - t + s*t,
            'pair recurrence')
    lam = lambda c, n: Fraction(linear_count(c, n), 2**n)
    expected = (t*lam(a_code, a) + (1-t)*lam(a_minus, a)
                + s*lam(d_code, b) + (1-s)*lam(d_minus, b))
    require(lam(code, a+b) == expected, 'exact maximum recurrence')
    total = lambda c, n: Fraction(len(data(tuple(sorted(c)), n)[0]), 2**n)
    expected_total = (t*total(a_code, a) + (1-t)*total(a_minus, a)
                      + s*total(d_code, b) + (1-s)*total(d_minus, b))
    require(total(code, a+b) == expected_total, 'all-object recurrence')
    flux = lambda c, n, i: Fraction(sum(i in support for support in
                                      data(tuple(sorted(c)), n)[1]), 2**n)
    for i in range(a):
        require(flux(code, a+b, i) == t*flux(a_code, a, i)+(1-t)*flux(a_minus, a, i),
                'old-coordinate flux recurrence')
    for j in range(b):
        require(flux(code, a+b, a+j) == s*flux(d_code, b, j)+(1-s)*flux(d_minus, b, j),
                'new-coordinate flux recurrence')
    require(lam(code, a+b) <= lam(a_code, a)+lam(d_code, b), 'subadditivity')
    return {'n': a+b, 'M': len(code), 's': str(s), 't': str(t),
            'H': len(data(tuple(sorted(code)), a+b)[0]),
            'H_linear': linear_count(code, a+b)}


def cut_test(code):
    n, m = len(code[0]), len(code)
    keys, supports, adjacency = data(tuple(sorted(code)), n)
    checked = 0
    for k in range(1, n):
        for indices in combinations(range(n), k):
            left = frozenset(indices)
            right = frozenset(range(n)) - left
            pure = sum(1 << i for i, support in enumerate(supports)
                       if support <= left or support <= right)
            sliced = 0
            budgets = []
            for inside, outside in ((left, right), (right, left)):
                inside, outside = sorted(inside), sorted(outside)
                budget = capped = 0
                for mask in product(range(3), repeat=len(outside)):
                    raw = [w for w in code if all(w[j] != q for j, q in zip(outside, mask))]
                    branch = tuple(sorted({tuple(w[j] for j in inside) for w in raw}))
                    require(max(len(branch)-2, 0) == max(len(raw)-2, 0), 'coalescence loss')
                    sliced += linear_count(branch, len(inside))
                    budget += max(len(branch)-2, 0)
                    capped += min(len(raw), 2)
                budget = Fraction(budget, 2**len(outside))
                require(budget == m-Fraction(capped, 2**len(outside)), 'exact word budget')
                require(budget <= m-2, 'single-side word cap')
                budgets.append(budget)
            require(sliced == maximum_independent(adjacency, pure), 'arbitrary pure-cut maximum')
            lower = 2*m-2*(Fraction(3,2)**k+Fraction(3,2)**(n-k))
            require(sum(budgets) >= lower, 'double-budget lower bound')
            checked += 1
    return checked


six = tuple(tuple(map(int, x)) for x in ('000', '111', '222', '012', '120', '201'))
tetra = tuple((a,b,(a+b)%3,(a+2*b)%3) for a,b in product(range(3), repeat=2))
star4 = tuple(tuple(0 if i == j else (s if i < j else -s) % 3 for j in range(4))
              for i in range(4) for s in (1,2))
nontree = tuple(tuple(map(int, x)) for x in
               ('01111','02222','20111','10222','22011','11022','22201','11102','22220','11110'))
require(linear_count(six, 3) == 1 and linear_count(tetra, 4) == 12, 'primitive constants')
for code in (six, tetra, nontree):
    n, m = len(code[0]), len(code)
    supports = data(tuple(sorted(code)), n)[1]
    for i in range(n):
        counts = [sum(word[i] == s for word in code) for s in range(3)]
        delta = m-2-Fraction(sum(max(m-c-2, 0) for c in counts), 2)
        require(delta in (0, Fraction(1,2), 1), 'coordinate reserve alphabet')
        require(Fraction(sum(i in support for support in supports), 2**n)
                <= Fraction(9,16)*delta, 'primitive coordinate-flux calibration')
examples = [gluing_test(six, six[-1], six),
            gluing_test(tetra, tetra[0], six),
            gluing_test(star4, star4[0], six),
            gluing_test(star4, star4[0], ((0,), (1,))),
            gluing_test(star4[:-1], star4[0], six[:-1])]
require(all(sorted(column.count(s) for s in range(3)) == [2,4,4]
            for column in zip(*nontree)), 'indecomposability symbol counts')
keys, supports, adjacency = data(tuple(sorted(nontree)), 5)
require(len(keys) == 10 and sum(v.bit_count() for v in adjacency)//2 == 20, 'fixed graph size')
require(linear_count(nontree, 5) == 3, 'non-tree exact maximum')
independent = lambda subset: all(not (adjacency[i] >> j & 1) for i,j in combinations(subset, 2))
require(any(independent(s) for s in combinations(range(10), 3)), 'attained three')
require(not any(independent(s) for s in combinations(range(10), 4)), 'no four')
cut_checks = cut_test(tetra) + cut_test(nontree)
diluted = tuple(word + tuple(int(i == j) for j in range(6)) for i,word in enumerate(six))
require(pair_weight(diluted) == Fraction(3,4) and linear_count(diluted, 9) == 1,
        'positive-part pair-reserve counterexample')
print({'checks': 'PASS', 'gluing': examples, 'arbitrary_cuts': cut_checks,
       'nontree_H_linear': 3, 'diluted_W': '3/4', 'diluted_lambda': '1/512'})


==> anc/general/verify_hole_attachment_independent.py <==
"""Independent complete attachment audit; no imports from preceding verifiers.

Enumerates every ordinary eight-word extension of the canonical hexad with
both added words zero in the new coordinate. Reconstructs completed objects
from contact triples, rather than filtering by a prior attachment list.
All essential checks remain active under python -O.
"""
from itertools import product, combinations
from collections import Counter
import json

BASE = ((0, 0, 0), (1, 1, 1), (2, 2, 2),
        (0, 1, 2), (1, 2, 0), (2, 0, 1))


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def rainbow(a, b, c):
    return any(len({x, y, z}) == 3 for x, y, z in zip(a, b, c))


def contact_objects(code):
    out = {}
    for q in product(range(3), repeat=4):
        contacts = {i: [] for i in range(4)}
        for j, word in enumerate(code):
            matches = [i for i in range(4) if word[i] == q[i]]
            if len(matches) == 1:
                contacts[matches[0]].append(j)
        active = [i for i in contacts if len(contacts[i]) == 2]
        for support in combinations(active, 3):
            outside = next(i for i in range(4) if i not in support)
            indices = tuple(sorted(j for i in support for j in contacts[i]))
            key = (support, outside, q[outside], indices)
            centers = set()
            for j in indices:
                center = list(q)
                for i in support:
                    center[i] = code[j][i]
                centers.add(tuple(center))
            if key in out:
                require(out[key] == centers, 'inconsistent object centers')
            out[key] = centers
    return out


def unique_central_hole(code):
    holes = []
    for q in product(range(3), repeat=4):
        matches = [[i for i in range(4) if word[i] == q[i]] for word in code]
        if (all(len(m) == 1 for m in matches)
                and all(sum(m == [i] for m in matches) == 2 for i in range(4))):
            holes.append(q)
    require(len(holes) == 1, 'conflicting attachment lacks a unique central hole')
    return holes[0]


def main():
    classification = Counter()
    attachments = []
    old_key = ((0, 1, 2), 3, 0, tuple(range(6)))
    for column in product((1, 2), repeat=6):
        old = tuple(word + (s,) for word, s in zip(BASE, column))
        allowed = [prefix for prefix in product(range(3), repeat=3)
                   if all(rainbow(a, b, prefix + (0,))
                          for a, b in combinations(old, 2))]
        for p, q in combinations(allowed, 2):
            if not all(rainbow(word, p + (0,), q + (0,)) for word in old):
                continue
            code = old + (p + (0,), q + (0,))
            objects = contact_objects(code)
            require(old_key in objects, 'shared hexad missing from reconstructed objects')
            neighbors = [key for key, centers in objects.items()
                         if key != old_key
                         and len(set(key[0]) & {0, 1, 2}) == 2
                         and objects[old_key] & centers]
            constant_a = len(set(column[:3])) == 1
            classification[(len(objects), len(neighbors), constant_a)] += 1
            if neighbors:
                require(not constant_a, 'constant A-column gives a conflict')
                attachments.append((column, p, q, unique_central_hole(code)[:3]))

    require(classification == {(4, 0, True): 6, (4, 2, False): 18},
            'unexpected complete eight-word extension classification')
    require(len(attachments) == 18, 'unexpected attachment count')

    joins = Counter()
    for f, p, q, hole_f in attachments:
        for g, r, s, hole_g in attachments:
            for tails in product((1, 2), repeat=4):
                code = tuple(word + (ff, gg) for word, ff, gg in zip(BASE, f, g))
                code += (p + (0, tails[0]), q + (0, tails[1]),
                         r + (tails[2], 0), s + (tails[3], 0))
                ordinary = all(rainbow(*triple) for triple in combinations(code, 3))
                joins[(hole_f == hole_g, ordinary)] += 1
    require(joins == {(True, False): 1512, (True, True): 216,
                      (False, False): 3456}, 'unexpected complete five-coordinate join counts')
    require(sum(joins.values()) == 5184, 'incomplete join domain')
    print(json.dumps({
        'status': 'PASS',
        'ordinary_eight_word_extensions': sum(classification.values()),
        'extension_classes': [dict(objects=k[0], old_object_degree=k[1],
                                   constant_a_column=k[2], count=v)
                              for k, v in sorted(classification.items())],
        'conflicting_attachments': len(attachments),
        'join_assignments': sum(joins.values()),
        'joins': [dict(same_hole=k[0], ordinary=k[1], count=v)
                  for k, v in sorted(joins.items())],
        'different_hole_ordinary_joins': joins.get((False, True), 0),
    }, indent=2))


if __name__ == '__main__':
    main()


==> anc/general/verify_hole_components.py <==
"""Exact audits of contact-hole coherence and the linear completion bound.

Finite tests accompany the universal proof; they do not extrapolate it.
All essential checks remain enabled with python -O. Standard library only.
"""
import contextlib
import io
import random
import runpy
from collections import Counter, defaultdict
from fractions import Fraction
from itertools import combinations, product
from pathlib import Path

with contextlib.redirect_stdout(io.StringIO()):
    prior = runpy.run_path(str(Path(__file__).with_name('verify_coordinate_exchange.py')))
ordinary = prior['ordinary']
require = prior['require']
data = prior['data']
old = prior['old']


def star(matrix):
    d = len(matrix)
    return tuple(tuple((s*matrix[i][j]) % 3 for j in range(d))
                 for i in range(d) for s in (1, -1))


def triangle_graph(matrix):
    d = len(matrix)
    supports = tuple(combinations(range(d), 3))
    adjacency = [0]*len(supports)
    for a, b in combinations(range(len(supports)), 2):
        common = set(supports[a]) & set(supports[b])
        if len(common) != 2:
            continue
        u, v = common
        x = next(iter(set(supports[a])-common))
        y = next(iter(set(supports[b])-common))
        if matrix[x][u]*matrix[x][v] == matrix[y][u]*matrix[y][v]:
            adjacency[a] |= 1 << b
            adjacency[b] |= 1 << a
    return supports, tuple(adjacency)


def unique_four_hole(code):
    found = []
    for q in product(range(3), repeat=4):
        matches = [tuple(i for i in range(4) if w[i] == q[i]) for w in code]
        if all(len(m) == 1 for m in matches) and all(matches.count((i,)) == 2 for i in range(4)):
            found.append(q)
    require(len(found) == 1, 'unique central hole of saturated four-slice')
    return found[0]


# Complete overlap domain, with arbitrary preferred coordinates.
attachments = prior['attachments']
base = prior['base']
holes = []
for column, x, y, _ in attachments:
    code = tuple(w+(s,) for w, s in zip(base, column))+(x+(0,), y+(0,))
    holes.append(unique_four_hole(code))
overlap = Counter()
for a, (ca, x, y, _) in enumerate(attachments):
    for b, (cb, z, t, _) in enumerate(attachments):
        count = 0
        for tail in product((1, 2), repeat=4):
            code = (tuple(w+(s, v) for w, s, v in zip(base, ca, cb))
                    +(x+(0, tail[0]), y+(0, tail[1]),
                      z+(tail[2], 0), t+(tail[3], 0)))
            count += ordinary(code)
        same = holes[a][:3] == holes[b][:3]
        require(count == (2 if same else 0), 'all attachment-pair hole coherence')
        overlap[(same, count)] += 1
require(overlap == {(True, 2): 108, (False, 0): 216}, 'complete 5184-domain audit')


# Isolated-triple theorem independently checked on all skew matrices through d=6.
tournament_checks = Counter()
for d in range(3, 7):
    for signs in product((-1, 1), repeat=d*(d-1)//2):
        matrix = [[0]*d for _ in range(d)]
        for (i, j), s in zip(combinations(range(d), 2), signs):
            matrix[i][j], matrix[j][i] = s, -s
        supports, adjacency = triangle_graph(matrix)
        isolated = [set(supports[i]) for i, neighbors in enumerate(adjacency) if not neighbors]
        require(len(isolated) <= d, 'linear isolated count')
        if d >= 5:
            require(all(not (s & t) for s, t in combinations(isolated, 2)),
                    'isolated triples are disjoint')
        tournament_checks[d] += 1


def audit_code(code, label):
    code = tuple(sorted(code))
    require(ordinary(code), 'ordinary actual input')
    n, m = len(code[0]), len(code)
    keys, supports, adjacency = data(code, n)
    lookup = {key: j for j, key in enumerate(keys)}
    representations = defaultdict(list)
    active_holes = defaultdict(set)
    double_count = total_contacts = isolated_total = local_vertices = 0
    for q in product(range(3), repeat=n):
        matches = [tuple(j for j in range(n) if word[j] == q[j]) for word in code]
        owner_count = sum(not match for match in matches)
        require(owner_count <= 2, 'box occupancy')
        double_count += owner_count == 2
        if owner_count:
            continue
        contacts = {i: tuple(j for j, match in enumerate(matches) if match == (i,))
                    for i in range(n)}
        require(all(len(v) <= 2 for v in contacts.values()), 'contact-pair uniqueness')
        active = [i for i, v in contacts.items() if len(v) == 2]
        total_contacts += len(active)
        local = []
        for support in combinations(active, 3):
            words = tuple(sorted(j for i in support for j in contacts[i]))
            tail = tuple((i, q[i]) for i in range(n) if i not in support)
            require((words, tail) in lookup, 'contact triple gives completed object')
            index = lookup[(words, tail)]
            require(supports[index] == frozenset(support), 'same separator support')
            local.append(index)
            representations[index].append(q)
        local_vertices += len(local)
        nonisolated = set()
        for a, b in combinations(local, 2):
            common = supports[a] & supports[b]
            expected = False
            if len(common) == 2:
                u, v = common
                x = next(iter(supports[a]-common))
                y = next(iter(supports[b]-common))
                wx, wy = code[contacts[x][0]], code[contacts[y][0]]
                expected = ((wx[u]-q[u])*(wx[v]-q[v]) % 3
                            == (wy[u]-q[u])*(wy[v]-q[v]) % 3)
            require(bool(adjacency[a] >> b & 1) == expected, 'local row-product edge rule')
            if adjacency[a] >> b & 1:
                nonisolated.update((a, b))
                active_holes[a].add(q)
                active_holes[b].add(q)
        isolated_total += len(local)-len(nonisolated)
        require(len(local)-len(nonisolated) <= len(active), 'local isolated bound on actual code')
    require(local_vertices == 3*len(keys), 'exact three-hole representation count')
    require(all(len(representations[i]) == 3 for i in range(len(keys))), 'three distinct holes per object')
    require(all(len(active_holes[i]) == (1 if adjacency[i] else 0) for i in range(len(keys))),
            'all conflict edges of an object use one hole')
    require(isolated_total == 2*len(keys)+sum(not x for x in adjacency),
            'exact isolated-representation identity')
    unseen = set(range(len(keys)))
    while unseen:
        component = {next(iter(unseen))}
        frontier = set(component)
        while frontier:
            neighbors = {j for i in frontier for j in unseen if adjacency[i] >> j & 1}
            frontier = neighbors-component
            component |= frontier
        unseen -= component
        if len(component) > 1:
            central = set().union(*(active_holes[i] for i in component))
            require(len(central) == 1, 'one full hole per dependency component')
            q = next(iter(central))
            source_words = {w for i in component for w in keys[i][0]}
            require(len(source_words) <= 2*n, 'component source budget')
            require(all(sum(x == y for x, y in zip(code[w], q)) == 1 for w in source_words),
                    'all component sources are one-match contacts')
    require(2*len(keys) <= isolated_total <= total_contacts, 'global isolated-incidence charge')
    pair_double = sum(2**(n-sum(x != y for x, y in zip(a, b))) for a, b in combinations(code, 2))
    pair_contacts = sum(Fraction(n-d, 2)*2**(n-d)
                        for a, b in combinations(code, 2)
                        for d in [sum(x != y for x, y in zip(a, b))])
    require(double_count == pair_double, 'double-box pair count')
    require(total_contacts == pair_contacts, 'exact contact-pair count')
    require(12*len(keys) <= 3*n*double_count, 'K <= 3n/2')
    return {'code': label, 'n': n, 'M': m, 'H': len(keys), 'D': double_count,
            'contact_sum': total_contacts, 'isolated_sum': isolated_total}


examples = [audit_code(old['six'], 'six'), audit_code(old['tetra'], 'tetracode'),
            audit_code(old['nontree'], 'ordered-star-five')]
for code, anchor, name in ((old['six'], old['six'][0], 'six-gluing'),
                          (old['tetra'], old['tetra'][0], 'tetra-six-gluing')):
    core = old['six']
    glued = tuple(x+(0, 0, 0) for x in code if x != anchor)
    glued += tuple(anchor+y for y in core if y != (0, 0, 0))
    examples.append(audit_code(glued, name))
examples.append(audit_code(tuple(w+(0, 0) for w in old['six']), 'constant-padding'))
examples.append(audit_code(tuple(w+(i % 2, i//2 % 2) for i, w in enumerate(old['six'])),
                           'binary-flags'))
rng = random.Random(20261027)
for n in (4, 5, 6):
    matrix = [[0]*n for _ in range(n)]
    for i, j in combinations(range(n), 2):
        matrix[i][j] = rng.choice((-1, 1))
        matrix[j][i] = -matrix[i][j]
    examples.append(audit_code(star(matrix), 'skew-star-'+str(n)))
    examples.append(audit_code(star(matrix)[:-1], 'deleted-skew-star-'+str(n)))

# Genuine non-tree, nonsaturated conflict component from the independent reviewer.
counter = tuple(tuple(map(int, s)) for s in
                ('01111', '02222', '20121', '10212', '22011',
                 '11022', '21201', '12102', '22220', '11110'))
examples.append(audit_code(counter, 'nonsaturated-connected-component'))
require(old['anchor_weight'](counter, counter[0]) == Fraction(29, 32),
        'nonsaturated component anchor certificate')
_, _, counter_graph = data(tuple(sorted(counter)), 5)
require(len(counter_graph) == 10 and sum(not x for x in counter_graph) == 1,
        'one isolated object in nonsaturated example')
reached = {next(i for i, x in enumerate(counter_graph) if x)}
for _ in counter_graph:
    reached |= {j for i in tuple(reached) for j in range(10) if counter_graph[i] >> j & 1}
require(len(reached) == 9, 'nine-object connected component')
print({'checks': 'PASS', 'overlap_domains': dict(overlap),
       'skew_matrices': dict(tournament_checks), 'actual_codes': examples})


==> anc/verification-record/README.md <==
# Fresh portable replay

`python3 anc/verify.py --recount` passed on 23 November 2026, after the
linear material was removed from the supplement (an earlier run on
29 October 2026 also covered it). [summary.json](summary.json)
lists every check and its scope. Construction pair/triple outputs are
retained as exact JSON.

This run includes a fresh 92-case local recount (a rerun of the same C++
program that produced the stored tables), both complete rational
construction cell covers with the uniform margins stated in Appendix A.3,
the two general finite checkers, and `general/check_section3_tables.py`,
which recomputes the finite claims of Section 3.3 and Lemma 3.2.

Saved outputs do not replace execution or the paper's analytic proofs.


==> anc/verification-record/construction-pair.json <==
{
  "passed": true,
  "kind": "pair",
  "alpha": "11/14",
  "delta": "3/8",
  "g": "1162579/1000000",
  "leaves": 10,
  "excluded_leaves": 1,
  "checked_vertices": 18,
  "largest_log_upper_numerator": -25293112348542909730483642997902954223642607,
  "log_scale": 1461501637330902918203684832716283019655932542976,
  "arithmetic": "Exact rationals, integer fixed-point outward log bounds",
  "first_moment_passed": true,
  "period_counts": {
    "ports": 84,
    "constraints": 6,
    "degree2": 9,
    "degree3": 22,
    "label_length": 31,
    "ternary_length": 124
  },
  "source_sha256": "d452e1232ae6d5a240adf969cb5be7c0f81d3420417465048b027f6503426a1c",
  "cells_sha256": "77c8f2029344304fa1d458dfcbe21a1311678dba0a1f325e5b37b3c4d1802b95",
  "seconds": 0.007571697235107422
}


==> anc/verification-record/construction-triple.json <==
{
  "passed": true,
  "kind": "triple",
  "alpha": "11/14",
  "delta": "3/8",
  "g": "1162579/1000000",
  "leaves": 11713,
  "excluded_leaves": 300,
  "checked_vertices": 45652,
  "largest_log_upper_numerator": -18742279932630905733410499955193776020701,
  "log_scale": 1461501637330902918203684832716283019655932542976,
  "arithmetic": "Exact rationals, integer fixed-point outward log bounds",
  "first_moment_passed": true,
  "period_counts": {
    "ports": 84,
    "constraints": 6,
    "degree2": 9,
    "degree3": 22,
    "label_length": 31,
    "ternary_length": 124
  },
  "source_sha256": "7c87abffdc14beec8a9fb65dc38492702768ae63178d50a8a0f1daab69b89a0b",
  "cells_sha256": "2ac3740128171b2bb5bc8820152c627b29bcbe60588f42aaaacfd6fac4c78f60",
  "seconds": 19.289942741394043
}


==> anc/verification-record/summary.json <==
{
  "status": "PASS",
  "date": "2026-11-23",
  "fresh_local_recount": true,
  "checks": [
    {
      "check": "local counts, normalization, symmetry, independent pair histograms",
      "status": "PASS"
    },
    {
      "check": "fresh exact 92-case P/Q recount",
      "status": "PASS",
      "seconds": 2.343
    },
    {
      "check": "construction pair",
      "status": "PASS",
      "seconds": 0.034
    },
    {
      "check": "construction triple",
      "status": "PASS",
      "seconds": 19.53
    },
    {
      "check": "general finite corroboration: verify_hole_components.py",
      "status": "PASS",
      "seconds": 2.911
    },
    {
      "check": "general finite corroboration: verify_hole_attachment_independent.py",
      "status": "PASS",
      "seconds": 0.171
    },
    {
      "check": "general finite corroboration: check_section3_tables.py",
      "status": "PASS",
      "seconds": 0.025
    }
  ],
  "seconds": 25.132,
  "scope": "Finite certificates and finite corroboration only; the manuscript supplies universal arguments. Not formal mechanization or human peer review."
}


==> anc/verify.py <==
#!/usr/bin/env python3
"""Replay the unified manuscript's certificates in an isolated temporary copy."""
from fractions import Fraction
from pathlib import Path
import argparse, hashlib, importlib.util, json, shutil, subprocess, sys, tempfile, time
ROOT = Path(__file__).resolve().parent

def require(condition, message):
    if not condition:
        raise RuntimeError(message)

def main():
    require(__debug__, 'Run without -O: construction assertions are proof checks.')
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--recount', action='store_true', help='Recompute all 92 P/Q local counting cases with C++17.')
    parser.add_argument('--compiler', default='g++')
    parser.add_argument('--output', type=Path)
    args=parser.parse_args();started=time.monotonic();checks=[]
    provenance=json.loads((ROOT/'PROVENANCE.json').read_text())
    for item in provenance['files']:
        raw=(ROOT/item['path']).read_bytes()
        require(len(raw)==item['bytes'] and hashlib.sha256(raw).hexdigest()==item['sha256'], 'Hash mismatch: '+item['path'])
    print('PASS: all copied input hashes',flush=True)
    with tempfile.TemporaryDirectory(prefix='trifference-unified-') as tmp:
        work=Path(tmp)/'anc'
        shutil.copytree(ROOT,work,ignore=shutil.ignore_patterns('__pycache__','verification-record','replay-results'))
        logs=work/'replay-results';logs.mkdir()
        def run(label,command,cwd=work):
            tick=time.monotonic();print('RUN: '+label,flush=True)
            result=subprocess.run(command,cwd=cwd,text=True,stdout=subprocess.PIPE,stderr=subprocess.STDOUT)
            (logs/(str(len(checks)+1).zfill(2)+'.log')).write_text(result.stdout)
            require(result.returncode==0, label+' failed:\n'+result.stdout[-6000:])
            checks.append(dict(check=label,status='PASS',seconds=round(time.monotonic()-tick,3)))
            print('PASS: '+label,flush=True)
            return result.stdout
        construction=work/'construction'
        spec=importlib.util.spec_from_file_location('local_counts',construction/'local_counts.py')
        counts=importlib.util.module_from_spec(spec);spec.loader.exec_module(counts)
        counts.RESULTS.mkdir();docs=counts.polynomial_inputs()
        checks.append(dict(check='local counts, normalization, symmetry, independent pair histograms',status='PASS'))
        if args.recount:
            tick=time.monotonic();counts.recount(docs,args.compiler)
            checks.append(dict(check='fresh exact 92-case P/Q recount',status='PASS',seconds=round(time.monotonic()-tick,3)))
        frontier=construction/'research/new_relations/frontier'
        for kind in ('pair','triple'):
            run('construction '+kind,[sys.executable,str(frontier/'replay_entropy_cells.py'),str(frontier/f'entropy_cells_11_14_{kind}.json')],construction)
            certificate=json.loads((frontier/f'entropy_cells_11_14_{kind}_exact_certificate.json').read_text())
            require(certificate['passed'] and certificate['first_moment_passed'],'construction failed')
            require(certificate['g']=='1162579/1000000' and certificate['alpha']=='11/14' and certificate['delta']=='3/8','wrong parameters')
            require(tuple(certificate[k] for k in ('leaves','excluded_leaves','checked_vertices'))=={'pair':(10,1,18),'triple':(11713,300,45652)}[kind],'coverage counts')
            require(certificate['largest_log_upper_numerator']<0,'nonnegative margin')
            margin={'pair':Fraction(-1,10**5),'triple':Fraction(-1,10**8)}[kind]
            require(Fraction(certificate['largest_log_upper_numerator'],certificate['log_scale'])<margin,'margin above the value stated in Appendix A.3')
            (logs/f'construction-{kind}.json').write_text(json.dumps(certificate,indent=2)+'\n')
        for script in ('verify_hole_components.py','verify_hole_attachment_independent.py','check_section3_tables.py'):
            run('general finite corroboration: '+script,[sys.executable,str(work/'general'/script)])
        summary=dict(status='PASS',date=time.strftime('%Y-%m-%d'),fresh_local_recount=args.recount,
            checks=checks,seconds=round(time.monotonic()-started,3),
            scope='Finite certificates and finite corroboration only; the manuscript supplies universal arguments. Not formal mechanization or human peer review.')
        (logs/'summary.json').write_text(json.dumps(summary,indent=2)+'\n')
        if args.output:shutil.copytree(logs,args.output.resolve(),dirs_exist_ok=True)
        print(json.dumps(summary,indent=2))
if __name__=='__main__':main()

